Charged Current Drell-Yan Production at N3LO

We present the production cross section for a lepton-neutrino pair at the Large Hadron Collider computed at next-to-next-to-next-to leading order (N3LO) in QCD perturbation theory. We compute the partonic coefficient functions of a virtual $W^{\pm}$ boson at this order. We then use these analytic functions to study the progression of the perturbative series in different observables. In particular, we investigate the impact of the newly obtained corrections on the inclusive production cross section of $W^{\pm}$ bosons, as well as on the ratios of the production cross sections for $W^+$, $W^-$ and/or a virtual photon. Finally, we present N3LO predictions for the charge asymmetry at the LHC.

==> anc/Distributions.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{\[Delta][zb], (8*Log[MH2/muf2]*PlusD[zb, 0])/3 + (16*PlusD[zb, 1])/3 - 
  ((1440 - 120*Pi^2 - 540*Log[MH2/muf2])*\[Delta][zb])/270, 
 ((-492 - 300*Pi^2 + 36*Log[MH2/muf2] + 576*Log[MH2/muf2]^2)*PlusD[zb, 1])/
   81 + (4*(-69 + 144*Log[MH2/muf2])*PlusD[zb, 2])/27 + 
  (128*PlusD[zb, 3])/9 + (PlusD[zb, 0]*(-27960 + 4140*Pi^2 - 
     7380*Log[MH2/muf2] - 4500*Pi^2*Log[MH2/muf2] + 6750*Log[MH2/muf2]^2 + 
     103140*Zeta[3]))/2430 + 
  ((-348570 + 22560*Pi^2 - 456*Pi^4 + 39960*Log[MH2/muf2] + 
     17280*Pi^2*Log[MH2/muf2] + 3240*Log[MH2/muf2]^2 - 
     23040*Pi^2*Log[MH2/muf2]^2 + 142560*Zeta[3] + 527040*Log[MH2/muf2]*
      Zeta[3])*\[Delta][zb])/38880, 
 (-4*(-1409 + 528*Pi^2 + 1264*Log[MH2/muf2] - 768*Log[MH2/muf2]^2)*
    PlusD[zb, 3])/81 + (160*(-23 + 24*Log[MH2/muf2])*PlusD[zb, 4])/81 + 
  (512*PlusD[zb, 5])/27 - 
  (2*PlusD[zb, 2]*(5515 - 1679*Pi^2 - 3399*Log[MH2/muf2] + 
     1584*Pi^2*Log[MH2/muf2] + 756*Log[MH2/muf2]^2 - 384*Log[MH2/muf2]^3 - 
     19896*Zeta[3]))/81 - (PlusD[zb, 1]*(40625 + 45160*Pi^2 + 1218*Pi^4 + 
     134300*Log[MH2/muf2] - 65940*Pi^2*Log[MH2/muf2] - 
     51810*Log[MH2/muf2]^2 + 39360*Pi^2*Log[MH2/muf2]^2 - 
     1440*Log[MH2/muf2]^3 + 1024920*Zeta[3] - 1094400*Log[MH2/muf2]*Zeta[3]))/
   2430 - (PlusD[zb, 0]*(1993135 - 1429440*Pi^2 - 8298*Pi^4 + 
     2744370*Log[MH2/muf2] + 514800*Pi^2*Log[MH2/muf2] + 
     21924*Pi^4*Log[MH2/muf2] - 1231740*Log[MH2/muf2]^2 - 
     180900*Pi^2*Log[MH2/muf2]^2 + 142020*Log[MH2/muf2]^3 + 
     138240*Pi^2*Log[MH2/muf2]^3 - 17645040*Zeta[3] + 5427000*Pi^2*Zeta[3] + 
     11022480*Log[MH2/muf2]*Zeta[3] - 6480000*Log[MH2/muf2]^2*Zeta[3] - 
     33514560*Zeta[5]))/87480 - 
  ((95272785 - 12702150*Pi^2 - 684831*Pi^4 + 187912*Pi^6 - 
     33009120*Log[MH2/muf2] - 8313120*Pi^2*Log[MH2/muf2] + 
     48060*Pi^4*Log[MH2/muf2] + 3960900*Log[MH2/muf2]^2 + 
     3801600*Pi^2*Log[MH2/muf2]^2 + 152064*Pi^4*Log[MH2/muf2]^2 + 
     106920*Log[MH2/muf2]^3 + 103680*Pi^2*Log[MH2/muf2]^3 - 
     20784060*Zeta[3] - 52668360*Pi^2*Zeta[3] - 56674080*Log[MH2/muf2]*
      Zeta[3] + 68325120*Pi^2*Log[MH2/muf2]*Zeta[3] + 
     26244000*Log[MH2/muf2]^2*Zeta[3] - 13271040*Log[MH2/muf2]^3*Zeta[3] - 
     406710720*Zeta[3]^2 + 566993520*Zeta[5] - 513915840*Log[MH2/muf2]*
      Zeta[5])*\[Delta][zb])/2099520}


==> anc/XSReg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1 + nc)*(1 + nc)*(-2 + zb)*G[0, zb]*V2[1, 2])/nc - 
   ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*G[1, zb]*V2[1, 2])/(2*nc*zb) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[Q2/muf2]*V2[1, 2])/(2*nc), 
  -(zb*(-8 + 7*zb)*V2[1, s])/8 + ((1 - 2*zb + 2*zb^2)*G[0, zb]*V2[1, s])/2 - 
   ((1 - 2*zb + 2*zb^2)*G[1, zb]*V2[1, s])/4 + 
   ((1 - 2*zb + 2*zb^2)*Log[Q2/muf2]*V2[1, s])/4, 0, 0, 0, 0, 0, 0, 0}, 
 {(6*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[0, 0, 0, zb]*V2[1, 2])/nc^2 - 
   ((-1 + nc)*(1 + nc)*(-64 + 58*nc^2 + 70*zb - 58*nc^2*zb - 35*zb^2 + 
      29*nc^2*zb^2)*G[0, 0, 1, zb]*V2[1, 2])/(8*nc^2*zb) - 
   ((-1 + nc)*(1 + nc)*(-15 + 16*nc^2 + 16*zb - 16*nc^2*zb - 8*zb^2 + 
      8*nc^2*zb^2)*G[0, 1, 0, zb]*V2[1, 2])/(2*nc^2*zb) + 
   ((-1 + nc)*(1 + nc)*(-26 + 30*nc^2 + 38*zb - 30*nc^2*zb - 19*zb^2 + 
      15*nc^2*zb^2)*G[0, 1, 1, zb]*V2[1, 2])/(8*nc^2*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, 0, zb]*(-7*V2[1, 2] + 9*nc^2*V2[1, 2] + 
      10*zb*V2[1, 2] - 12*nc^2*zb*V2[1, 2] - 5*zb^2*V2[1, 2] + 
      6*nc^2*zb^2*V2[1, 2] - 2*nc*zb*V2[1, s] + nc*zb^2*V2[1, s] - 
      2*nc*zb*V2[2, s] + nc*zb^2*V2[2, s]))/(2*nc^2*zb) - 
   ((-1 + nc)*(1 + nc)*G[1, 0, 0, zb]*(-62*V2[1, 2] + 62*nc^2*V2[1, 2] + 
      78*zb*V2[1, 2] - 78*nc^2*zb*V2[1, 2] - 39*zb^2*V2[1, 2] + 
      39*nc^2*zb^2*V2[1, 2] - 8*nc*zb*V2[1, s] + 4*nc*zb^2*V2[1, s] - 
      8*nc*zb*V2[2, s] + 4*nc*zb^2*V2[2, s]))/(8*nc^2*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, 0, 1, zb]*(-40*V2[1, 2] + 38*nc^2*V2[1, 2] + 
      54*zb*V2[1, 2] - 50*nc^2*zb*V2[1, 2] - 27*zb^2*V2[1, 2] + 
      25*nc^2*zb^2*V2[1, 2] - 10*nc*zb*V2[1, s] + 5*nc*zb^2*V2[1, s] - 
      10*nc*zb*V2[2, s] + 5*nc*zb^2*V2[2, s]))/(8*nc^2*zb) - 
   ((-1 + nc)*(1 + nc)*G[1, 1, 1, zb]*(-20*V2[1, 2] + 36*nc^2*V2[1, 2] + 
      38*zb*V2[1, 2] - 50*nc^2*zb*V2[1, 2] - 19*zb^2*V2[1, 2] + 
      25*nc^2*zb^2*V2[1, 2] - 18*nc*zb*V2[1, s] + 9*nc*zb^2*V2[1, s] - 
      18*nc*zb*V2[2, s] + 9*nc*zb^2*V2[2, s]))/(16*nc^2*zb) - 
   ((-1 + nc)*(1 + nc)*G[0, 0, zb]*(44*nc^2*V2[1, 2] - 8*nc*nf*V2[1, 2] + 
      24*zb*V2[1, 2] - 90*nc^2*zb*V2[1, 2] + 12*nc*nf*zb*V2[1, 2] - 
      24*zb^2*V2[1, 2] + 46*nc^2*zb^2*V2[1, 2] - 4*nc*nf*zb^2*V2[1, 2] + 
      15*nc*zb*V2[1, s] - 15*nc*zb^2*V2[1, s] + 4*nc*zb^3*V2[1, s] + 
      15*nc*zb*V2[2, s] - 15*nc*zb^2*V2[2, s] + 4*nc*zb^3*V2[2, s]))/
    (12*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, 0, zb]*
     (18*V2[1, 2] + 70*nc^2*V2[1, 2] - 16*nc*nf*V2[1, 2] + 42*zb*V2[1, 2] - 
      106*nc^2*zb*V2[1, 2] + 16*nc*nf*zb*V2[1, 2] - 54*zb^2*V2[1, 2] + 
      86*nc^2*zb^2*V2[1, 2] - 8*nc*nf*zb^2*V2[1, 2] + 39*nc*zb*V2[1, s] - 
      42*nc*zb^2*V2[1, s] + 12*nc*zb^3*V2[1, s] + 39*nc*zb*V2[2, s] - 
      42*nc*zb^2*V2[2, s] + 12*nc*zb^3*V2[2, s]))/(24*nc^2*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, zb]*(-720*V2[1, 2] - 120*nc^2*V2[1, 2] + 
      120*nc*nf*V2[1, 2] - 96*Pi^2*V2[1, 2] + 120*nc^2*Pi^2*V2[1, 2] + 
      234*zb*V2[1, 2] + 558*nc^2*zb*V2[1, 2] - 144*nc*nf*zb*V2[1, 2] + 
      144*Pi^2*zb*V2[1, 2] - 168*nc^2*Pi^2*zb*V2[1, 2] - 54*zb^2*V2[1, 2] - 
      870*nc^2*zb^2*V2[1, 2] + 132*nc*nf*zb^2*V2[1, 2] - 
      72*Pi^2*zb^2*V2[1, 2] + 84*nc^2*Pi^2*zb^2*V2[1, 2] + 
      317*nc*zb*V2[1, s] - 24*nc*Pi^2*zb*V2[1, s] + 8*nc*zb^2*V2[1, s] + 
      12*nc*Pi^2*zb^2*V2[1, s] + 20*nc*zb^3*V2[1, s] + 317*nc*zb*V2[2, s] - 
      24*nc*Pi^2*zb*V2[2, s] + 8*nc*zb^2*V2[2, s] + 
      12*nc*Pi^2*zb^2*V2[2, s] + 20*nc*zb^3*V2[2, s]))/(288*nc^2*zb) - 
   ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(90*V2[1, 2] + 174*nc^2*V2[1, 2] - 
      48*nc*nf*V2[1, 2] + 96*zb*V2[1, 2] - 268*nc^2*zb*V2[1, 2] + 
      40*nc*nf*zb*V2[1, 2] - 96*zb^2*V2[1, 2] + 182*nc^2*zb^2*V2[1, 2] - 
      20*nc*nf*zb^2*V2[1, 2] + 130*nc*zb*V2[1, s] - 155*nc*zb^2*V2[1, s] + 
      40*nc*zb^3*V2[1, s] + 130*nc*zb*V2[2, s] - 155*nc*zb^2*V2[2, s] + 
      40*nc*zb^3*V2[2, s]))/(96*nc^2*zb) - 
   ((-1 + nc)*(1 + nc)*G[0, zb]*(-567*V2[1, 2] + 49*nc^2*V2[1, 2] + 
      80*nc*nf*V2[1, 2] - 48*Pi^2*V2[1, 2] + 72*nc^2*Pi^2*V2[1, 2] + 
      846*zb*V2[1, 2] + 402*nc^2*zb*V2[1, 2] - 168*nc*nf*zb*V2[1, 2] + 
      72*Pi^2*zb*V2[1, 2] - 108*nc^2*Pi^2*zb*V2[1, 2] - 279*zb^2*V2[1, 2] - 
      451*nc^2*zb^2*V2[1, 2] + 88*nc*nf*zb^2*V2[1, 2] - 
      24*Pi^2*zb^2*V2[1, 2] + 36*nc^2*Pi^2*zb^2*V2[1, 2] + 
      54*nc*zb*V2[1, s] - 54*nc*zb^2*V2[1, s] + 44*nc*zb^3*V2[1, s] + 
      54*nc*zb*V2[2, s] - 54*nc*zb^2*V2[2, s] + 44*nc*zb^3*V2[2, s]))/
    (144*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[0, 1, zb]*
     (-18*V2[1, 2] - 136*nc^2*V2[1, 2] + 28*nc*nf*V2[1, 2] + 36*zb*V2[1, 2] + 
      262*nc^2*zb*V2[1, 2] - 52*nc*nf*zb*V2[1, 2] + 36*zb^2*V2[1, 2] - 
      246*nc^2*zb^2*V2[1, 2] + 36*nc*nf*zb^2*V2[1, 2] - 54*zb^3*V2[1, 2] + 
      120*nc^2*zb^3*V2[1, 2] - 12*nc*nf*zb^3*V2[1, 2] + 69*nc*zb^2*V2[1, s] - 
      69*nc*zb^3*V2[1, s] + 16*nc*zb^4*V2[1, s] + 69*nc*zb^2*V2[2, s] - 
      69*nc*zb^3*V2[2, s] + 16*nc*zb^4*V2[2, s]))/(48*nc^2*(-1 + zb)*zb) + 
   Log[Q2/muf2]^2*(((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[0, zb]*V2[1, 2])/
      (2*nc^2) - ((-1 + nc)*(1 + nc)*G[1, zb]*(-8*V2[1, 2] + 
        8*nc^2*V2[1, 2] + 12*zb*V2[1, 2] - 12*nc^2*zb*V2[1, 2] - 
        6*zb^2*V2[1, 2] + 6*nc^2*zb^2*V2[1, 2] - 2*nc*zb*V2[1, s] + 
        nc*zb^2*V2[1, s] - 2*nc*zb*V2[2, s] + nc*zb^2*V2[2, s]))/
      (16*nc^2*zb) - ((-1 + nc)*(1 + nc)*(72*V2[1, 2] - 28*nc^2*V2[1, 2] - 
        8*nc*nf*V2[1, 2] - 84*zb*V2[1, 2] + 18*nc^2*zb*V2[1, 2] + 
        12*nc*nf*zb*V2[1, 2] + 12*zb^2*V2[1, 2] + 10*nc^2*zb^2*V2[1, 2] - 
        4*nc*nf*zb^2*V2[1, 2] + 15*nc*zb*V2[1, s] - 15*nc*zb^2*V2[1, s] + 
        4*nc*zb^3*V2[1, s] + 15*nc*zb*V2[2, s] - 15*nc*zb^2*V2[2, s] + 
        4*nc*zb^3*V2[2, s]))/(96*nc^2*(-1 + zb))) + 
   Log[Q2/muf2]*((3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[0, 0, zb]*V2[1, 2])/
      nc^2 - (7*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[0, 1, zb]*
       V2[1, 2])/(4*nc^2*zb) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*
       (-14*V2[1, 2] + 14*nc^2*V2[1, 2] + 18*zb*V2[1, 2] - 
        18*nc^2*zb*V2[1, 2] - 9*zb^2*V2[1, 2] + 9*nc^2*zb^2*V2[1, 2] - 
        2*nc*zb*V2[1, s] + nc*zb^2*V2[1, s] - 2*nc*zb*V2[2, s] + 
        nc*zb^2*V2[2, s]))/(4*nc^2*zb) + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*
       (-8*V2[1, 2] + 12*nc^2*V2[1, 2] + 14*zb*V2[1, 2] - 
        18*nc^2*zb*V2[1, 2] - 7*zb^2*V2[1, 2] + 9*nc^2*zb^2*V2[1, 2] - 
        4*nc*zb*V2[1, s] + 2*nc*zb^2*V2[1, s] - 4*nc*zb*V2[2, s] + 
        2*nc*zb^2*V2[2, s]))/(8*nc^2*zb) - 
     ((-1 + nc)*(1 + nc)*G[0, zb]*(36*V2[1, 2] + 8*nc^2*V2[1, 2] - 
        8*nc*nf*V2[1, 2] - 30*zb*V2[1, 2] - 36*nc^2*zb*V2[1, 2] + 
        12*nc*nf*zb*V2[1, 2] - 6*zb^2*V2[1, 2] + 28*nc^2*zb^2*V2[1, 2] - 
        4*nc*nf*zb^2*V2[1, 2] + 15*nc*zb*V2[1, s] - 15*nc*zb^2*V2[1, s] + 
        4*nc*zb^3*V2[1, s] + 15*nc*zb*V2[2, s] - 15*nc*zb^2*V2[2, s] + 
        4*nc*zb^3*V2[2, s]))/(24*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*G[1, zb]*(54*V2[1, 2] + 34*nc^2*V2[1, 2] - 
        16*nc*nf*V2[1, 2] - 64*nc^2*zb*V2[1, 2] + 16*nc*nf*zb*V2[1, 2] - 
        30*zb^2*V2[1, 2] + 62*nc^2*zb^2*V2[1, 2] - 8*nc*nf*zb^2*V2[1, 2] + 
        39*nc*zb*V2[1, s] - 42*nc*zb^2*V2[1, s] + 12*nc*zb^3*V2[1, s] + 
        39*nc*zb*V2[2, s] - 42*nc*zb^2*V2[2, s] + 12*nc*zb^3*V2[2, s]))/
      (48*nc^2*zb) - ((-1 + nc)*(1 + nc)*(-288*V2[1, 2] + 20*nc^2*V2[1, 2] + 
        40*nc*nf*V2[1, 2] - 24*Pi^2*V2[1, 2] + 36*nc^2*Pi^2*V2[1, 2] + 
        450*zb*V2[1, 2] + 192*nc^2*zb*V2[1, 2] - 84*nc*nf*zb*V2[1, 2] + 
        36*Pi^2*zb*V2[1, 2] - 54*nc^2*Pi^2*zb*V2[1, 2] - 162*zb^2*V2[1, 2] - 
        212*nc^2*zb^2*V2[1, 2] + 44*nc*nf*zb^2*V2[1, 2] - 
        12*Pi^2*zb^2*V2[1, 2] + 18*nc^2*Pi^2*zb^2*V2[1, 2] + 
        27*nc*zb*V2[1, s] - 27*nc*zb^2*V2[1, s] + 22*nc*zb^3*V2[1, s] + 
        27*nc*zb*V2[2, s] - 27*nc*zb^2*V2[2, s] + 22*nc*zb^3*V2[2, s]))/
      (144*nc^2*(-1 + zb))) + 
   ((-1 + nc)*(1 + nc)*(216*V2[1, 2] - 3016*nc^2*V2[1, 2] + 
      448*nc*nf*V2[1, 2] + 528*nc^2*Pi^2*V2[1, 2] - 96*nc*nf*Pi^2*V2[1, 2] + 
      2700*zb*V2[1, 2] + 8868*nc^2*zb*V2[1, 2] - 1272*nc*nf*zb*V2[1, 2] + 
      288*Pi^2*zb*V2[1, 2] - 1116*nc^2*Pi^2*zb*V2[1, 2] + 
      144*nc*nf*Pi^2*zb*V2[1, 2] - 2916*zb^2*V2[1, 2] - 
      5852*nc^2*zb^2*V2[1, 2] + 824*nc*nf*zb^2*V2[1, 2] - 
      288*Pi^2*zb^2*V2[1, 2] + 588*nc^2*Pi^2*zb^2*V2[1, 2] - 
      48*nc*nf*Pi^2*zb^2*V2[1, 2] - 1308*nc*zb*V2[1, s] + 
      180*nc*Pi^2*zb*V2[1, s] + 489*nc*zb^2*V2[1, s] - 
      180*nc*Pi^2*zb^2*V2[1, s] + 703*nc*zb^3*V2[1, s] + 
      48*nc*Pi^2*zb^3*V2[1, s] - 1308*nc*zb*V2[2, s] + 
      180*nc*Pi^2*zb*V2[2, s] + 489*nc*zb^2*V2[2, s] - 
      180*nc*Pi^2*zb^2*V2[2, s] + 703*nc*zb^3*V2[2, s] + 
      48*nc*Pi^2*zb^3*V2[2, s] - 6912*V2[1, 2]*Zeta[3] + 
      9936*nc^2*V2[1, 2]*Zeta[3] + 10368*zb*V2[1, 2]*Zeta[3] - 
      14904*nc^2*zb*V2[1, 2]*Zeta[3] - 3456*zb^2*V2[1, 2]*Zeta[3] + 
      4968*nc^2*zb^2*V2[1, 2]*Zeta[3]))/(1728*nc^2*(-1 + zb)), 
  -((189 - 135*nc^2 + 12*Pi^2 - 48*nc^2*Pi^2 + 180*zb - 504*nc^2*zb - 
       36*Pi^2*zb + 144*nc^2*Pi^2*zb - 1161*zb^2 + 1755*nc^2*zb^2 + 
       48*Pi^2*zb^2 - 192*nc^2*Pi^2*zb^2 + 792*zb^3 - 940*nc^2*zb^3 - 
       24*Pi^2*zb^3 + 96*nc^2*Pi^2*zb^3)*G[0, zb]*V2[1, s])/
    (288*nc*(-1 + zb)) + ((36 - 640*nc^2 - 96*Pi^2 - 108*nc^2*Pi^2 - 
      1323*zb + 5171*nc^2*zb + 192*Pi^2*zb - 72*nc^2*Pi^2*zb + 1566*zb^2 - 
      3394*nc^2*zb^2 - 120*Pi^2*zb^2 + 192*nc^2*Pi^2*zb^2)*G[1, zb]*V2[1, s])/
    (576*nc) - ((18 - 18*nc^2 - 156*zb + 552*nc^2*zb + 327*zb^2 - 
      999*nc^2*zb^2 - 189*zb^3 + 497*nc^2*zb^3)*G[0, 0, zb]*V2[1, s])/
    (48*nc*(-1 + zb)) + ((21 - 9*nc^2 - 141*zb + 921*nc^2*zb + 288*zb^2 - 
      1620*nc^2*zb^2 - 168*zb^3 + 772*nc^2*zb^3)*G[0, 1, zb]*V2[1, s])/
    (96*nc*(-1 + zb)) + ((-7 + 131*nc^2 + 48*zb - 292*nc^2*zb - 48*zb^2 + 
      178*nc^2*zb^2)*G[1, 0, zb]*V2[1, s])/(16*nc) - 
   ((135 + 1357*nc^2 - 156*zb - 2660*nc^2*zb - 12*zb^2 + 1396*nc^2*zb^2)*
     G[1, 1, zb]*V2[1, s])/(192*nc) + 
   ((-2 + zb)*(-2 - 3*nc^2 + 3*zb + nc^2*zb)*G[2, 1, zb]*V2[1, s])/(4*nc) + 
   ((-35 + 61*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, zb]*V2[1, s])/(16*nc) - 
   ((-9 + 22*nc^2 + 18*zb - 44*nc^2*zb - 16*zb^2 + 44*nc^2*zb^2)*
     G[0, 0, 1, zb]*V2[1, s])/(8*nc) - 
   ((-11 + 21*nc^2 + 22*zb - 42*nc^2*zb - 20*zb^2 + 42*nc^2*zb^2)*
     G[0, 1, 0, zb]*V2[1, s])/(8*nc) + 
   ((-7 + 23*nc^2 + 14*zb - 46*nc^2*zb - 6*zb^2 + 46*nc^2*zb^2)*
     G[0, 1, 1, zb]*V2[1, s])/(16*nc) - 
   ((-45 - 23*nc^2 + 90*zb - 50*nc^2*zb - 66*zb^2 + 90*nc^2*zb^2)*
     G[1, 0, 0, zb]*V2[1, s])/(16*nc) + 
   ((-29 - 51*nc^2 + 58*zb - 6*nc^2*zb - 40*zb^2 + 56*nc^2*zb^2)*
     G[1, 0, 1, zb]*V2[1, s])/(16*nc) + 
   ((-7 - 8*nc^2 + 14*zb - 4*nc^2*zb - 10*zb^2 + 12*nc^2*zb^2)*G[1, 1, 0, zb]*
     V2[1, s])/(4*nc) - ((-35 - 81*nc^2 + 70*zb + 10*nc^2*zb - 52*zb^2 + 
      52*nc^2*zb^2)*G[1, 1, 1, zb]*V2[1, s])/(32*nc) + 
   ((-1 + 6*nc^2 + 2*zb - 8*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*G[1, 2, 1, zb]*
     V2[1, s])/(4*nc) - (nc*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, zb]*V2[1, s])/2 + 
   (3*nc*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, zb]*V2[1, s])/4 - 
   (nc*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, zb]*V2[1, s])/2 + 
   Log[Q2/muf2]^2*(-((-27 + 27*nc^2 + 63*zb + 105*nc^2*zb - 36*zb^2 - 
         240*nc^2*zb^2 + 124*nc^2*zb^3)*V2[1, s])/(192*nc*(-1 + zb)) + 
     ((-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, zb]*V2[1, s])/(16*nc) - 
     ((-9 - 11*nc^2 + 18*zb - 2*nc^2*zb - 12*zb^2 + 12*nc^2*zb^2)*G[1, zb]*
       V2[1, s])/(32*nc)) + Log[Q2/muf2]*
    (-((99 - 63*nc^2 + 6*Pi^2 - 24*nc^2*Pi^2 - 207*zb - 9*nc^2*zb - 
         18*Pi^2*zb + 72*nc^2*Pi^2*zb + 9*zb^2 + 405*nc^2*zb^2 + 
         24*Pi^2*zb^2 - 96*nc^2*Pi^2*zb^2 + 99*zb^3 - 245*nc^2*zb^3 - 
         12*Pi^2*zb^3 + 48*nc^2*Pi^2*zb^3)*V2[1, s])/(288*nc*(-1 + zb)) - 
     ((-9 + 9*nc^2 - 27*zb + 219*nc^2*zb + 105*zb^2 - 423*nc^2*zb^2 - 
        69*zb^3 + 211*nc^2*zb^3)*G[0, zb]*V2[1, s])/(48*nc*(-1 + zb)) + 
     ((-11 + 127*nc^2 + 52*zb - 268*nc^2*zb - 46*zb^2 + 158*nc^2*zb^2)*
       G[1, zb]*V2[1, s])/(32*nc) + (3*(-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
       G[0, 0, zb]*V2[1, s])/(8*nc) - ((-5 + 9*nc^2)*(1 - 2*zb + 2*zb^2)*
       G[0, 1, zb]*V2[1, s])/(8*nc) - 
     ((-11 - 7*nc^2 + 22*zb - 10*nc^2*zb - 16*zb^2 + 20*nc^2*zb^2)*
       G[1, 0, zb]*V2[1, s])/(8*nc) + 
     ((-3 - 5*nc^2 + 6*zb - 4*zb^2 + 4*nc^2*zb^2)*G[1, 1, zb]*V2[1, s])/
      (4*nc) - (nc*(5 - 6*zb + 2*zb^2)*G[2, 1, zb]*V2[1, s])/4) + 
   (V2[1, s]*(-540 + 972*nc^2 + 108*Pi^2 - 108*nc^2*Pi^2 + 5076*zb - 
      5988*nc^2*zb + 108*Pi^2*zb + 2268*nc^2*Pi^2*zb - 12771*zb^2 + 
      5439*nc^2*zb^2 - 432*Pi^2*zb^2 - 4032*nc^2*Pi^2*zb^2 + 8235*zb^3 - 
      887*nc^2*zb^3 + 216*Pi^2*zb^3 + 2064*nc^2*Pi^2*zb^3 + 4104*Zeta[3] - 
      4320*nc^2*Zeta[3] - 12312*zb*Zeta[3] + 12960*nc^2*zb*Zeta[3] + 
      16416*zb^2*Zeta[3] - 17280*nc^2*zb^2*Zeta[3] - 8208*zb^3*Zeta[3] + 
      8640*nc^2*zb^3*Zeta[3]))/(3456*nc*(-1 + zb)), 0, 
  -(zb*(-390 + 628*nc^2 + 32*Pi^2 - 32*nc^2*Pi^2 + 294*zb - 485*nc^2*zb - 
       24*Pi^2*zb + 24*nc^2*Pi^2*zb)*V2[s, s])/(48*(-1 + nc)*(1 + nc)) - 
   (zb*(-74 + 67*zb)*G[0, zb]*V2[s, s])/8 + 
   ((-54 - 184*nc^2 - 36*Pi^2 + 36*nc^2*Pi^2 + 438*zb - 62*nc^2*zb + 
      48*Pi^2*zb - 48*nc^2*Pi^2*zb - 315*zb^2 + 165*nc^2*zb^2 - 
      16*Pi^2*zb^2 + 16*nc^2*Pi^2*zb^2)*G[1, zb]*V2[s, s])/
    (48*(-1 + nc)*(1 + nc)) + 2*zb*(-4 + 3*zb)*G[0, 0, zb]*V2[s, s] - 
   (3*zb*(-4 + 3*zb)*G[0, 1, zb]*V2[s, s])/2 - 
   ((-5 + 4*zb^2)*G[1, 0, zb]*V2[s, s])/4 + 
   ((42 - 17*nc^2 - 45*zb - 7*nc^2*zb + 12*zb^2 + 13*nc^2*zb^2)*G[1, 1, zb]*
     V2[s, s])/(12*(-1 + nc)*(1 + nc)) + 
   ((-2 + zb)*(3 - 7*nc^2 + 2*nc^2*zb)*G[2, 1, zb]*V2[s, s])/
    (6*(-1 + nc)*(1 + nc)) - (zb^2*G[0, 1, 1, zb]*V2[s, s])/
    (2*(-1 + nc)*(1 + nc)) - (-3 + 2*zb)^2*G[1, 0, 0, zb]*V2[s, s] + 
   (3*(-3 + 2*zb)^2*G[1, 0, 1, zb]*V2[s, s])/4 + 
   ((-3 + 2*zb)^2*G[1, 1, 0, zb]*V2[s, s])/2 - 
   ((19 - 24*zb + 8*zb^2)*G[1, 1, 1, zb]*V2[s, s])/4 + 
   ((5 - 6*zb + 2*zb^2)*G[1, 2, 1, zb]*V2[s, s])/2 - 
   (3*(-2 + zb)^2*G[2, 1, 1, zb]*V2[s, s])/(2*(-1 + nc)*(1 + nc)) + 
   ((-2 + zb)^2*G[2, 2, 1, zb]*V2[s, s])/((-1 + nc)*(1 + nc)) + 
   Log[Q2/muf2]^2*((zb*(-4 + 3*zb)*V2[s, s])/4 - 
     ((-3 + 2*zb)^2*G[1, zb]*V2[s, s])/8) + 
   Log[Q2/muf2]*(-(zb*(-74 + 67*zb)*V2[s, s])/16 + zb*(-4 + 3*zb)*G[0, zb]*
      V2[s, s] - ((-5 + 4*zb^2)*G[1, zb]*V2[s, s])/8 - 
     ((-3 + 2*zb)^2*G[1, 0, zb]*V2[s, s])/2 + 
     ((-3 + 2*zb)^2*G[1, 1, zb]*V2[s, s])/4), 
  ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, zb]*V2[1, 2])/(8*nc^2) + 
   ((-1 + nc)*(1 + nc)*(3 - 2*zb + zb^2)*G[1, 2, 1, zb]*V2[1, 2])/
    (4*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*G[2, 1, 0, zb]*
     V2[1, 2])/(2*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(7 - 6*zb + 3*zb^2)*
     G[2, 1, 1, zb]*V2[1, 2])/(4*nc^2*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*(3 - 2*zb + zb^2)*G[2, 2, 1, zb]*V2[1, 2])/
    (2*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
     G[0, 0, zb]*V2[2, s])/(12*nc*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb]*V2[2, s])/(2*nc) - 
   ((-1 + nc)*(1 + nc)*G[1, 0, 1, zb]*(2*V2[1, 2] - 2*zb*V2[1, 2] + 
      zb^2*V2[1, 2] - 20*nc*V2[2, s] + 20*nc*zb*V2[2, s] - 
      5*nc*zb^2*V2[2, s]))/(8*nc^2*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, 0, zb]*(2*V2[1, 2] - 2*zb*V2[1, 2] + 
      zb^2*V2[1, 2] + 8*nc*V2[2, s] - 8*nc*zb*V2[2, s] + 2*nc*zb^2*V2[2, s]))/
    (4*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*G[1, 0, zb]*
     (-4*V2[1, 2] + 2*zb*V2[1, 2] + 13*nc*V2[2, s] - 14*nc*zb*V2[2, s] + 
      4*nc*zb^2*V2[2, s]))/(8*nc^2) - 
   ((-1 + nc)*(1 + nc)*G[1, 1, 1, zb]*(8*V2[1, 2] - 6*zb*V2[1, 2] + 
      3*zb^2*V2[1, 2] + 36*nc*V2[2, s] - 36*nc*zb*V2[2, s] + 
      9*nc*zb^2*V2[2, s]))/(16*nc^2*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*G[0, 1, zb]*(-6*V2[1, 2] + 6*zb*V2[1, 2] + 
      69*nc*V2[2, s] - 69*nc*zb*V2[2, s] + 16*nc*zb^2*V2[2, s]))/
    (48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*
     (18*V2[1, 2] + 63*zb*V2[1, 2] + 317*nc*V2[2, s] - 24*nc*Pi^2*V2[2, s] + 
      8*nc*zb*V2[2, s] + 12*nc*Pi^2*zb*V2[2, s] + 20*nc*zb^2*V2[2, s]))/
    (288*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[0, zb]*
     (-36*V2[1, 2] + 36*zb*V2[1, 2] + 27*nc*V2[2, s] - 27*nc*zb*V2[2, s] + 
      22*nc*zb^2*V2[2, s]))/(72*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(-48*V2[1, 2] + 36*zb*V2[1, 2] + 
      130*nc*V2[2, s] - 155*nc*zb*V2[2, s] + 40*nc*zb^2*V2[2, s]))/
    (96*nc^2) + ((-1 + nc)*(1 + nc)*zb*(-918*V2[1, 2] + 918*zb*V2[1, 2] - 
      1308*nc*V2[2, s] + 180*nc*Pi^2*V2[2, s] + 489*nc*zb*V2[2, s] - 
      180*nc*Pi^2*zb*V2[2, s] + 703*nc*zb^2*V2[2, s] + 
      48*nc*Pi^2*zb^2*V2[2, s]))/(1728*nc^2*(-1 + zb)) + 
   Log[Q2/muf2]^2*(-((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*V2[2, s])/
      (96*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb]*V2[2, s])/
      (16*nc)) + Log[Q2/muf2]*
    (-((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*G[2, 1, zb]*V2[1, 2])/
      (4*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
       G[0, zb]*V2[2, s])/(24*nc*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb]*V2[2, s])/(4*nc) + 
     ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(2*V2[1, 2] - 2*zb*V2[1, 2] + 
        zb^2*V2[1, 2] + 8*nc*V2[2, s] - 8*nc*zb*V2[2, s] + 
        2*nc*zb^2*V2[2, s]))/(8*nc^2*(-2 + zb)) + 
     ((-1 + nc)*(1 + nc)*G[1, zb]*(-4*V2[1, 2] + 2*zb*V2[1, 2] + 
        13*nc*V2[2, s] - 14*nc*zb*V2[2, s] + 4*nc*zb^2*V2[2, s]))/(16*nc^2) - 
     ((-1 + nc)*(1 + nc)*zb*(-36*V2[1, 2] + 36*zb*V2[1, 2] + 27*nc*V2[2, s] - 
        27*nc*zb*V2[2, s] + 22*nc*zb^2*V2[2, s]))/(144*nc^2*(-1 + zb))), 
  ((-1 + nc)*(1 + nc)*zb*(-54 - 1308*nc + 180*nc*Pi^2 - 297*zb + 489*nc*zb - 
      180*nc*Pi^2*zb + 351*zb^2 + 703*nc*zb^2 + 48*nc*Pi^2*zb^2)*V2[2, s])/
    (864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*
     G[0, zb]*V2[2, s])/(36*nc*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(9 + 317*nc - 24*nc*Pi^2 + 54*zb + 8*nc*zb + 
      12*nc*Pi^2*zb + 20*nc*zb^2)*G[1, zb]*V2[2, s])/(144*nc^2) - 
   ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb]*V2[2, s])/
    (6*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(69*nc + 9*zb - 69*nc*zb - 
      9*zb^2 + 16*nc*zb^2)*G[0, 1, zb]*V2[2, s])/(24*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, 0, zb]*V2[2, s])/(4*nc) - 
   ((-1 + nc)*(1 + nc)*(130*nc - 155*nc*zb - 18*zb^2 + 40*nc*zb^2)*
     G[1, 1, zb]*V2[2, s])/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*zb^2*G[0, 0, 1, zb]*V2[2, s])/(4*nc^2) - 
   ((-1 + nc)*(1 + nc)*zb^2*G[0, 1, 1, zb]*V2[2, s])/(4*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb]*V2[2, s])/nc + 
   ((-1 + nc)*(1 + nc)*(-10*nc + 5*nc*zb - zb^2)*G[1, 0, 1, zb]*V2[2, s])/
    (4*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb]*V2[2, s])/nc - 
   ((-1 + nc)*(1 + nc)*(-18*nc + 9*nc*zb - 2*zb^2)*G[1, 1, 1, zb]*V2[2, s])/
    (8*nc^2) + Log[Q2/muf2]^2*
    (-((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*V2[2, s])/
      (48*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb]*V2[2, s])/
      (8*nc)) + Log[Q2/muf2]*
    (-((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*V2[2, s])/
      (72*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
       G[0, zb]*V2[2, s])/(12*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, zb]*V2[2, s])/(8*nc) - 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb]*V2[2, s])/(2*nc) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb]*V2[2, s])/(2*nc)), 
  -((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*G[0, zb]*V2[2, s])/
    (72*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
     G[0, 0, zb]*V2[2, s])/(12*nc*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-54 + 69*nc + 81*zb - 69*nc*zb - 27*zb^2 + 
      16*nc*zb^2)*G[0, 1, zb]*V2[2, s])/(48*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, 0, zb]*V2[2, s])/(8*nc) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb]*V2[2, s])/(2*nc) + 
   ((-1 + nc)*(1 + nc)*(10 - 10*nc - 10*zb + 5*nc*zb + 2*zb^2)*G[1, 0, 1, zb]*
     V2[2, s])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb]*
     V2[2, s])/(2*nc) - ((-1 + nc)*(1 + nc)*(12 - 18*nc - 12*zb + 9*nc*zb + 
      2*zb^2)*G[1, 1, 1, zb]*V2[2, s])/(16*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)^2*G[1, 2, 1, zb]*V2[2, s])/(4*nc^2) - 
   (5*(-1 + nc)*(1 + nc)*(-2 + zb)^2*G[2, 1, 1, zb]*V2[2, s])/(8*nc^2) + 
   (3*(-1 + nc)*(1 + nc)*(-2 + zb)^2*G[2, 2, 1, zb]*V2[2, s])/(4*nc^2) + 
   Log[Q2/muf2]^2*(-((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*V2[2, s])/
      (96*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb]*V2[2, s])/
      (16*nc)) + Log[Q2/muf2]*
    (-((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*V2[2, s])/
      (144*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
       G[0, zb]*V2[2, s])/(24*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, zb]*V2[2, s])/(16*nc) - 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb]*V2[2, s])/(4*nc) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb]*V2[2, s])/(4*nc)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)^2*G[2, 1, zb]*(9*V2[2, s] + 4*nc*V2[s, s]))/
    (24*nc^2) + ((-1 + nc)*(1 + nc)*zb*(2160*V2[2, s] - 1308*nc*V2[2, s] + 
      180*nc*Pi^2*V2[2, s] - 2862*zb*V2[2, s] + 489*nc*zb*V2[2, s] - 
      180*nc*Pi^2*zb*V2[2, s] + 702*zb^2*V2[2, s] + 703*nc*zb^2*V2[2, s] + 
      48*nc*Pi^2*zb^2*V2[2, s] - 720*nc*V2[s, s] + 1080*nc*zb*V2[s, s] - 
      360*nc*zb^2*V2[s, s]))/(1728*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(-102*V2[2, s] + 130*nc*V2[2, s] + 
      228*zb*V2[2, s] - 155*nc*zb*V2[2, s] - 90*zb^2*V2[2, s] + 
      40*nc*zb^2*V2[2, s] - 32*nc*V2[s, s] + 32*nc*zb*V2[s, s] - 
      8*nc*zb^2*V2[s, s]))/(96*nc^2) + 
   ((-1 + nc)*(1 + nc)*G[1, zb]*(-360*V2[2, s] + 317*nc*V2[2, s] - 
      24*nc*Pi^2*V2[2, s] + 198*zb*V2[2, s] + 8*nc*zb*V2[2, s] + 
      12*nc*Pi^2*zb*V2[2, s] + 20*nc*zb^2*V2[2, s] + 120*nc*V2[s, s] - 
      120*nc*zb*V2[s, s] + 36*nc*zb^2*V2[s, s]))/(288*nc^2), 
  ((-1 + nc)*(1 + nc)*zb*(-1308 + 180*Pi^2 + 489*zb - 180*Pi^2*zb + 
      703*zb^2 + 48*Pi^2*zb^2)*V2[1, s])/(1728*nc*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*G[0, zb]*V2[1, s])/
    (72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(317 - 24*Pi^2 + 8*zb + 
      12*Pi^2*zb + 20*zb^2)*G[1, zb]*V2[1, s])/(288*nc) - 
   ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb]*V2[1, s])/
    (12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(69 - 69*zb + 16*zb^2)*
     G[0, 1, zb]*V2[1, s])/(48*nc*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, 0, zb]*V2[1, s])/(8*nc) - 
   (5*(-1 + nc)*(1 + nc)*(26 - 31*zb + 8*zb^2)*G[1, 1, zb]*V2[1, s])/
    (96*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb]*V2[1, s])/(2*nc) + 
   (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb]*V2[1, s])/(8*nc) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb]*V2[1, s])/(2*nc) - 
   (9*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb]*V2[1, s])/(16*nc) + 
   Log[Q2/muf2]^2*(-((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*V2[1, s])/
      (96*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb]*V2[1, s])/
      (16*nc)) + Log[Q2/muf2]*
    (-((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*V2[1, s])/
      (144*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
       G[0, zb]*V2[1, s])/(24*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, zb]*V2[1, s])/(16*nc) - 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb]*V2[1, s])/(4*nc) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb]*V2[1, s])/(4*nc)), 
  ((-1 + nc)*(1 + nc)*zb*(-1308 + 180*Pi^2 + 489*zb - 180*Pi^2*zb + 
      703*zb^2 + 48*Pi^2*zb^2)*(V2[1, s] + V2[3, s]))/(1728*nc*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*G[0, zb]*
     (V2[1, s] + V2[3, s]))/(72*nc*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(317 - 24*Pi^2 + 8*zb + 12*Pi^2*zb + 20*zb^2)*G[1, zb]*
     (V2[1, s] + V2[3, s]))/(288*nc) - 
   ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb]*
     (V2[1, s] + V2[3, s]))/(12*nc*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(69 - 69*zb + 16*zb^2)*G[0, 1, zb]*
     (V2[1, s] + V2[3, s]))/(48*nc*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, 0, zb]*
     (V2[1, s] + V2[3, s]))/(8*nc) - 
   (5*(-1 + nc)*(1 + nc)*(26 - 31*zb + 8*zb^2)*G[1, 1, zb]*
     (V2[1, s] + V2[3, s]))/(96*nc) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb]*(V2[1, s] + V2[3, s]))/
    (2*nc) + (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb]*
     (V2[1, s] + V2[3, s]))/(8*nc) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb]*(V2[1, s] + V2[3, s]))/
    (2*nc) - (9*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb]*
     (V2[1, s] + V2[3, s]))/(16*nc) + Log[Q2/muf2]^2*
    (-((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*(V2[1, s] + V2[3, s]))/
      (96*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb]*
       (V2[1, s] + V2[3, s]))/(16*nc)) + 
   Log[Q2/muf2]*(-((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*
        (V2[1, s] + V2[3, s]))/(144*nc*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb]*
       (V2[1, s] + V2[3, s]))/(24*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, zb]*
       (V2[1, s] + V2[3, s]))/(16*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
       G[1, 0, zb]*(V2[1, s] + V2[3, s]))/(4*nc) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb]*(V2[1, s] + V2[3, s]))/
      (4*nc))}, {(60*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*G[0, 0, 0, 0, 0, zb]*
     V2[1, 2])/nc^3 - ((-1 + nc)*(1 + nc)*(1344 - 2540*nc^2 + 1210*nc^4 - 
      1420*zb + 2590*nc^2*zb - 1208*nc^4*zb + 710*zb^2 - 1295*nc^2*zb^2 + 
      604*nc^4*zb^2)*G[0, 0, 0, 0, 1, zb]*V2[1, 2])/(16*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(3888 - 7724*nc^2 + 3796*nc^4 - 4080*zb + 
      7922*nc^2*zb - 3790*nc^4*zb + 2049*zb^2 - 3961*nc^2*zb^2 + 
      1895*nc^4*zb^2)*G[0, 0, 0, 1, 0, zb]*V2[1, 2])/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(1968 - 4060*nc^2 + 1808*nc^4 - 2436*zb + 
      4204*nc^2*zb - 1796*nc^4*zb + 1227*zb^2 - 2102*nc^2*zb^2 + 
      898*nc^4*zb^2)*G[0, 0, 0, 1, 1, zb]*V2[1, 2])/(48*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(3816 - 7744*nc^2 + 3944*nc^4 - 3960*zb + 
      7942*nc^2*zb - 3944*nc^4*zb + 1998*zb^2 - 3971*nc^2*zb^2 + 
      1972*nc^4*zb^2)*G[0, 0, 1, 0, 0, zb]*V2[1, 2])/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(872 - 1684*nc^2 + 817*nc^4 - 936*zb + 1752*nc^2*zb - 
      816*nc^4*zb + 480*zb^2 - 876*nc^2*zb^2 + 408*nc^4*zb^2)*
     G[0, 0, 1, 0, 1, zb]*V2[1, 2])/(16*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(996 - 1984*nc^2 + 1070*nc^4 - 1176*zb + 
      2230*nc^2*zb - 1064*nc^4*zb + 597*zb^2 - 1115*nc^2*zb^2 + 
      532*nc^4*zb^2)*G[0, 0, 1, 1, 0, zb]*V2[1, 2])/(24*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(548 - 1846*nc^2 + 846*nc^4 - 962*zb + 2110*nc^2*zb - 
      834*nc^4*zb + 508*zb^2 - 1055*nc^2*zb^2 + 417*nc^4*zb^2)*
     G[0, 0, 1, 1, 1, zb]*V2[1, 2])/(48*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(56 + 68*nc^2 - 50*zb - 56*nc^2*zb + 25*zb^2 + 
      28*nc^2*zb^2)*G[0, 0, 1, 2, 1, zb]*V2[1, 2])/(12*nc^3*zb) - 
   (3*(-1 + nc)*(1 + nc)*(424 - 864*nc^2 + 440*nc^4 - 436*zb + 882*nc^2*zb - 
      440*nc^4*zb + 221*zb^2 - 441*nc^2*zb^2 + 220*nc^4*zb^2)*
     G[0, 1, 0, 0, 0, zb]*V2[1, 2])/(16*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(2594 - 5068*nc^2 + 2475*nc^4 - 2744*zb + 
      5218*nc^2*zb - 2472*nc^4*zb + 1417*zb^2 - 2609*nc^2*zb^2 + 
      1236*nc^4*zb^2)*G[0, 1, 0, 0, 1, zb]*V2[1, 2])/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(2478 - 5168*nc^2 + 2584*nc^4 - 2664*zb + 
      5342*nc^2*zb - 2578*nc^4*zb + 1359*zb^2 - 2671*nc^2*zb^2 + 
      1289*nc^4*zb^2)*G[0, 1, 0, 1, 0, zb]*V2[1, 2])/(48*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(1180 - 2626*nc^2 + 1218*nc^4 - 1390*zb + 
      2764*nc^2*zb - 1212*nc^4*zb + 731*zb^2 - 1382*nc^2*zb^2 + 
      606*nc^4*zb^2)*G[0, 1, 0, 1, 1, zb]*V2[1, 2])/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(2030 - 4066*nc^2 + 2388*nc^4 - 2312*zb + 
      4420*nc^2*zb - 2388*nc^4*zb + 1183*zb^2 - 2210*nc^2*zb^2 + 
      1194*nc^4*zb^2)*G[0, 1, 1, 0, 0, zb]*V2[1, 2])/(48*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(2698 - 5034*nc^2 + 2952*nc^4 - 3028*zb + 
      5490*nc^2*zb - 2952*nc^4*zb + 1622*zb^2 - 2745*nc^2*zb^2 + 
      1476*nc^4*zb^2)*G[0, 1, 1, 0, 1, zb]*V2[1, 2])/(96*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(810 - 1840*nc^2 + 1192*nc^4 - 1050*zb + 
      2218*nc^2*zb - 1180*nc^4*zb + 543*zb^2 - 1109*nc^2*zb^2 + 
      590*nc^4*zb^2)*G[0, 1, 1, 1, 0, zb]*V2[1, 2])/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(156 - 808*nc^2 + 456*nc^4 - 288*zb + 964*nc^2*zb - 
      450*nc^4*zb + 171*zb^2 - 482*nc^2*zb^2 + 225*nc^4*zb^2)*
     G[0, 1, 1, 1, 1, zb]*V2[1, 2])/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(52 + 140*nc^2 - 52*zb - 110*nc^2*zb + 26*zb^2 + 
      55*nc^2*zb^2)*G[0, 1, 1, 2, 1, zb]*V2[1, 2])/(24*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(30 + 64*nc^2 - 54*zb - 58*nc^2*zb + 27*zb^2 + 
      29*nc^2*zb^2)*G[0, 1, 2, 1, 0, zb]*V2[1, 2])/(12*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(23 + 84*nc^2 - 56*zb - 78*nc^2*zb + 28*zb^2 + 
      39*nc^2*zb^2)*G[0, 1, 2, 1, 1, zb]*V2[1, 2])/(12*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(-8 + 44*nc^2 - 34*zb - 50*nc^2*zb + 17*zb^2 + 
      25*nc^2*zb^2)*G[0, 1, 2, 2, 1, zb]*V2[1, 2])/(12*nc^3*zb) + 
   (5*(-1 + nc)*(1 + nc)*Pi^2*Sqrt[1 - zb]*(1 + 2*nc^2 + nc^2*zb)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb]*V2[1, 2])/(32*nc^3*Sqrt[3 + zb]) - 
   (5*(-1 + nc)*(1 + nc)*Pi^2*(-9 + 4*zb - 12*nc^2*zb - zb^2 + 2*nc^2*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb]*
     V2[1, 2])/(128*nc^3*zb) - (5*(-1 + nc)*(1 + nc)*Pi^2*(-1 - nc + nc*zb)*
     (1 - nc + nc*zb)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb]*V2[1, 2])/(32*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)*(2*nc^2 + 4*zb + 5*nc^2*zb)*
     J[1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/
    (32*nc^3*Sqrt[1 - zb]*zb) - ((-1 + nc)*(1 + nc)*(-1 + zb)*
     (2*nc^2 + 4*zb + 5*nc^2*zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), 
      zb]*V2[1, 2])/(16*nc^3*Sqrt[1 - zb]*zb) - 
   (15*(-1 + nc)*(1 + nc)*Pi^2*(-2 + 2*nc^2 - 2*nc^2*zb + nc^2*zb^2)*
     J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      zb]*V2[1, 2])/(64*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-1 + zb)*
     (2*nc^2 + 4*zb + 5*nc^2*zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(32*nc^3*Sqrt[1 - zb]*zb) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)*(2*nc^2 + 4*zb + 5*nc^2*zb)*
     J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb]*V2[1, 2])/
    (16*nc^3*Sqrt[1 - zb]*zb) - ((-1 + nc)*(1 + nc)*Sqrt[1 - zb]*
     (1 + 2*nc^2 + nc^2*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(4*nc^3*Sqrt[3 + zb]) - 
   ((-1 + nc)*(1 + nc)*Sqrt[1 - zb]*(1 + 2*nc^2 + nc^2*zb)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb]*V2[1, 2])/
    (8*nc^3*Sqrt[3 + zb]) - (9*(-1 + nc)*(1 + nc)*Sqrt[1 - zb]*
     (1 + 2*nc^2 + nc^2*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(16*nc^3*Sqrt[3 + zb]) - 
   (3*(-1 + nc)*(1 + nc)*Sqrt[1 - zb]*(1 + 2*nc^2 + nc^2*zb)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb]*V2[1, 2])/
    (8*nc^3*Sqrt[3 + zb]) + ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 
      5*nc^2*zb)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(32*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 5*nc^2*zb)*
     J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb]*V2[1, 2])/
    (16*nc^3) + ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 5*nc^2*zb)*
     J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[1, 2])/(32*nc^3) + ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 
      5*nc^2*zb)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), 
      zb]*V2[1, 2])/(16*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 5*nc^2*zb)*
     J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[1, 2])/(32*nc^3) + ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 
      5*nc^2*zb)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), 
      zb]*V2[1, 2])/(16*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 5*nc^2*zb)*
     J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[1, 2])/(32*nc^3) + ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 
      5*nc^2*zb)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), 
      zb]*V2[1, 2])/(16*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-9 + 4*zb - 12*nc^2*zb - zb^2 + 2*nc^2*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(16*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(-9 + 4*zb - 12*nc^2*zb - zb^2 + 2*nc^2*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), zb^(-1), zb]*V2[1, 2])/(32*nc^3*zb) + 
   (9*(-1 + nc)*(1 + nc)*(-9 + 4*zb - 12*nc^2*zb - zb^2 + 2*nc^2*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(64*nc^3*zb) + 
   (3*(-1 + nc)*(1 + nc)*(-9 + 4*zb - 12*nc^2*zb - zb^2 + 2*nc^2*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
      zb^(-1), zb]*V2[1, 2])/(32*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[1, 2])/(16*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), 
      zb]*V2[1, 2])/(8*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(16*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb]*V2[1, 2])/
    (8*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*
     J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(16*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*J[(1 - zb)^(-1), 
      Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb]*V2[1, 2])/
    (8*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*
     J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(16*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*J[(1 - zb)^(-1), 
      Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb]*V2[1, 2])/
    (8*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-1 - nc + nc*zb)*(1 - nc + nc*zb)*
     J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[1, 2])/(4*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-1 - nc + nc*zb)*
     (1 - nc + nc*zb)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb]*V2[1, 2])/
    (8*nc^3*zb) + (9*(-1 + nc)*(1 + nc)*(-1 - nc + nc*zb)*(1 - nc + nc*zb)*
     J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/
    (16*nc^3*zb) + (3*(-1 + nc)*(1 + nc)*(-1 - nc + nc*zb)*(1 - nc + nc*zb)*
     J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb]*V2[1, 2])/
    (8*nc^3*zb) + (3*(-1 + nc)*(1 + nc)*(-2 + 2*nc^2 - 2*nc^2*zb + nc^2*zb^2)*
     J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(8*nc^3*zb) + 
   (3*(-1 + nc)*(1 + nc)*(-2 + 2*nc^2 - 2*nc^2*zb + nc^2*zb^2)*
     J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), zb^(-1), zb]*V2[1, 2])/(16*nc^3*zb) + 
   (27*(-1 + nc)*(1 + nc)*(-2 + 2*nc^2 - 2*nc^2*zb + nc^2*zb^2)*
     J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      zb^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(32*nc^3*zb) + 
   (9*(-1 + nc)*(1 + nc)*(-2 + 2*nc^2 - 2*nc^2*zb + nc^2*zb^2)*
     J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      zb^(-1), zb^(-1), zb]*V2[1, 2])/(16*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, 0, 1, 2, 1, zb]*(29*V2[1, 2] + 41*nc^2*V2[1, 2] - 
      32*zb*V2[1, 2] - 48*nc^2*zb*V2[1, 2] + 16*zb^2*V2[1, 2] + 
      24*nc^2*zb^2*V2[1, 2] + 8*nc*zb*V2[1, s] - 4*nc*zb^2*V2[1, s] + 
      8*nc*zb*V2[2, s] - 4*nc*zb^2*V2[2, s]))/(12*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, 2, 1, 1, 1, zb]*(24*V2[1, 2] - 
      100*nc^2*V2[1, 2] + 36*nc^4*V2[1, 2] - 12*zb*V2[1, 2] + 
      64*nc^2*zb*V2[1, 2] - 36*nc^4*zb*V2[1, 2] + 6*zb^2*V2[1, 2] - 
      32*nc^2*zb^2*V2[1, 2] + 18*nc^4*zb^2*V2[1, 2] - 46*nc*zb^2*V2[1, s] - 
      73*nc^3*zb^2*V2[1, s] - 46*nc*zb^2*V2[2, s] - 73*nc^3*zb^2*V2[2, s]))/
    (48*nc^3*zb) - ((-1 + nc)*(1 + nc)*G[1, 2, 1, 1, 0, zb]*
     (32*V2[1, 2] - 110*nc^2*V2[1, 2] + 18*nc^4*V2[1, 2] - 14*zb*V2[1, 2] + 
      92*nc^2*zb*V2[1, 2] - 18*nc^4*zb*V2[1, 2] + 7*zb^2*V2[1, 2] - 
      46*nc^2*zb^2*V2[1, 2] + 9*nc^4*zb^2*V2[1, 2] - 16*nc*zb^2*V2[1, s] - 
      36*nc^3*zb^2*V2[1, s] - 16*nc*zb^2*V2[2, s] - 36*nc^3*zb^2*V2[2, s]))/
    (24*nc^3*zb) + ((-1 + nc)*(1 + nc)*G[1, 2, 1, 0, 0, zb]*
     (-6*V2[1, 2] - 44*nc^2*V2[1, 2] + 6*nc^4*V2[1, 2] + 6*zb*V2[1, 2] + 
      38*nc^2*zb*V2[1, 2] - 6*nc^4*zb*V2[1, 2] - 3*zb^2*V2[1, 2] - 
      19*nc^2*zb^2*V2[1, 2] + 3*nc^4*zb^2*V2[1, 2] - 6*nc*zb^2*V2[1, s] - 
      12*nc^3*zb^2*V2[1, s] - 6*nc*zb^2*V2[2, s] - 12*nc^3*zb^2*V2[2, s]))/
    (12*nc^3*zb) - ((-1 + nc)*(1 + nc)*G[1, 2, 1, 0, 1, zb]*
     (-12*V2[1, 2] - 28*nc^2*V2[1, 2] + 6*nc^4*V2[1, 2] + 6*zb*V2[1, 2] + 
      22*nc^2*zb*V2[1, 2] - 6*nc^4*zb*V2[1, 2] - 3*zb^2*V2[1, 2] - 
      11*nc^2*zb^2*V2[1, 2] + 3*nc^4*zb^2*V2[1, 2] - 8*nc*zb^2*V2[1, s] - 
      9*nc^3*zb^2*V2[1, s] - 8*nc*zb^2*V2[2, s] - 9*nc^3*zb^2*V2[2, s]))/
    (12*nc^3*zb) - ((-1 + nc)*(1 + nc)*G[1, 2, 2, 2, 1, zb]*
     (-74*V2[1, 2] - 24*nc^2*V2[1, 2] + 74*zb*V2[1, 2] + 
      24*nc^2*zb*V2[1, 2] - 37*zb^2*V2[1, 2] - 12*nc^2*zb^2*V2[1, 2] + 
      22*nc*zb^2*V2[1, s] + nc^3*zb^2*V2[1, s] + 22*nc*zb^2*V2[2, s] + 
      nc^3*zb^2*V2[2, s]))/(12*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, 2, 2, 1, zb]*(-54*V2[1, 2] + 
      12*nc^2*V2[1, 2] + 48*zb*V2[1, 2] - 24*nc^2*zb*V2[1, 2] - 
      21*zb^2*V2[1, 2] + 12*nc^2*zb^2*V2[1, 2] + 12*nc*zb*V2[1, s] + 
      12*nc^3*zb*V2[1, s] + 26*nc*zb^2*V2[1, s] + 3*nc^3*zb^2*V2[1, s] + 
      12*nc*zb*V2[2, s] + 12*nc^3*zb*V2[2, s] + 26*nc*zb^2*V2[2, s] + 
      3*nc^3*zb^2*V2[2, s]))/(24*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*G[1, 1, 1, 2, 1, zb]*(-17*V2[1, 2] + 
      29*nc^2*V2[1, 2] + 28*zb*V2[1, 2] - 36*nc^2*zb*V2[1, 2] - 
      14*zb^2*V2[1, 2] + 18*nc^2*zb^2*V2[1, 2] + 22*nc*zb*V2[1, s] + 
      14*nc^3*zb*V2[1, s] + 7*nc*zb^2*V2[1, s] + 4*nc^3*zb^2*V2[1, s] + 
      22*nc*zb*V2[2, s] + 14*nc^3*zb*V2[2, s] + 7*nc*zb^2*V2[2, s] + 
      4*nc^3*zb^2*V2[2, s]))/(24*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 2, 2, 1, zb]*
     (222*V2[1, 2] + 72*nc^2*V2[1, 2] - 222*zb*V2[1, 2] - 
      72*nc^2*zb*V2[1, 2] + 22*nc*V2[1, s] + nc^3*V2[1, s] - 
      22*nc*zb*V2[1, s] - nc^3*zb*V2[1, s] + 88*nc*zb^2*V2[1, s] + 
      4*nc^3*zb^2*V2[1, s] + 22*nc*V2[2, s] + nc^3*V2[2, s] - 
      22*nc*zb*V2[2, s] - nc^3*zb*V2[2, s] + 88*nc*zb^2*V2[2, s] + 
      4*nc^3*zb^2*V2[2, s]))/(72*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 2, 1, 2, 1, zb]*(-60*V2[1, 2] - 
      28*nc^2*V2[1, 2] + 72*zb*V2[1, 2] + 28*nc^2*zb*V2[1, 2] - 
      36*zb^2*V2[1, 2] - 14*nc^2*zb^2*V2[1, 2] + 26*nc*zb^2*V2[1, s] + 
      5*nc^3*zb^2*V2[1, s] + 26*nc*zb^2*V2[2, s] + 5*nc^3*zb^2*V2[2, s]))/
    (24*nc^3*zb) + ((-1 + nc)*(1 + nc)*G[1, 1, 2, 1, 0, zb]*
     (8*V2[1, 2] + 98*nc^2*V2[1, 2] - 26*zb*V2[1, 2] - 104*nc^2*zb*V2[1, 2] + 
      22*zb^2*V2[1, 2] + 49*nc^2*zb^2*V2[1, 2] + 51*nc*zb*V2[1, s] + 
      24*nc^3*zb*V2[1, s] - 23*nc*zb^2*V2[1, s] + 6*nc^3*zb^2*V2[1, s] + 
      51*nc*zb*V2[2, s] + 24*nc^3*zb*V2[2, s] - 23*nc*zb^2*V2[2, s] + 
      6*nc^3*zb^2*V2[2, s]))/(24*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*G[1, 2, 2, 1, 0, zb]*(-38*V2[1, 2] + 
      30*nc^2*V2[1, 2] + 32*zb*V2[1, 2] - 30*nc^2*zb*V2[1, 2] - 
      16*zb^2*V2[1, 2] + 15*nc^2*zb^2*V2[1, 2] + 2*nc*zb^2*V2[1, s] + 
      6*nc^3*zb^2*V2[1, s] + 2*nc*zb^2*V2[2, s] + 6*nc^3*zb^2*V2[2, s]))/
    (12*nc^3*zb) - ((-1 + nc)*(1 + nc)*G[1, 1, 2, 1, 1, zb]*
     (-30*V2[1, 2] + 126*nc^2*V2[1, 2] + 2*zb*V2[1, 2] - 
      144*nc^2*zb*V2[1, 2] + 11*zb^2*V2[1, 2] + 63*nc^2*zb^2*V2[1, 2] + 
      53*nc*zb*V2[1, s] + 68*nc^3*zb*V2[1, s] + 5*nc*zb^2*V2[1, s] + 
      17*nc^3*zb^2*V2[1, s] + 53*nc*zb*V2[2, s] + 68*nc^3*zb*V2[2, s] + 
      5*nc*zb^2*V2[2, s] + 17*nc^3*zb^2*V2[2, s]))/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, 2, 2, 1, 1, zb]*(-120*V2[1, 2] + 
      10*nc^2*V2[1, 2] + 102*zb*V2[1, 2] - 10*nc^2*zb*V2[1, 2] - 
      51*zb^2*V2[1, 2] + 5*nc^2*zb^2*V2[1, 2] + 20*nc*zb^2*V2[1, s] + 
      21*nc^3*zb^2*V2[1, s] + 20*nc*zb^2*V2[2, s] + 21*nc^3*zb^2*V2[2, s]))/
    (24*nc^3*zb) - ((-1 + nc)*(1 + nc)*G[1, 1, 1, 1, 1, zb]*
     (56*V2[1, 2] - 440*nc^2*V2[1, 2] + 304*nc^4*V2[1, 2] - 172*zb*V2[1, 2] + 
      768*nc^2*zb*V2[1, 2] - 508*nc^4*zb*V2[1, 2] + 86*zb^2*V2[1, 2] - 
      384*nc^2*zb^2*V2[1, 2] + 254*nc^4*zb^2*V2[1, 2] + 122*nc*zb*V2[1, s] - 
      146*nc^3*zb*V2[1, s] - 93*nc*zb^2*V2[1, s] + 193*nc^3*zb^2*V2[1, s] + 
      122*nc*zb*V2[2, s] - 146*nc^3*zb*V2[2, s] - 93*nc*zb^2*V2[2, s] + 
      193*nc^3*zb^2*V2[2, s]))/(64*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*G[1, 0, 1, 0, 1, zb]*(1679*V2[1, 2] - 
      3270*nc^2*V2[1, 2] + 1609*nc^4*V2[1, 2] - 2344*zb*V2[1, 2] + 
      4448*nc^2*zb*V2[1, 2] - 2130*nc^4*zb*V2[1, 2] + 1175*zb^2*V2[1, 2] - 
      2215*nc^2*zb^2*V2[1, 2] + 1065*nc^4*zb^2*V2[1, 2] + 
      314*nc*zb*V2[1, s] - 468*nc^3*zb*V2[1, s] - 157*nc*zb^2*V2[1, s] + 
      234*nc^3*zb^2*V2[1, s] + 314*nc*zb*V2[2, s] - 468*nc^3*zb*V2[2, s] - 
      157*nc*zb^2*V2[2, s] + 234*nc^3*zb^2*V2[2, s]))/(48*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*G[1, 0, 1, 1, 0, zb]*(1292*V2[1, 2] - 
      2586*nc^2*V2[1, 2] + 1410*nc^4*V2[1, 2] - 1952*zb*V2[1, 2] + 
      3760*nc^2*zb*V2[1, 2] - 1870*nc^4*zb*V2[1, 2] + 1003*zb^2*V2[1, 2] - 
      1877*nc^2*zb^2*V2[1, 2] + 935*nc^4*zb^2*V2[1, 2] + 266*nc*zb*V2[1, s] - 
      470*nc^3*zb*V2[1, s] - 133*nc*zb^2*V2[1, s] + 235*nc^3*zb^2*V2[1, s] + 
      266*nc*zb*V2[2, s] - 470*nc^3*zb*V2[2, s] - 133*nc*zb^2*V2[2, s] + 
      235*nc^3*zb^2*V2[2, s]))/(48*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*G[1, 0, 0, 1, 1, zb]*(1276*V2[1, 2] - 
      2522*nc^2*V2[1, 2] + 1178*nc^4*V2[1, 2] - 1988*zb*V2[1, 2] + 
      3534*nc^2*zb*V2[1, 2] - 1580*nc^4*zb*V2[1, 2] + 1000*zb^2*V2[1, 2] - 
      1758*nc^2*zb^2*V2[1, 2] + 790*nc^4*zb^2*V2[1, 2] + 314*nc*zb*V2[1, s] - 
      482*nc^3*zb*V2[1, s] - 157*nc*zb^2*V2[1, s] + 241*nc^3*zb^2*V2[1, s] + 
      314*nc*zb*V2[2, s] - 482*nc^3*zb*V2[2, s] - 157*nc*zb^2*V2[2, s] + 
      241*nc^3*zb^2*V2[2, s]))/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, 0, 1, 1, zb]*(538*V2[1, 2] - 
      1328*nc^2*V2[1, 2] + 660*nc^4*V2[1, 2] - 986*zb*V2[1, 2] + 
      2076*nc^2*zb*V2[1, 2] - 1000*nc^4*zb*V2[1, 2] + 490*zb^2*V2[1, 2] - 
      1032*nc^2*zb^2*V2[1, 2] + 500*nc^4*zb^2*V2[1, 2] + 288*nc*zb*V2[1, s] - 
      385*nc^3*zb*V2[1, s] - 138*nc*zb^2*V2[1, s] + 268*nc^3*zb^2*V2[1, s] + 
      288*nc*zb*V2[2, s] - 385*nc^3*zb*V2[2, s] - 138*nc*zb^2*V2[2, s] + 
      268*nc^3*zb^2*V2[2, s]))/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, 0, 1, 1, 1, zb]*(696*V2[1, 2] - 
      2278*nc^2*V2[1, 2] + 1086*nc^4*V2[1, 2] - 1542*zb*V2[1, 2] + 
      3432*nc^2*zb*V2[1, 2] - 1458*nc^4*zb*V2[1, 2] + 795*zb^2*V2[1, 2] - 
      1710*nc^2*zb^2*V2[1, 2] + 729*nc^4*zb^2*V2[1, 2] + 186*nc*zb*V2[1, s] - 
      578*nc^3*zb*V2[1, s] - 93*nc*zb^2*V2[1, s] + 289*nc^3*zb^2*V2[1, s] + 
      186*nc*zb*V2[2, s] - 578*nc^3*zb*V2[2, s] - 93*nc*zb^2*V2[2, s] + 
      289*nc^3*zb^2*V2[2, s]))/(96*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, 0, 1, 0, 0, zb]*(2524*V2[1, 2] - 
      5146*nc^2*V2[1, 2] + 2626*nc^4*V2[1, 2] - 3388*zb*V2[1, 2] + 
      6850*nc^2*zb*V2[1, 2] - 3454*nc^4*zb*V2[1, 2] + 1694*zb^2*V2[1, 2] - 
      3419*nc^2*zb^2*V2[1, 2] + 1727*nc^4*zb^2*V2[1, 2] + 
      330*nc*zb*V2[1, s] - 594*nc^3*zb*V2[1, s] - 165*nc*zb^2*V2[1, s] + 
      297*nc^3*zb^2*V2[1, s] + 330*nc*zb*V2[2, s] - 594*nc^3*zb*V2[2, s] - 
      165*nc*zb^2*V2[2, s] + 297*nc^3*zb^2*V2[2, s]))/(48*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*G[1, 1, 1, 0, 0, zb]*(902*V2[1, 2] - 
      2136*nc^2*V2[1, 2] + 1322*nc^4*V2[1, 2] - 1410*zb*V2[1, 2] + 
      3356*nc^2*zb*V2[1, 2] - 1968*nc^4*zb*V2[1, 2] + 705*zb^2*V2[1, 2] - 
      1678*nc^2*zb^2*V2[1, 2] + 984*nc^4*zb^2*V2[1, 2] + 276*nc*zb*V2[1, s] - 
      446*nc^3*zb*V2[1, s] - 141*nc*zb^2*V2[1, s] + 307*nc^3*zb^2*V2[1, s] + 
      276*nc*zb*V2[2, s] - 446*nc^3*zb*V2[2, s] - 141*nc*zb^2*V2[2, s] + 
      307*nc^3*zb^2*V2[2, s]))/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, 0, 0, 0, 1, zb]*(2682*V2[1, 2] - 
      5020*nc^2*V2[1, 2] + 2417*nc^4*V2[1, 2] - 3642*zb*V2[1, 2] + 
      6682*nc^2*zb*V2[1, 2] - 3158*nc^4*zb*V2[1, 2] + 1830*zb^2*V2[1, 2] - 
      3338*nc^2*zb^2*V2[1, 2] + 1579*nc^4*zb^2*V2[1, 2] + 
      400*nc*zb*V2[1, s] - 632*nc^3*zb*V2[1, s] - 200*nc*zb^2*V2[1, s] + 
      316*nc^3*zb^2*V2[1, s] + 400*nc*zb*V2[2, s] - 632*nc^3*zb*V2[2, s] - 
      200*nc*zb^2*V2[2, s] + 316*nc^3*zb^2*V2[2, s]))/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, 0, 0, 1, 0, zb]*(2570*V2[1, 2] - 
      5080*nc^2*V2[1, 2] + 2538*nc^4*V2[1, 2] - 3470*zb*V2[1, 2] + 
      6820*nc^2*zb*V2[1, 2] - 3330*nc^4*zb*V2[1, 2] + 1744*zb^2*V2[1, 2] - 
      3404*nc^2*zb^2*V2[1, 2] + 1665*nc^4*zb^2*V2[1, 2] + 
      388*nc*zb*V2[1, s] - 632*nc^3*zb*V2[1, s] - 194*nc*zb^2*V2[1, s] + 
      316*nc^3*zb^2*V2[1, s] + 388*nc*zb*V2[2, s] - 632*nc^3*zb*V2[2, s] - 
      194*nc*zb^2*V2[2, s] + 316*nc^3*zb^2*V2[2, s]))/(48*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*G[1, 1, 0, 0, 1, zb]*(1308*V2[1, 2] - 
      2710*nc^2*V2[1, 2] + 1390*nc^4*V2[1, 2] - 2034*zb*V2[1, 2] + 
      4034*nc^2*zb*V2[1, 2] - 2018*nc^4*zb*V2[1, 2] + 1020*zb^2*V2[1, 2] - 
      2014*nc^2*zb^2*V2[1, 2] + 1009*nc^4*zb^2*V2[1, 2] + 
      364*nc*zb*V2[1, s] - 567*nc^3*zb*V2[1, s] - 180*nc*zb^2*V2[1, s] + 
      348*nc^3*zb^2*V2[1, s] + 364*nc*zb*V2[2, s] - 567*nc^3*zb*V2[2, s] - 
      180*nc*zb^2*V2[2, s] + 348*nc^3*zb^2*V2[2, s]))/(48*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*G[1, 1, 0, 1, 0, zb]*(1274*V2[1, 2] - 
      2758*nc^2*V2[1, 2] + 1478*nc^4*V2[1, 2] - 1968*zb*V2[1, 2] + 
      4118*nc^2*zb*V2[1, 2] - 2144*nc^4*zb*V2[1, 2] + 984*zb^2*V2[1, 2] - 
      2056*nc^2*zb^2*V2[1, 2] + 1072*nc^4*zb^2*V2[1, 2] + 
      408*nc*zb*V2[1, s] - 580*nc^3*zb*V2[1, s] - 194*nc*zb^2*V2[1, s] + 
      371*nc^3*zb^2*V2[1, s] + 408*nc*zb*V2[2, s] - 580*nc^3*zb*V2[2, s] - 
      194*nc*zb^2*V2[2, s] + 371*nc^3*zb^2*V2[2, s]))/(48*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*G[1, 0, 0, 0, 0, zb]*(3888*V2[1, 2] - 
      7776*nc^2*V2[1, 2] + 3888*nc^4*V2[1, 2] - 5040*zb*V2[1, 2] + 
      10080*nc^2*zb*V2[1, 2] - 5040*nc^4*zb*V2[1, 2] + 2520*zb^2*V2[1, 2] - 
      5040*nc^2*zb^2*V2[1, 2] + 2520*nc^4*zb^2*V2[1, 2] + 
      406*nc*zb*V2[1, s] - 746*nc^3*zb*V2[1, s] - 203*nc*zb^2*V2[1, s] + 
      373*nc^3*zb^2*V2[1, s] + 406*nc*zb*V2[2, s] - 746*nc^3*zb*V2[2, s] - 
      203*nc*zb^2*V2[2, s] + 373*nc^3*zb^2*V2[2, s]))/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, 0, zb]*(-783*V2[1, 2] + 
      1620*nc^2*V2[1, 2] + 801*zb*V2[1, 2] - 1620*nc^2*zb*V2[1, 2] + 
      1633*nc*V2[1, s] + 1251*nc^3*V2[1, s] - 1498*nc*zb*V2[1, s] - 
      1305*nc^3*zb*V2[1, s] + 10*nc*zb^2*V2[1, s] + 396*nc^3*zb^2*V2[1, s] + 
      1633*nc*V2[2, s] + 1251*nc^3*V2[2, s] - 1498*nc*zb*V2[2, s] - 
      1305*nc^3*zb*V2[2, s] + 10*nc*zb^2*V2[2, s] + 396*nc^3*zb^2*V2[2, s]))/
    (432*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 2, 1, zb]*
     (-1179*V2[1, 2] + 243*nc^2*V2[1, 2] + 1179*zb*V2[1, 2] - 
      243*nc^2*zb*V2[1, 2] + 964*nc*V2[1, s] + 793*nc^3*V2[1, s] - 
      640*nc*zb*V2[1, s] - 955*nc^3*zb*V2[1, s] - 218*nc*zb^2*V2[1, s] + 
      412*nc^3*zb^2*V2[1, s] + 964*nc*V2[2, s] + 793*nc^3*V2[2, s] - 
      640*nc*zb*V2[2, s] - 955*nc^3*zb*V2[2, s] - 218*nc*zb^2*V2[2, s] + 
      412*nc^3*zb^2*V2[2, s]))/(432*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, 0, 0, 0, zb]*(2016*V2[1, 2] - 
      4320*nc^2*V2[1, 2] + 2304*nc^4*V2[1, 2] - 2988*zb*V2[1, 2] + 
      6264*nc^2*zb*V2[1, 2] - 3276*nc^4*zb*V2[1, 2] + 1494*zb^2*V2[1, 2] - 
      3132*nc^2*zb^2*V2[1, 2] + 1638*nc^4*zb^2*V2[1, 2] + 
      410*nc*zb*V2[1, s] - 706*nc^3*zb*V2[1, s] - 205*nc*zb^2*V2[1, s] + 
      425*nc^3*zb^2*V2[1, s] + 410*nc*zb*V2[2, s] - 706*nc^3*zb*V2[2, s] - 
      205*nc*zb^2*V2[2, s] + 425*nc^3*zb^2*V2[2, s]))/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, 1, 0, 1, zb]*(1110*V2[1, 2] - 
      2536*nc^2*V2[1, 2] + 1570*nc^4*V2[1, 2] - 1766*zb*V2[1, 2] + 
      4076*nc^2*zb*V2[1, 2] - 2394*nc^4*zb*V2[1, 2] + 883*zb^2*V2[1, 2] - 
      2038*nc^2*zb^2*V2[1, 2] + 1197*nc^4*zb^2*V2[1, 2] + 
      524*nc*zb*V2[1, s] - 578*nc^3*zb*V2[1, s] - 259*nc*zb^2*V2[1, s] + 
      463*nc^3*zb^2*V2[1, s] + 524*nc*zb*V2[2, s] - 578*nc^3*zb*V2[2, s] - 
      259*nc*zb^2*V2[2, s] + 463*nc^3*zb^2*V2[2, s]))/(96*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, 1, 1, 0, zb]*(612*V2[1, 2] - 
      1872*nc^2*V2[1, 2] + 1284*nc^4*V2[1, 2] - 1084*zb*V2[1, 2] + 
      3192*nc^2*zb*V2[1, 2] - 1980*nc^4*zb*V2[1, 2] + 542*zb^2*V2[1, 2] - 
      1596*nc^2*zb^2*V2[1, 2] + 990*nc^4*zb^2*V2[1, 2] + 390*nc*zb*V2[1, s] - 
      630*nc^3*zb*V2[1, s] - 215*nc*zb^2*V2[1, s] + 501*nc^3*zb^2*V2[1, s] + 
      390*nc*zb*V2[2, s] - 630*nc^3*zb*V2[2, s] - 215*nc*zb^2*V2[2, s] + 
      501*nc^3*zb^2*V2[2, s]))/(96*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, 1, zb]*(-1314*V2[1, 2] + 
      3501*nc^2*V2[1, 2] + 1368*zb*V2[1, 2] - 3501*nc^2*zb*V2[1, 2] + 
      2459*nc*V2[1, s] + 3696*nc^3*V2[1, s] - 1946*nc*zb*V2[1, s] - 
      3912*nc^3*zb*V2[1, s] - 340*nc*zb^2*V2[1, s] + 
      1104*nc^3*zb^2*V2[1, s] + 2459*nc*V2[2, s] + 3696*nc^3*V2[2, s] - 
      1946*nc*zb*V2[2, s] - 3912*nc^3*zb*V2[2, s] - 340*nc*zb^2*V2[2, s] + 
      1104*nc^3*zb^2*V2[2, s]))/(864*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 2, 1, zb]*(-90*V2[1, 2] + 198*nc^2*V2[1, 2] + 
      672*Pi^2*V2[1, 2] - 396*nc^2*Pi^2*V2[1, 2] + 180*nc^4*Pi^2*V2[1, 2] + 
      2448*zb*V2[1, 2] - 936*nc^2*zb*V2[1, 2] - 312*Pi^2*zb*V2[1, 2] + 
      216*nc^2*Pi^2*zb*V2[1, 2] - 180*nc^4*Pi^2*zb*V2[1, 2] - 
      1611*zb^2*V2[1, 2] + 603*nc^2*zb^2*V2[1, 2] + 156*Pi^2*zb^2*V2[1, 2] - 
      108*nc^2*Pi^2*zb^2*V2[1, 2] + 90*nc^4*Pi^2*zb^2*V2[1, 2] - 
      2684*nc*zb*V2[1, s] - 2294*nc^3*zb*V2[1, s] - 1202*nc*zb^2*V2[1, s] + 
      2200*nc^3*zb^2*V2[1, s] + 156*nc*Pi^2*zb^2*V2[1, s] + 
      78*nc^3*Pi^2*zb^2*V2[1, s] + 808*nc*zb^3*V2[1, s] - 
      824*nc^3*zb^3*V2[1, s] - 2684*nc*zb*V2[2, s] - 2294*nc^3*zb*V2[2, s] - 
      1202*nc*zb^2*V2[2, s] + 2200*nc^3*zb^2*V2[2, s] + 
      156*nc*Pi^2*zb^2*V2[2, s] + 78*nc^3*Pi^2*zb^2*V2[2, s] + 
      808*nc*zb^3*V2[2, s] - 824*nc^3*zb^3*V2[2, s]))/(864*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, 2, 1, zb]*
     (-276*V2[1, 2] - 84*nc^2*V2[1, 2] + 492*zb*V2[1, 2] + 
      168*nc^2*zb*V2[1, 2] - 222*zb^2*V2[1, 2] - 84*nc^2*zb^2*V2[1, 2] - 
      6*nc*V2[1, s] - 5*nc^3*V2[1, s] + 12*nc*zb*V2[1, s] + 
      10*nc^3*zb*V2[1, s] - 102*nc*zb^2*V2[1, s] - 25*nc^3*zb^2*V2[1, s] + 
      96*nc*zb^3*V2[1, s] + 20*nc^3*zb^3*V2[1, s] - 6*nc*V2[2, s] - 
      5*nc^3*V2[2, s] + 12*nc*zb*V2[2, s] + 10*nc^3*zb*V2[2, s] - 
      102*nc*zb^2*V2[2, s] - 25*nc^3*zb^2*V2[2, s] + 96*nc*zb^3*V2[2, s] + 
      20*nc^3*zb^3*V2[2, s]))/(144*nc^3*(-1 + zb)^2) - 
   ((-1 + nc)*(1 + nc)*G[1, 2, 2, 1, zb]*(-54*V2[1, 2] + 54*nc^2*V2[1, 2] + 
      162*zb*V2[1, 2] + 2*nc^2*zb*V2[1, 2] - 79*zb^2*V2[1, 2] - 
      53*nc^2*zb^2*V2[1, 2] + 26*nc*zb*V2[1, s] + 4*nc^3*zb*V2[1, s] - 
      76*nc*zb^2*V2[1, s] - 19*nc^3*zb^2*V2[1, s] + 56*nc*zb^3*V2[1, s] + 
      24*nc^3*zb^3*V2[1, s] + 26*nc*zb*V2[2, s] + 4*nc^3*zb*V2[2, s] - 
      76*nc*zb^2*V2[2, s] - 19*nc^3*zb^2*V2[2, s] + 56*nc*zb^3*V2[2, s] + 
      24*nc^3*zb^3*V2[2, s]))/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 2, 1, 0, zb]*
     (-66*V2[1, 2] + 90*nc^2*V2[1, 2] + 162*zb*V2[1, 2] - 
      180*nc^2*zb*V2[1, 2] - 93*zb^2*V2[1, 2] + 90*nc^2*zb^2*V2[1, 2] - 
      202*nc*V2[1, s] - 6*nc^3*V2[1, s] + 404*nc*zb*V2[1, s] + 
      12*nc^3*zb*V2[1, s] - 290*nc*zb^2*V2[1, s] - 30*nc^3*zb^2*V2[1, s] + 
      88*nc*zb^3*V2[1, s] + 24*nc^3*zb^3*V2[1, s] - 202*nc*V2[2, s] - 
      6*nc^3*V2[2, s] + 404*nc*zb*V2[2, s] + 12*nc^3*zb*V2[2, s] - 
      290*nc*zb^2*V2[2, s] - 30*nc^3*zb^2*V2[2, s] + 88*nc*zb^3*V2[2, s] + 
      24*nc^3*zb^3*V2[2, s]))/(72*nc^3*(-1 + zb)^2) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 2, 1, 1, zb]*
     (-72*V2[1, 2] + 10*nc^2*V2[1, 2] + 174*zb*V2[1, 2] - 
      20*nc^2*zb*V2[1, 2] - 99*zb^2*V2[1, 2] + 10*nc^2*zb^2*V2[1, 2] - 
      100*nc*V2[1, s] - 7*nc^3*V2[1, s] + 200*nc*zb*V2[1, s] + 
      14*nc^3*zb*V2[1, s] - 164*nc*zb^2*V2[1, s] - 35*nc^3*zb^2*V2[1, s] + 
      64*nc*zb^3*V2[1, s] + 28*nc^3*zb^3*V2[1, s] - 100*nc*V2[2, s] - 
      7*nc^3*V2[2, s] + 200*nc*zb*V2[2, s] + 14*nc^3*zb*V2[2, s] - 
      164*nc*zb^2*V2[2, s] - 35*nc^3*zb^2*V2[2, s] + 64*nc*zb^3*V2[2, s] + 
      28*nc^3*zb^3*V2[2, s]))/(48*nc^3*(-1 + zb)^2) - 
   ((-1 + nc)*(1 + nc)*G[1, 2, 1, 0, zb]*(-18*V2[1, 2] + 36*nc^2*V2[1, 2] + 
      28*zb*V2[1, 2] - 82*nc^2*zb*V2[1, 2] - zb^2*V2[1, 2] - 
      28*nc^2*zb^2*V2[1, 2] + 143*nc*zb*V2[1, s] + 16*nc^3*zb*V2[1, s] - 
      206*nc*zb^2*V2[1, s] - 50*nc^3*zb^2*V2[1, s] + 60*nc*zb^3*V2[1, s] + 
      40*nc^3*zb^3*V2[1, s] + 143*nc*zb*V2[2, s] + 16*nc^3*zb*V2[2, s] - 
      206*nc*zb^2*V2[2, s] - 50*nc^3*zb^2*V2[2, s] + 60*nc*zb^3*V2[2, s] + 
      40*nc^3*zb^3*V2[2, s]))/(48*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*G[2, 1, 1, 0, zb]*(8*V2[1, 2] + 94*nc^2*V2[1, 2] + 
      18*nc^4*V2[1, 2] - 3*zb*V2[1, 2] - 150*nc^2*zb*V2[1, 2] - 
      27*nc^4*zb*V2[1, 2] - 5*zb^2*V2[1, 2] + 56*nc^2*zb^2*V2[1, 2] + 
      9*nc^4*zb^2*V2[1, 2] - 304*nc*V2[1, s] - 24*nc^3*V2[1, s] + 
      456*nc*zb*V2[1, s] + 36*nc^3*zb*V2[1, s] - 312*nc*zb^2*V2[1, s] - 
      108*nc^3*zb^2*V2[1, s] + 80*nc*zb^3*V2[1, s] + 48*nc^3*zb^3*V2[1, s] - 
      304*nc*V2[2, s] - 24*nc^3*V2[2, s] + 456*nc*zb*V2[2, s] + 
      36*nc^3*zb*V2[2, s] - 312*nc*zb^2*V2[2, s] - 108*nc^3*zb^2*V2[2, s] + 
      80*nc*zb^3*V2[2, s] + 48*nc^3*zb^3*V2[2, s]))/(48*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, 2, 1, zb]*(189*V2[1, 2] + 333*nc^2*V2[1, 2] + 
      54*zb*V2[1, 2] - 222*nc^2*zb*V2[1, 2] - 153*zb^2*V2[1, 2] - 
      117*nc^2*zb^2*V2[1, 2] - 161*nc*zb*V2[1, s] + 169*nc^3*zb*V2[1, s] - 
      29*nc*zb^2*V2[1, s] - 170*nc^3*zb^2*V2[1, s] + 88*nc*zb^3*V2[1, s] + 
      88*nc^3*zb^3*V2[1, s] - 161*nc*zb*V2[2, s] + 169*nc^3*zb*V2[2, s] - 
      29*nc*zb^2*V2[2, s] - 170*nc^3*zb^2*V2[2, s] + 88*nc*zb^3*V2[2, s] + 
      88*nc^3*zb^3*V2[2, s]))/(144*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, 2, 1, 1, zb]*(-72*V2[1, 2] + 450*nc^2*V2[1, 2] + 
      390*zb*V2[1, 2] - 192*nc^2*zb*V2[1, 2] - 288*zb^2*V2[1, 2] - 
      573*nc^2*zb^2*V2[1, 2] + 629*nc*zb*V2[1, s] + 126*nc^3*zb*V2[1, s] - 
      946*nc*zb^2*V2[1, s] - 459*nc^3*zb^2*V2[1, s] + 356*nc*zb^3*V2[1, s] + 
      360*nc^3*zb^3*V2[1, s] + 629*nc*zb*V2[2, s] + 126*nc^3*zb*V2[2, s] - 
      946*nc*zb^2*V2[2, s] - 459*nc^3*zb^2*V2[2, s] + 356*nc*zb^3*V2[2, s] + 
      360*nc^3*zb^3*V2[2, s]))/(288*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, 1, 0, zb]*(-1251*V2[1, 2] - 
      2637*nc^2*V2[1, 2] + 5711*nc^4*V2[1, 2] + 1044*nc*nf*V2[1, 2] - 
      1400*nc^3*nf*V2[1, 2] - 1050*zb*V2[1, 2] + 8394*nc^2*zb*V2[1, 2] - 
      9620*nc^4*zb*V2[1, 2] - 1440*nc*nf*zb*V2[1, 2] + 
      1724*nc^3*nf*zb*V2[1, 2] + 1527*zb^2*V2[1, 2] - 
      6201*nc^2*zb^2*V2[1, 2] + 6193*nc^4*zb^2*V2[1, 2] + 
      720*nc*nf*zb^2*V2[1, 2] - 856*nc^3*nf*zb^2*V2[1, 2] + 
      93*nc*zb*V2[1, s] + 1014*nc^3*zb*V2[1, s] + 128*nc^2*nf*zb*V2[1, s] + 
      699*nc*zb^2*V2[1, s] - 2664*nc^3*zb^2*V2[1, s] - 
      64*nc^2*nf*zb^2*V2[1, s] - 420*nc*zb^3*V2[1, s] + 
      824*nc^3*zb^3*V2[1, s] + 93*nc*zb*V2[2, s] + 1014*nc^3*zb*V2[2, s] + 
      128*nc^2*nf*zb*V2[2, s] + 699*nc*zb^2*V2[2, s] - 
      2664*nc^3*zb^2*V2[2, s] - 64*nc^2*nf*zb^2*V2[2, s] - 
      420*nc*zb^3*V2[2, s] + 824*nc^3*zb^3*V2[2, s]))/(288*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*G[0, 0, 0, 0, zb]*(-21120*nc^2*V2[1, 2] + 
      21120*nc^4*V2[1, 2] + 3840*nc*nf*V2[1, 2] - 3840*nc^3*nf*V2[1, 2] - 
      6912*zb*V2[1, 2] + 45504*nc^2*zb*V2[1, 2] - 38592*nc^4*zb*V2[1, 2] - 
      5760*nc*nf*zb*V2[1, 2] + 5760*nc^3*nf*zb*V2[1, 2] + 
      6912*zb^2*V2[1, 2] - 24384*nc^2*zb^2*V2[1, 2] + 
      17472*nc^4*zb^2*V2[1, 2] + 1920*nc*nf*zb^2*V2[1, 2] - 
      1920*nc^3*nf*zb^2*V2[1, 2] - 3045*nc*zb*V2[1, s] + 
      5595*nc^3*zb*V2[1, s] + 3045*nc*zb^2*V2[1, s] - 
      5595*nc^3*zb^2*V2[1, s] - 812*nc*zb^3*V2[1, s] + 
      1492*nc^3*zb^3*V2[1, s] - 3045*nc*zb*V2[2, s] + 5595*nc^3*zb*V2[2, s] + 
      3045*nc*zb^2*V2[2, s] - 5595*nc^3*zb^2*V2[2, s] - 
      812*nc*zb^3*V2[2, s] + 1492*nc^3*zb^3*V2[2, s]))/(288*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, 0, 1, zb]*(-2511*V2[1, 2] - 
      9098*nc^2*V2[1, 2] + 12428*nc^4*V2[1, 2] + 2600*nc*nf*V2[1, 2] - 
      2888*nc^3*nf*V2[1, 2] - 3624*zb*V2[1, 2] + 23180*nc^2*zb*V2[1, 2] - 
      21260*nc^4*zb*V2[1, 2] - 3488*nc*nf*zb*V2[1, 2] + 
      3752*nc^3*nf*zb*V2[1, 2] + 5565*zb^2*V2[1, 2] - 
      17656*nc^2*zb^2*V2[1, 2] + 14392*nc^4*zb^2*V2[1, 2] + 
      1744*nc*nf*zb^2*V2[1, 2] - 1888*nc^3*nf*zb^2*V2[1, 2] + 
      72*zb^3*V2[1, 2] - 6*zb^4*V2[1, 2] - 1325*nc*zb*V2[1, s] + 
      2795*nc^3*zb*V2[1, s] + 192*nc^2*nf*zb*V2[1, s] + 
      3490*nc*zb^2*V2[1, s] - 5302*nc^3*zb^2*V2[1, s] - 
      96*nc^2*nf*zb^2*V2[1, s] - 1352*nc*zb^3*V2[1, s] + 
      1760*nc^3*zb^3*V2[1, s] - 1325*nc*zb*V2[2, s] + 2795*nc^3*zb*V2[2, s] + 
      192*nc^2*nf*zb*V2[2, s] + 3490*nc*zb^2*V2[2, s] - 
      5302*nc^3*zb^2*V2[2, s] - 96*nc^2*nf*zb^2*V2[2, s] - 
      1352*nc*zb^3*V2[2, s] + 1760*nc^3*zb^3*V2[2, s]))/(576*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*G[1, 1, 1, 1, zb]*(-2160*V2[1, 2] - 
      2856*nc^2*V2[1, 2] + 11560*nc^4*V2[1, 2] + 1776*nc*nf*V2[1, 2] - 
      2848*nc^3*nf*V2[1, 2] + 1392*zb*V2[1, 2] + 14744*nc^2*zb*V2[1, 2] - 
      20328*nc^4*zb*V2[1, 2] - 3104*nc*nf*zb*V2[1, 2] + 
      3840*nc^3*nf*zb*V2[1, 2] - 1080*zb^2*V2[1, 2] - 
      10864*nc^2*zb^2*V2[1, 2] + 12252*nc^4*zb^2*V2[1, 2] + 
      1552*nc*nf*zb^2*V2[1, 2] - 1920*nc^3*nf*zb^2*V2[1, 2] + 
      720*zb^3*V2[1, 2] - 60*zb^4*V2[1, 2] - 2437*nc*zb*V2[1, s] + 
      161*nc^3*zb*V2[1, s] + 944*nc^2*nf*zb*V2[1, s] + 
      2840*nc*zb^2*V2[1, s] - 5512*nc^3*zb^2*V2[1, s] - 
      472*nc^2*nf*zb^2*V2[1, s] - 904*nc*zb^3*V2[1, s] + 
      1768*nc^3*zb^3*V2[1, s] - 2437*nc*zb*V2[2, s] + 161*nc^3*zb*V2[2, s] + 
      944*nc^2*nf*zb*V2[2, s] + 2840*nc*zb^2*V2[2, s] - 
      5512*nc^3*zb^2*V2[2, s] - 472*nc^2*nf*zb^2*V2[2, s] - 
      904*nc*zb^3*V2[2, s] + 1768*nc^3*zb^3*V2[2, s]))/(1152*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*G[1, 1, 0, 0, zb]*(-2898*V2[1, 2] - 
      13480*nc^2*V2[1, 2] + 19116*nc^4*V2[1, 2] + 3760*nc*nf*V2[1, 2] - 
      4320*nc^3*nf*V2[1, 2] - 6732*zb*V2[1, 2] + 34720*nc^2*zb*V2[1, 2] - 
      31932*nc^4*zb*V2[1, 2] - 4816*nc*nf*zb*V2[1, 2] + 
      5376*nc^3*nf*zb*V2[1, 2] + 8802*zb^2*V2[1, 2] - 
      27344*nc^2*zb^2*V2[1, 2] + 21924*nc^4*zb^2*V2[1, 2] + 
      2408*nc*nf*zb^2*V2[1, 2] - 2688*nc^3*nf*zb^2*V2[1, 2] - 
      1754*nc*zb*V2[1, s] + 5156*nc^3*zb*V2[1, s] + 40*nc^2*nf*zb*V2[1, s] + 
      3805*nc*zb^2*V2[1, s] - 7909*nc^3*zb^2*V2[1, s] - 
      20*nc^2*nf*zb^2*V2[1, s] - 1628*nc*zb^3*V2[1, s] + 
      2556*nc^3*zb^3*V2[1, s] - 1754*nc*zb*V2[2, s] + 5156*nc^3*zb*V2[2, s] + 
      40*nc^2*nf*zb*V2[2, s] + 3805*nc*zb^2*V2[2, s] - 
      7909*nc^3*zb^2*V2[2, s] - 20*nc^2*nf*zb^2*V2[2, s] - 
      1628*nc*zb^3*V2[2, s] + 2556*nc^3*zb^3*V2[2, s]))/(576*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*G[0, 0, 0, zb]*(81648*V2[1, 2] - 11520*nc^2*V2[1, 2] - 
      116592*nc^4*V2[1, 2] - 23040*nc*nf*V2[1, 2] + 39936*nc^3*nf*V2[1, 2] - 
      1536*nc^2*nf^2*V2[1, 2] + 20736*Pi^2*V2[1, 2] - 
      48384*nc^2*Pi^2*V2[1, 2] + 27648*nc^4*Pi^2*V2[1, 2] - 
      104328*zb*V2[1, 2] - 130680*nc^2*zb*V2[1, 2] + 
      302112*nc^4*zb*V2[1, 2] + 48384*nc*nf*zb*V2[1, 2] - 
      73728*nc^3*nf*zb*V2[1, 2] + 2304*nc^2*nf^2*zb*V2[1, 2] - 
      31104*Pi^2*zb*V2[1, 2] + 72576*nc^2*Pi^2*zb*V2[1, 2] - 
      41472*nc^4*Pi^2*zb*V2[1, 2] + 22680*zb^2*V2[1, 2] + 
      142200*nc^2*zb^2*V2[1, 2] - 185520*nc^4*zb^2*V2[1, 2] - 
      25344*nc*nf*zb^2*V2[1, 2] + 33792*nc^3*nf*zb^2*V2[1, 2] - 
      768*nc^2*nf^2*zb^2*V2[1, 2] + 10368*Pi^2*zb^2*V2[1, 2] - 
      24192*nc^2*Pi^2*zb^2*V2[1, 2] + 13824*nc^4*Pi^2*zb^2*V2[1, 2] + 
      17985*nc*zb*V2[1, s] - 33387*nc^3*zb*V2[1, s] - 
      420*nc^2*nf*zb*V2[1, s] - 17553*nc*zb^2*V2[1, s] + 
      33819*nc^3*zb^2*V2[1, s] + 420*nc^2*nf*zb^2*V2[1, s] - 
      1476*nc*zb^3*V2[1, s] - 8836*nc^3*zb^3*V2[1, s] - 
      112*nc^2*nf*zb^3*V2[1, s] + 17985*nc*zb*V2[2, s] - 
      33387*nc^3*zb*V2[2, s] - 420*nc^2*nf*zb*V2[2, s] - 
      17553*nc*zb^2*V2[2, s] + 33819*nc^3*zb^2*V2[2, s] + 
      420*nc^2*nf*zb^2*V2[2, s] - 1476*nc*zb^3*V2[2, s] - 
      8836*nc^3*zb^3*V2[2, s] - 112*nc^2*nf*zb^3*V2[2, s]))/
    (3456*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[0, 0, 1, zb]*
     (-29376*V2[1, 2] + 2244*nc^2*V2[1, 2] + 41184*nc^4*V2[1, 2] + 
      7944*nc*nf*V2[1, 2] - 14088*nc^3*nf*V2[1, 2] + 624*nc^2*nf^2*V2[1, 2] - 
      6912*Pi^2*V2[1, 2] + 16776*nc^2*Pi^2*V2[1, 2] - 
      9972*nc^4*Pi^2*V2[1, 2] + 60408*zb*V2[1, 2] - 1878*nc^2*zb*V2[1, 2] - 
      81378*nc^4*zb*V2[1, 2] - 16752*nc*nf*zb*V2[1, 2] + 
      27876*nc^3*nf*zb*V2[1, 2] - 1200*nc^2*nf^2*zb*V2[1, 2] + 
      13536*Pi^2*zb*V2[1, 2] - 34416*nc^2*Pi^2*zb*V2[1, 2] + 
      19944*nc^4*Pi^2*zb*V2[1, 2] - 44460*zb^2*V2[1, 2] - 
      51837*nc^2*zb^2*V2[1, 2] + 99114*nc^4*zb^2*V2[1, 2] + 
      18348*nc*nf*zb^2*V2[1, 2] - 25116*nc^3*nf*zb^2*V2[1, 2] + 
      864*nc^2*nf^2*zb^2*V2[1, 2] - 10206*Pi^2*zb^2*V2[1, 2] + 
      26460*nc^2*Pi^2*zb^2*V2[1, 2] - 14958*nc^4*Pi^2*zb^2*V2[1, 2] + 
      13266*zb^3*V2[1, 2] + 51579*nc^2*zb^3*V2[1, 2] - 
      58920*nc^4*zb^3*V2[1, 2] - 9540*nc*nf*zb^3*V2[1, 2] + 
      11328*nc^3*nf*zb^3*V2[1, 2] - 288*nc^2*nf^2*zb^3*V2[1, 2] + 
      3582*Pi^2*zb^3*V2[1, 2] - 8820*nc^2*Pi^2*zb^3*V2[1, 2] + 
      4986*nc^4*Pi^2*zb^3*V2[1, 2] + 18*zb^4*V2[1, 2] + 
      11124*nc*zb^2*V2[1, s] - 16608*nc^3*zb^2*V2[1, s] - 
      11232*nc*zb^3*V2[1, s] + 16392*nc^3*zb^3*V2[1, s] - 
      116*nc*zb^4*V2[1, s] - 4158*nc^3*zb^4*V2[1, s] + 
      11124*nc*zb^2*V2[2, s] - 16608*nc^3*zb^2*V2[2, s] - 
      11232*nc*zb^3*V2[2, s] + 16392*nc^3*zb^3*V2[2, s] - 
      116*nc*zb^4*V2[2, s] - 4158*nc^3*zb^4*V2[2, s]))/
    (1728*nc^3*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*G[2, 1, 0, 1, zb]*
     (16*V2[1, 2] - 14*nc^2*V2[1, 2] - 6*nc^4*V2[1, 2] - 3*zb*V2[1, 2] + 
      38*nc^2*zb*V2[1, 2] + 15*nc^4*zb*V2[1, 2] - 18*zb^2*V2[1, 2] - 
      34*nc^2*zb^2*V2[1, 2] - 12*nc^4*zb^2*V2[1, 2] + 7*zb^3*V2[1, 2] + 
      10*nc^2*zb^3*V2[1, 2] + 3*nc^4*zb^3*V2[1, 2] + 52*nc*V2[1, s] + 
      6*nc^3*V2[1, s] - 130*nc*zb*V2[1, s] - 15*nc^3*zb*V2[1, s] + 
      144*nc*zb^2*V2[1, s] + 36*nc^3*zb^2*V2[1, s] - 86*nc*zb^3*V2[1, s] - 
      39*nc^3*zb^3*V2[1, s] + 20*nc*zb^4*V2[1, s] + 12*nc^3*zb^4*V2[1, s] + 
      52*nc*V2[2, s] + 6*nc^3*V2[2, s] - 130*nc*zb*V2[2, s] - 
      15*nc^3*zb*V2[2, s] + 144*nc*zb^2*V2[2, s] + 36*nc^3*zb^2*V2[2, s] - 
      86*nc*zb^3*V2[2, s] - 39*nc^3*zb^3*V2[2, s] + 20*nc*zb^4*V2[2, s] + 
      12*nc^3*zb^4*V2[2, s]))/(24*nc^3*(-1 + zb)^2) + 
   ((-1 + nc)*(1 + nc)*G[2, 1, 0, 0, zb]*(-12*V2[1, 2] - 138*nc^2*V2[1, 2] - 
      18*nc^4*V2[1, 2] + 81*zb*V2[1, 2] + 354*nc^2*zb*V2[1, 2] + 
      45*nc^4*zb*V2[1, 2] - 90*zb^2*V2[1, 2] - 294*nc^2*zb^2*V2[1, 2] - 
      36*nc^4*zb^2*V2[1, 2] + 24*zb^3*V2[1, 2] + 78*nc^2*zb^3*V2[1, 2] + 
      9*nc^4*zb^3*V2[1, 2] + 332*nc*V2[1, s] + 24*nc^3*V2[1, s] - 
      830*nc*zb*V2[1, s] - 60*nc^3*zb*V2[1, s] + 840*nc*zb^2*V2[1, s] + 
      144*nc^3*zb^2*V2[1, s] - 430*nc*zb^3*V2[1, s] - 
      156*nc^3*zb^3*V2[1, s] + 88*nc*zb^4*V2[1, s] + 48*nc^3*zb^4*V2[1, s] + 
      332*nc*V2[2, s] + 24*nc^3*V2[2, s] - 830*nc*zb*V2[2, s] - 
      60*nc^3*zb*V2[2, s] + 840*nc*zb^2*V2[2, s] + 144*nc^3*zb^2*V2[2, s] - 
      430*nc*zb^3*V2[2, s] - 156*nc^3*zb^3*V2[2, s] + 88*nc*zb^4*V2[2, s] + 
      48*nc^3*zb^4*V2[2, s]))/(72*nc^3*(-1 + zb)^2) + 
   ((-1 + nc)*(1 + nc)*G[2, 1, 1, 1, zb]*(96*V2[1, 2] + 156*nc^2*V2[1, 2] - 
      108*nc^4*V2[1, 2] - 54*zb*V2[1, 2] - 336*nc^2*zb*V2[1, 2] + 
      270*nc^4*zb*V2[1, 2] - 36*zb^2*V2[1, 2] + 204*nc^2*zb^2*V2[1, 2] - 
      216*nc^4*zb^2*V2[1, 2] + 6*zb^3*V2[1, 2] - 24*nc^2*zb^3*V2[1, 2] + 
      54*nc^4*zb^3*V2[1, 2] + 652*nc*V2[1, s] + 146*nc^3*V2[1, s] - 
      1630*nc*zb*V2[1, s] - 365*nc^3*zb*V2[1, s] + 1896*nc*zb^2*V2[1, s] + 
      876*nc^3*zb^2*V2[1, s] - 1214*nc*zb^3*V2[1, s] - 
      949*nc^3*zb^3*V2[1, s] + 296*nc*zb^4*V2[1, s] + 
      292*nc^3*zb^4*V2[1, s] + 652*nc*V2[2, s] + 146*nc^3*V2[2, s] - 
      1630*nc*zb*V2[2, s] - 365*nc^3*zb*V2[2, s] + 1896*nc*zb^2*V2[2, s] + 
      876*nc^3*zb^2*V2[2, s] - 1214*nc*zb^3*V2[2, s] - 
      949*nc^3*zb^3*V2[2, s] + 296*nc*zb^4*V2[2, s] + 
      292*nc^3*zb^4*V2[2, s]))/(288*nc^3*(-1 + zb)^2) - 
   ((-1 + nc)*(1 + nc)*G[0, 1, 1, 0, zb]*(1260*V2[1, 2] + 
      7034*nc^2*V2[1, 2] - 9314*nc^4*V2[1, 2] - 1760*nc*nf*V2[1, 2] + 
      1952*nc^3*nf*V2[1, 2] - 3000*zb*V2[1, 2] - 15070*nc^2*zb*V2[1, 2] + 
      18304*nc^4*zb*V2[1, 2] + 3784*nc*nf*zb*V2[1, 2] - 
      3784*nc^3*nf*zb*V2[1, 2] + 732*zb^2*V2[1, 2] + 
      16899*nc^2*zb^2*V2[1, 2] - 15888*nc^4*zb^2*V2[1, 2] - 
      3036*nc*nf*zb^2*V2[1, 2] + 2748*nc^3*nf*zb^2*V2[1, 2] + 
      1008*zb^3*V2[1, 2] - 8863*nc^2*zb^3*V2[1, 2] + 
      6898*nc^4*zb^3*V2[1, 2] + 1012*nc*nf*zb^3*V2[1, 2] - 
      916*nc^3*nf*zb^3*V2[1, 2] - 1749*nc*zb^2*V2[1, s] + 
      3321*nc^3*zb^2*V2[1, s] + 1749*nc*zb^3*V2[1, s] - 
      3321*nc^3*zb^3*V2[1, s] - 368*nc*zb^4*V2[1, s] + 
      804*nc^3*zb^4*V2[1, s] - 1749*nc*zb^2*V2[2, s] + 
      3321*nc^3*zb^2*V2[2, s] + 1749*nc*zb^3*V2[2, s] - 
      3321*nc^3*zb^3*V2[2, s] - 368*nc*zb^4*V2[2, s] + 
      804*nc^3*zb^4*V2[2, s]))/(288*nc^3*(-1 + zb)*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, 0, 1, 1, zb]*(1629*V2[1, 2] + 
      4892*nc^2*V2[1, 2] - 5425*nc^4*V2[1, 2] - 1292*nc*nf*V2[1, 2] + 
      1168*nc^3*nf*V2[1, 2] - 1629*zb*V2[1, 2] - 15610*nc^2*zb*V2[1, 2] + 
      13793*nc^4*zb*V2[1, 2] + 3124*nc*nf*zb*V2[1, 2] - 
      2648*nc^3*nf*zb*V2[1, 2] - 1626*zb^2*V2[1, 2] + 
      19380*nc^2*zb^2*V2[1, 2] - 14055*nc^4*zb^2*V2[1, 2] - 
      2748*nc*nf*zb^2*V2[1, 2] + 2220*nc^3*nf*zb^2*V2[1, 2] + 
      1446*zb^3*V2[1, 2] - 8662*nc^2*zb^3*V2[1, 2] + 
      5687*nc^4*zb^3*V2[1, 2] + 916*nc*nf*zb^3*V2[1, 2] - 
      740*nc^3*nf*zb^3*V2[1, 2] + 195*zb^4*V2[1, 2] - 15*zb^5*V2[1, 2] + 
      313*nc*zb*V2[1, s] - 722*nc^3*zb*V2[1, s] - 120*nc^2*nf*zb*V2[1, s] - 
      1926*nc*zb^2*V2[1, s] + 3384*nc^3*zb^2*V2[1, s] + 
      180*nc^2*nf*zb^2*V2[1, s] + 2205*nc*zb^3*V2[1, s] - 
      3246*nc^3*zb^3*V2[1, s] - 60*nc^2*nf*zb^3*V2[1, s] - 
      592*nc*zb^4*V2[1, s] + 848*nc^3*zb^4*V2[1, s] + 313*nc*zb*V2[2, s] - 
      722*nc^3*zb*V2[2, s] - 120*nc^2*nf*zb*V2[2, s] - 
      1926*nc*zb^2*V2[2, s] + 3384*nc^3*zb^2*V2[2, s] + 
      180*nc^2*nf*zb^2*V2[2, s] + 2205*nc*zb^3*V2[2, s] - 
      3246*nc^3*zb^3*V2[2, s] - 60*nc^2*nf*zb^3*V2[2, s] - 
      592*nc*zb^4*V2[2, s] + 848*nc^3*zb^4*V2[2, s]))/
    (288*nc^3*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*G[1, 0, 1, 0, zb]*
     (1395*V2[1, 2] + 8701*nc^2*V2[1, 2] - 10431*nc^4*V2[1, 2] - 
      2140*nc*nf*V2[1, 2] + 2160*nc^3*nf*V2[1, 2] + 1383*zb*V2[1, 2] - 
      26927*nc^2*zb*V2[1, 2] + 26031*nc^4*zb*V2[1, 2] + 
      4820*nc*nf*zb*V2[1, 2] - 4740*nc^3*nf*zb*V2[1, 2] - 
      7455*zb^2*V2[1, 2] + 33726*nc^2*zb^2*V2[1, 2] - 
      26520*nc^4*zb^2*V2[1, 2] - 4020*nc*nf*zb^2*V2[1, 2] + 
      3864*nc^3*nf*zb^2*V2[1, 2] + 4677*zb^3*V2[1, 2] - 
      15500*nc^2*zb^3*V2[1, 2] + 10920*nc^4*zb^3*V2[1, 2] + 
      1340*nc*nf*zb^3*V2[1, 2] - 1284*nc^3*nf*zb^3*V2[1, 2] + 
      738*nc*zb*V2[1, s] - 1743*nc^3*zb*V2[1, s] - 48*nc^2*nf*zb*V2[1, s] - 
      3192*nc*zb^2*V2[1, s] + 5895*nc^3*zb^2*V2[1, s] + 
      72*nc^2*nf*zb^2*V2[1, s] + 3426*nc*zb^3*V2[1, s] - 
      5100*nc^3*zb^3*V2[1, s] - 24*nc^2*nf*zb^3*V2[1, s] - 
      972*nc*zb^4*V2[1, s] + 1308*nc^3*zb^4*V2[1, s] + 738*nc*zb*V2[2, s] - 
      1743*nc^3*zb*V2[2, s] - 48*nc^2*nf*zb*V2[2, s] - 
      3192*nc*zb^2*V2[2, s] + 5895*nc^3*zb^2*V2[2, s] + 
      72*nc^2*nf*zb^2*V2[2, s] + 3426*nc*zb^3*V2[2, s] - 
      5100*nc^3*zb^3*V2[2, s] - 24*nc^2*nf*zb^3*V2[2, s] - 
      972*nc*zb^4*V2[2, s] + 1308*nc^3*zb^4*V2[2, s]))/
    (288*nc^3*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*G[1, 0, 0, 1, zb]*
     (1377*V2[1, 2] + 9303*nc^2*V2[1, 2] - 9670*nc^4*V2[1, 2] - 
      2148*nc*nf*V2[1, 2] + 1984*nc^3*nf*V2[1, 2] + 1083*zb*V2[1, 2] - 
      28287*nc^2*zb*V2[1, 2] + 24404*nc^4*zb*V2[1, 2] + 
      4836*nc*nf*zb*V2[1, 2] - 4412*nc^3*nf*zb*V2[1, 2] - 
      7041*zb^2*V2[1, 2] + 34815*nc^2*zb^2*V2[1, 2] - 
      25161*nc^4*zb^2*V2[1, 2] - 4032*nc*nf*zb^2*V2[1, 2] + 
      3648*nc^3*nf*zb^2*V2[1, 2] + 4545*zb^3*V2[1, 2] - 
      15831*nc^2*zb^3*V2[1, 2] + 10427*nc^4*zb^3*V2[1, 2] + 
      1344*nc*nf*zb^3*V2[1, 2] - 1220*nc^3*nf*zb^3*V2[1, 2] + 
      39*zb^4*V2[1, 2] - 3*zb^5*V2[1, 2] + 1146*nc*zb*V2[1, s] - 
      1876*nc^3*zb*V2[1, s] - 3732*nc*zb^2*V2[1, s] + 
      6072*nc^3*zb^2*V2[1, s] + 3570*nc*zb^3*V2[1, s] - 
      5184*nc^3*zb^3*V2[1, s] - 984*nc*zb^4*V2[1, s] + 
      1324*nc^3*zb^4*V2[1, s] + 1146*nc*zb*V2[2, s] - 1876*nc^3*zb*V2[2, s] - 
      3732*nc*zb^2*V2[2, s] + 6072*nc^3*zb^2*V2[2, s] + 
      3570*nc*zb^3*V2[2, s] - 5184*nc^3*zb^3*V2[2, s] - 
      984*nc*zb^4*V2[2, s] + 1324*nc^3*zb^4*V2[2, s]))/
    (288*nc^3*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*G[1, 0, 0, 0, zb]*
     (2592*V2[1, 2] + 27200*nc^2*V2[1, 2] - 29792*nc^4*V2[1, 2] - 
      5888*nc*nf*V2[1, 2] + 5888*nc^3*nf*V2[1, 2] + 7020*zb*V2[1, 2] - 
      81796*nc^2*zb*V2[1, 2] + 74560*nc^4*zb*V2[1, 2] + 
      12928*nc*nf*zb*V2[1, 2] - 12928*nc^3*nf*zb*V2[1, 2] - 
      24354*zb^2*V2[1, 2] + 101334*nc^2*zb^2*V2[1, 2] - 
      76872*nc^4*zb^2*V2[1, 2] - 10560*nc*nf*zb^2*V2[1, 2] + 
      10560*nc^3*nf*zb^2*V2[1, 2] + 14742*zb^3*V2[1, 2] - 
      46738*nc^2*zb^3*V2[1, 2] + 32104*nc^4*zb^3*V2[1, 2] + 
      3520*nc*nf*zb^3*V2[1, 2] - 3520*nc^3*nf*zb^3*V2[1, 2] + 
      3613*nc*zb*V2[1, s] - 5739*nc^3*zb*V2[1, s] + 56*nc^2*nf*zb*V2[1, s] - 
      10080*nc*zb^2*V2[1, s] + 16638*nc^3*zb^2*V2[1, s] - 
      84*nc^2*nf*zb^2*V2[1, s] + 8943*nc*zb^3*V2[1, s] - 
      13543*nc^3*zb^3*V2[1, s] + 28*nc^2*nf*zb^3*V2[1, s] - 
      2476*nc*zb^4*V2[1, s] + 3468*nc^3*zb^4*V2[1, s] + 3613*nc*zb*V2[2, s] - 
      5739*nc^3*zb*V2[2, s] + 56*nc^2*nf*zb*V2[2, s] - 
      10080*nc*zb^2*V2[2, s] + 16638*nc^3*zb^2*V2[2, s] - 
      84*nc^2*nf*zb^2*V2[2, s] + 8943*nc*zb^3*V2[2, s] - 
      13543*nc^3*zb^3*V2[2, s] + 28*nc^2*nf*zb^3*V2[2, s] - 
      2476*nc*zb^4*V2[2, s] + 3468*nc^3*zb^4*V2[2, s]))/
    (576*nc^3*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*G[0, 1, 0, zb]*
     (-27612*V2[1, 2] + 7296*nc^2*V2[1, 2] + 43644*nc^4*V2[1, 2] + 
      7248*nc*nf*V2[1, 2] - 15120*nc^3*nf*V2[1, 2] + 672*nc^2*nf^2*V2[1, 2] - 
      7176*Pi^2*V2[1, 2] + 16764*nc^2*Pi^2*V2[1, 2] - 
      9612*nc^4*Pi^2*V2[1, 2] + 54792*zb*V2[1, 2] - 15804*nc^2*zb*V2[1, 2] - 
      85218*nc^4*zb*V2[1, 2] - 15120*nc*nf*zb*V2[1, 2] + 
      29388*nc^3*nf*zb*V2[1, 2] - 1248*nc^2*nf^2*zb*V2[1, 2] + 
      13956*Pi^2*zb*V2[1, 2] - 34212*nc^2*Pi^2*zb*V2[1, 2] + 
      19224*nc^4*Pi^2*zb*V2[1, 2] - 38079*zb^2*V2[1, 2] - 
      39231*nc^2*zb^2*V2[1, 2] + 104175*nc^4*zb^2*V2[1, 2] + 
      16740*nc*nf*zb^2*V2[1, 2] - 26244*nc^3*nf*zb^2*V2[1, 2] + 
      864*nc^2*nf^2*zb^2*V2[1, 2] - 10602*Pi^2*zb^2*V2[1, 2] + 
      26172*nc^2*Pi^2*zb^2*V2[1, 2] - 14418*nc^4*Pi^2*zb^2*V2[1, 2] + 
      10971*zb^3*V2[1, 2] + 47631*nc^2*zb^3*V2[1, 2] - 
      62601*nc^4*zb^3*V2[1, 2] - 8868*nc*nf*zb^3*V2[1, 2] + 
      11976*nc^3*nf*zb^3*V2[1, 2] - 288*nc^2*nf^2*zb^3*V2[1, 2] + 
      3822*Pi^2*zb^3*V2[1, 2] - 8724*nc^2*Pi^2*zb^3*V2[1, 2] + 
      4806*nc^4*Pi^2*zb^3*V2[1, 2] + 12843*nc*zb^2*V2[1, s] - 
      17379*nc^3*zb^2*V2[1, s] + 288*nc^2*nf*zb^2*V2[1, s] - 
      12951*nc*zb^3*V2[1, s] + 17325*nc^3*zb^3*V2[1, s] - 
      288*nc^2*nf*zb^3*V2[1, s] - 386*nc*zb^4*V2[1, s] - 
      4922*nc^3*zb^4*V2[1, s] + 48*nc^2*nf*zb^4*V2[1, s] + 
      12843*nc*zb^2*V2[2, s] - 17379*nc^3*zb^2*V2[2, s] + 
      288*nc^2*nf*zb^2*V2[2, s] - 12951*nc*zb^3*V2[2, s] + 
      17325*nc^3*zb^3*V2[2, s] - 288*nc^2*nf*zb^3*V2[2, s] - 
      386*nc*zb^4*V2[2, s] - 4922*nc^3*zb^4*V2[2, s] + 
      48*nc^2*nf*zb^4*V2[2, s]))/(1728*nc^3*(-1 + zb)*zb) - 
   ((-1 + nc)*(1 + nc)*G[0, 1, 1, zb]*(-14121*V2[1, 2] + 4948*nc^2*V2[1, 2] + 
      25493*nc^4*V2[1, 2] + 3164*nc*nf*V2[1, 2] - 9212*nc^3*nf*V2[1, 2] + 
      528*nc^2*nf^2*V2[1, 2] - 4698*Pi^2*V2[1, 2] + 9786*nc^2*Pi^2*V2[1, 2] - 
      6336*nc^4*Pi^2*V2[1, 2] + 30483*zb*V2[1, 2] - 7448*nc^2*zb*V2[1, 2] - 
      48709*nc^4*zb*V2[1, 2] - 8236*nc*nf*zb*V2[1, 2] + 
      17380*nc^3*nf*zb*V2[1, 2] - 912*nc^2*nf^2*zb*V2[1, 2] + 
      8874*Pi^2*zb*V2[1, 2] - 20976*nc^2*Pi^2*zb*V2[1, 2] + 
      12672*nc^4*Pi^2*zb*V2[1, 2] - 27153*zb^2*V2[1, 2] - 
      27996*nc^2*zb^2*V2[1, 2] + 54291*nc^4*zb^2*V2[1, 2] + 
      10752*nc*nf*zb^2*V2[1, 2] - 14664*nc^3*nf*zb^2*V2[1, 2] + 
      576*nc^2*nf^2*zb^2*V2[1, 2] - 6696*Pi^2*zb^2*V2[1, 2] + 
      16785*nc^2*Pi^2*zb^2*V2[1, 2] - 9504*nc^4*Pi^2*zb^2*V2[1, 2] + 
      10665*zb^3*V2[1, 2] + 30496*nc^2*zb^3*V2[1, 2] - 
      31075*nc^4*zb^3*V2[1, 2] - 5680*nc*nf*zb^3*V2[1, 2] + 
      6496*nc^3*nf*zb^3*V2[1, 2] - 192*nc^2*nf^2*zb^3*V2[1, 2] + 
      2520*Pi^2*zb^3*V2[1, 2] - 5595*nc^2*Pi^2*zb^3*V2[1, 2] + 
      3168*nc^4*Pi^2*zb^3*V2[1, 2] + 90*zb^4*V2[1, 2] + 
      10632*nc*zb^2*V2[1, s] - 16152*nc^3*zb^2*V2[1, s] + 
      756*nc^2*nf*zb^2*V2[1, s] - 10578*nc*zb^3*V2[1, s] + 
      15666*nc^3*zb^3*V2[1, s] - 756*nc^2*nf*zb^3*V2[1, s] - 
      160*nc*zb^4*V2[1, s] - 4652*nc^3*zb^4*V2[1, s] + 
      144*nc^2*nf*zb^4*V2[1, s] + 10632*nc*zb^2*V2[2, s] - 
      16152*nc^3*zb^2*V2[2, s] + 756*nc^2*nf*zb^2*V2[2, s] - 
      10578*nc*zb^3*V2[2, s] + 15666*nc^3*zb^3*V2[2, s] - 
      756*nc^2*nf*zb^3*V2[2, s] - 160*nc*zb^4*V2[2, s] - 
      4652*nc^3*zb^4*V2[2, s] + 144*nc^2*nf*zb^4*V2[2, s]))/
    (1728*nc^3*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*G[1, 1, 0, zb]*
     (-49788*V2[1, 2] + 48500*nc^2*V2[1, 2] + 119328*nc^4*V2[1, 2] + 
      10960*nc*nf*V2[1, 2] - 44544*nc^3*nf*V2[1, 2] + 
      2688*nc^2*nf^2*V2[1, 2] - 16608*Pi^2*V2[1, 2] + 
      39072*nc^2*Pi^2*V2[1, 2] - 22848*nc^4*Pi^2*V2[1, 2] + 
      60534*zb*V2[1, 2] + 98838*nc^2*zb*V2[1, 2] - 284592*nc^4*zb*V2[1, 2] - 
      40104*nc*nf*zb*V2[1, 2] + 81456*nc^3*nf*zb*V2[1, 2] - 
      3648*nc^2*nf^2*zb*V2[1, 2] + 33072*Pi^2*zb*V2[1, 2] - 
      77856*nc^2*Pi^2*zb*V2[1, 2] + 44304*nc^4*Pi^2*zb*V2[1, 2] - 
      37404*zb^2*V2[1, 2] - 240028*nc^2*zb^2*V2[1, 2] + 
      326004*nc^4*zb^2*V2[1, 2] + 46336*nc*nf*zb^2*V2[1, 2] - 
      72024*nc^3*nf*zb^2*V2[1, 2] + 2304*nc^2*nf^2*zb^2*V2[1, 2] - 
      24768*Pi^2*zb^2*V2[1, 2] + 58320*nc^2*Pi^2*zb^2*V2[1, 2] - 
      32880*nc^4*Pi^2*zb^2*V2[1, 2] + 9954*zb^3*V2[1, 2] + 
      88918*nc^2*zb^3*V2[1, 2] - 106608*nc^4*zb^3*V2[1, 2] - 
      14512*nc*nf*zb^3*V2[1, 2] + 21216*nc^3*nf*zb^3*V2[1, 2] - 
      576*nc^2*nf^2*zb^3*V2[1, 2] + 6192*Pi^2*zb^3*V2[1, 2] - 
      14580*nc^2*Pi^2*zb^3*V2[1, 2] + 8220*nc^4*Pi^2*zb^3*V2[1, 2] - 
      30784*nc*zb*V2[1, s] + 88960*nc^3*zb*V2[1, s] + 
      2224*nc^2*nf*zb*V2[1, s] - 2016*nc*Pi^2*zb*V2[1, s] + 
      6432*nc^3*Pi^2*zb*V2[1, s] + 63142*nc*zb^2*V2[1, s] - 
      156958*nc^3*zb^2*V2[1, s] - 712*nc^2*nf*zb^2*V2[1, s] + 
      2256*nc*Pi^2*zb^2*V2[1, s] - 7440*nc^3*Pi^2*zb^2*V2[1, s] - 
      19451*nc*zb^3*V2[1, s] + 108543*nc^3*zb^3*V2[1, s] - 
      872*nc^2*nf*zb^3*V2[1, s] - 624*nc*Pi^2*zb^3*V2[1, s] + 
      2112*nc^3*Pi^2*zb^3*V2[1, s] - 2212*nc*zb^4*V2[1, s] - 
      26152*nc^3*zb^4*V2[1, s] + 336*nc^2*nf*zb^4*V2[1, s] - 
      30784*nc*zb*V2[2, s] + 88960*nc^3*zb*V2[2, s] + 
      2224*nc^2*nf*zb*V2[2, s] - 2016*nc*Pi^2*zb*V2[2, s] + 
      6432*nc^3*Pi^2*zb*V2[2, s] + 63142*nc*zb^2*V2[2, s] - 
      156958*nc^3*zb^2*V2[2, s] - 712*nc^2*nf*zb^2*V2[2, s] + 
      2256*nc*Pi^2*zb^2*V2[2, s] - 7440*nc^3*Pi^2*zb^2*V2[2, s] - 
      19451*nc*zb^3*V2[2, s] + 108543*nc^3*zb^3*V2[2, s] - 
      872*nc^2*nf*zb^3*V2[2, s] - 624*nc*Pi^2*zb^3*V2[2, s] + 
      2112*nc^3*Pi^2*zb^3*V2[2, s] - 2212*nc*zb^4*V2[2, s] - 
      26152*nc^3*zb^4*V2[2, s] + 336*nc^2*nf*zb^4*V2[2, s]))/
    (3456*nc^3*(-2 + zb)*zb) + ((-1 + nc)*(1 + nc)*G[1, 1, 1, zb]*
     (-30528*V2[1, 2] + 78800*nc^2*V2[1, 2] + 140308*nc^4*V2[1, 2] + 
      2080*nc*nf*V2[1, 2] - 55664*nc^3*nf*V2[1, 2] + 
      4096*nc^2*nf^2*V2[1, 2] - 15840*Pi^2*V2[1, 2] + 
      42096*nc^2*Pi^2*V2[1, 2] - 27024*nc^4*Pi^2*V2[1, 2] + 
      74016*zb*V2[1, 2] + 79224*nc^2*zb*V2[1, 2] - 334962*nc^4*zb*V2[1, 2] - 
      40848*nc*nf*zb*V2[1, 2] + 102840*nc^3*nf*zb*V2[1, 2] - 
      4992*nc^2*nf^2*zb*V2[1, 2] + 31104*Pi^2*zb*V2[1, 2] - 
      86232*nc^2*Pi^2*zb*V2[1, 2] + 54264*nc^4*Pi^2*zb*V2[1, 2] - 
      69768*zb^2*V2[1, 2] - 214096*nc^2*zb^2*V2[1, 2] + 
      350464*nc^4*zb^2*V2[1, 2] + 49024*nc*nf*zb^2*V2[1, 2] - 
      86576*nc^3*nf*zb^2*V2[1, 2] + 2944*nc^2*nf^2*zb^2*V2[1, 2] - 
      23184*Pi^2*zb^2*V2[1, 2] + 65184*nc^2*Pi^2*zb^2*V2[1, 2] - 
      40752*nc^4*Pi^2*zb^2*V2[1, 2] + 19800*zb^3*V2[1, 2] + 
      76744*nc^2*zb^3*V2[1, 2] - 108706*nc^4*zb^3*V2[1, 2] - 
      14560*nc*nf*zb^3*V2[1, 2] + 24536*nc^3*nf*zb^3*V2[1, 2] - 
      736*nc^2*nf^2*zb^3*V2[1, 2] + 5796*Pi^2*zb^3*V2[1, 2] - 
      16296*nc^2*Pi^2*zb^3*V2[1, 2] + 10188*nc^4*Pi^2*zb^3*V2[1, 2] + 
      360*zb^4*V2[1, 2] - 8654*nc*zb*V2[1, s] + 156270*nc^3*zb*V2[1, s] + 
      1664*nc^2*nf*zb*V2[1, s] - 6384*nc*Pi^2*zb*V2[1, s] + 
      6048*nc^3*Pi^2*zb*V2[1, s] - 14659*nc*zb^2*V2[1, s] - 
      234789*nc^3*zb^2*V2[1, s] + 4816*nc^2*nf*zb^2*V2[1, s] + 
      6840*nc*Pi^2*zb^2*V2[1, s] - 8304*nc^3*Pi^2*zb^2*V2[1, s] + 
      36341*nc*zb^3*V2[1, s] + 164519*nc^3*zb^3*V2[1, s] - 
      5512*nc^2*nf*zb^3*V2[1, s] - 1824*nc*Pi^2*zb^3*V2[1, s] + 
      2640*nc^3*Pi^2*zb^3*V2[1, s] - 13424*nc*zb^4*V2[1, s] - 
      43096*nc^3*zb^4*V2[1, s] + 1344*nc^2*nf*zb^4*V2[1, s] - 
      8654*nc*zb*V2[2, s] + 156270*nc^3*zb*V2[2, s] + 
      1664*nc^2*nf*zb*V2[2, s] - 6384*nc*Pi^2*zb*V2[2, s] + 
      6048*nc^3*Pi^2*zb*V2[2, s] - 14659*nc*zb^2*V2[2, s] - 
      234789*nc^3*zb^2*V2[2, s] + 4816*nc^2*nf*zb^2*V2[2, s] + 
      6840*nc*Pi^2*zb^2*V2[2, s] - 8304*nc^3*Pi^2*zb^2*V2[2, s] + 
      36341*nc*zb^3*V2[2, s] + 164519*nc^3*zb^3*V2[2, s] - 
      5512*nc^2*nf*zb^3*V2[2, s] - 1824*nc*Pi^2*zb^3*V2[2, s] + 
      2640*nc^3*Pi^2*zb^3*V2[2, s] - 13424*nc*zb^4*V2[2, s] - 
      43096*nc^3*zb^4*V2[2, s] + 1344*nc^2*nf*zb^4*V2[2, s]))/
    (6912*nc^3*(-2 + zb)*zb) + ((-1 + nc)*(1 + nc)*G[2, 1, zb]*
     (7092*V2[1, 2] - 684*nc^2*V2[1, 2] - 336*Pi^2*V2[1, 2] + 
      468*nc^2*Pi^2*V2[1, 2] - 180*nc^4*Pi^2*V2[1, 2] - 18450*zb*V2[1, 2] + 
      1566*nc^2*zb*V2[1, 2] + 150*Pi^2*zb*V2[1, 2] - 
      1080*nc^2*Pi^2*zb*V2[1, 2] + 450*nc^4*Pi^2*zb*V2[1, 2] + 
      15912*zb^2*V2[1, 2] - 1152*nc^2*zb^2*V2[1, 2] + 
      348*Pi^2*zb^2*V2[1, 2] + 756*nc^2*Pi^2*zb^2*V2[1, 2] - 
      360*nc^4*Pi^2*zb^2*V2[1, 2] - 4878*zb^3*V2[1, 2] + 
      270*nc^2*zb^3*V2[1, 2] - 192*Pi^2*zb^3*V2[1, 2] - 
      144*nc^2*Pi^2*zb^3*V2[1, 2] + 90*nc^4*Pi^2*zb^3*V2[1, 2] + 
      324*zb^4*V2[1, 2] - 25176*nc*V2[1, s] + 1072*nc^3*V2[1, s] + 
      216*nc*Pi^2*V2[1, s] - 52*nc^3*Pi^2*V2[1, s] + 65532*nc*zb*V2[1, s] - 
      1318*nc^3*zb*V2[1, s] - 540*nc*Pi^2*zb*V2[1, s] + 
      130*nc^3*Pi^2*zb*V2[1, s] - 57544*nc*zb^2*V2[1, s] - 
      193*nc^3*zb^2*V2[1, s] + 144*nc*Pi^2*zb^2*V2[1, s] - 
      312*nc^3*Pi^2*zb^2*V2[1, s] + 18840*nc*zb^3*V2[1, s] + 
      586*nc^3*zb^3*V2[1, s] + 324*nc*Pi^2*zb^3*V2[1, s] + 
      338*nc^3*Pi^2*zb^3*V2[1, s] - 1652*nc*zb^4*V2[1, s] - 
      147*nc^3*zb^4*V2[1, s] - 144*nc*Pi^2*zb^4*V2[1, s] - 
      104*nc^3*Pi^2*zb^4*V2[1, s] - 25176*nc*V2[2, s] + 1072*nc^3*V2[2, s] + 
      216*nc*Pi^2*V2[2, s] - 52*nc^3*Pi^2*V2[2, s] + 65532*nc*zb*V2[2, s] - 
      1318*nc^3*zb*V2[2, s] - 540*nc*Pi^2*zb*V2[2, s] + 
      130*nc^3*Pi^2*zb*V2[2, s] - 57544*nc*zb^2*V2[2, s] - 
      193*nc^3*zb^2*V2[2, s] + 144*nc*Pi^2*zb^2*V2[2, s] - 
      312*nc^3*Pi^2*zb^2*V2[2, s] + 18840*nc*zb^3*V2[2, s] + 
      586*nc^3*zb^3*V2[2, s] + 324*nc*Pi^2*zb^3*V2[2, s] + 
      338*nc^3*Pi^2*zb^3*V2[2, s] - 1652*nc*zb^4*V2[2, s] - 
      147*nc^3*zb^4*V2[2, s] - 144*nc*Pi^2*zb^4*V2[2, s] - 
      104*nc^3*Pi^2*zb^4*V2[2, s]))/(1728*nc^3*(-1 + zb)^2) + 
   ((-1 + nc)*(1 + nc)*G[0, 1, 2, 1, zb]*(-90*nc^2*V2[1, 2] + 
      132*zb*V2[1, 2] + 330*nc^2*zb*V2[1, 2] - 303*zb^2*V2[1, 2] - 
      393*nc^2*zb^2*V2[1, 2] + 174*zb^3*V2[1, 2] + 156*nc^2*zb^3*V2[1, 2] - 
      6*zb^4*V2[1, 2] - 3*nc^2*zb^4*V2[1, 2] + 54*nc*zb^2*V2[1, s] - 
      6*nc^3*zb^2*V2[1, s] - 108*nc*zb^3*V2[1, s] + 12*nc^3*zb^3*V2[1, s] + 
      66*nc*zb^4*V2[1, s] - 10*nc^3*zb^4*V2[1, s] - 12*nc*zb^5*V2[1, s] + 
      4*nc^3*zb^5*V2[1, s] + 54*nc*zb^2*V2[2, s] - 6*nc^3*zb^2*V2[2, s] - 
      108*nc*zb^3*V2[2, s] + 12*nc^3*zb^3*V2[2, s] + 66*nc*zb^4*V2[2, s] - 
      10*nc^3*zb^4*V2[2, s] - 12*nc*zb^5*V2[2, s] + 4*nc^3*zb^5*V2[2, s]))/
    (72*nc^3*(-1 + zb)^2*zb) + ((-1 + nc)*(1 + nc)*G[0, 0, 1, 0, zb]*
     (-432*V2[1, 2] - 6969*nc^2*V2[1, 2] + 7379*nc^4*V2[1, 2] + 
      1416*nc*nf*V2[1, 2] - 1412*nc^3*nf*V2[1, 2] + 1140*zb*V2[1, 2] + 
      21174*nc^2*zb*V2[1, 2] - 22068*nc^4*zb*V2[1, 2] - 
      4320*nc*nf*zb*V2[1, 2] + 4212*nc^3*nf*zb*V2[1, 2] + 
      1140*zb^2*V2[1, 2] - 29727*nc^2*zb^2*V2[1, 2] + 
      27895*nc^4*zb^2*V2[1, 2] + 5136*nc*nf*zb^2*V2[1, 2] - 
      4882*nc^3*nf*zb^2*V2[1, 2] - 3936*zb^3*V2[1, 2] + 
      23808*nc^2*zb^3*V2[1, 2] - 19102*nc^4*zb^3*V2[1, 2] - 
      2976*nc*nf*zb^3*V2[1, 2] + 2776*nc^3*nf*zb^3*V2[1, 2] + 
      2091*zb^4*V2[1, 2] - 8286*nc^2*zb^4*V2[1, 2] + 
      5896*nc^4*zb^4*V2[1, 2] + 744*nc*nf*zb^4*V2[1, 2] - 
      694*nc^3*nf*zb^4*V2[1, 2] + 1365*nc*zb^2*V2[1, s] - 
      2307*nc^3*zb^2*V2[1, s] - 2730*nc*zb^3*V2[1, s] + 
      4614*nc^3*zb^3*V2[1, s] + 1687*nc*zb^4*V2[1, s] - 
      2897*nc^3*zb^4*V2[1, s] - 322*nc*zb^5*V2[1, s] + 
      590*nc^3*zb^5*V2[1, s] + 1365*nc*zb^2*V2[2, s] - 
      2307*nc^3*zb^2*V2[2, s] - 2730*nc*zb^3*V2[2, s] + 
      4614*nc^3*zb^3*V2[2, s] + 1687*nc*zb^4*V2[2, s] - 
      2897*nc^3*zb^4*V2[2, s] - 322*nc*zb^5*V2[2, s] + 
      590*nc^3*zb^5*V2[2, s]))/(144*nc^3*(-1 + zb)^2*zb) - 
   ((-1 + nc)*(1 + nc)*G[0, 0, 1, 1, zb]*(-1620*V2[1, 2] - 
      8050*nc^2*V2[1, 2] + 7646*nc^4*V2[1, 2] + 1912*nc*nf*V2[1, 2] - 
      1544*nc^3*nf*V2[1, 2] + 5184*zb*V2[1, 2] + 25716*nc^2*zb*V2[1, 2] - 
      22698*nc^4*zb*V2[1, 2] - 5976*nc*nf*zb*V2[1, 2] + 
      4584*nc^3*nf*zb*V2[1, 2] - 4389*zb^2*V2[1, 2] - 
      37106*nc^2*zb^2*V2[1, 2] + 28306*nc^4*zb^2*V2[1, 2] + 
      7292*nc*nf*zb^2*V2[1, 2] - 5284*nc^3*nf*zb^2*V2[1, 2] - 
      42*zb^3*V2[1, 2] + 29264*nc^2*zb^3*V2[1, 2] - 
      19102*nc^4*zb^3*V2[1, 2] - 4304*nc*nf*zb^3*V2[1, 2] + 
      2992*nc^3*nf*zb^3*V2[1, 2] + 678*zb^4*V2[1, 2] - 
      9824*nc^2*zb^4*V2[1, 2] + 5848*nc^4*zb^4*V2[1, 2] + 
      1076*nc*nf*zb^4*V2[1, 2] - 748*nc^3*nf*zb^4*V2[1, 2] + 
      210*zb^5*V2[1, 2] - 15*zb^6*V2[1, 2] + 2019*nc*zb^2*V2[1, s] - 
      3411*nc^3*zb^2*V2[1, s] - 4038*nc*zb^3*V2[1, s] + 
      6822*nc^3*zb^3*V2[1, s] + 2411*nc*zb^4*V2[1, s] - 
      4239*nc^3*zb^4*V2[1, s] - 392*nc*zb^5*V2[1, s] + 
      828*nc^3*zb^5*V2[1, s] + 2019*nc*zb^2*V2[2, s] - 
      3411*nc^3*zb^2*V2[2, s] - 4038*nc*zb^3*V2[2, s] + 
      6822*nc^3*zb^3*V2[2, s] + 2411*nc*zb^4*V2[2, s] - 
      4239*nc^3*zb^4*V2[2, s] - 392*nc*zb^5*V2[2, s] + 
      828*nc^3*zb^5*V2[2, s]))/(288*nc^3*(-1 + zb)^2*zb) - 
   ((-1 + nc)*(1 + nc)*G[0, 1, 0, 1, zb]*(-1143*V2[1, 2] - 
      9206*nc^2*V2[1, 2] + 9947*nc^4*V2[1, 2] + 2060*nc*nf*V2[1, 2] - 
      2000*nc^3*nf*V2[1, 2] + 3432*zb*V2[1, 2] + 28302*nc^2*zb*V2[1, 2] - 
      29568*nc^4*zb*V2[1, 2] - 6312*nc*nf*zb*V2[1, 2] + 
      5952*nc^3*nf*zb*V2[1, 2] - 693*zb^2*V2[1, 2] - 
      40105*nc^2*zb^2*V2[1, 2] + 37045*nc^4*zb^2*V2[1, 2] + 
      7540*nc*nf*zb^2*V2[1, 2] - 6880*nc^3*nf*zb^2*V2[1, 2] - 
      4122*zb^3*V2[1, 2] + 32128*nc^2*zb^3*V2[1, 2] - 
      25174*nc^4*zb^3*V2[1, 2] - 4384*nc*nf*zb^3*V2[1, 2] + 
      3904*nc^3*nf*zb^3*V2[1, 2] + 2502*zb^4*V2[1, 2] - 
      11119*nc^2*zb^4*V2[1, 2] + 7750*nc^4*zb^4*V2[1, 2] + 
      1096*nc*nf*zb^4*V2[1, 2] - 976*nc^3*nf*zb^4*V2[1, 2] + 
      42*zb^5*V2[1, 2] - 3*zb^6*V2[1, 2] + 2145*nc*zb^2*V2[1, s] - 
      3396*nc^3*zb^2*V2[1, s] - 4290*nc*zb^3*V2[1, s] + 
      6792*nc^3*zb^3*V2[1, s] + 2597*nc*zb^4*V2[1, s] - 
      4256*nc^3*zb^4*V2[1, s] - 452*nc*zb^5*V2[1, s] + 
      860*nc^3*zb^5*V2[1, s] + 2145*nc*zb^2*V2[2, s] - 
      3396*nc^3*zb^2*V2[2, s] - 4290*nc*zb^3*V2[2, s] + 
      6792*nc^3*zb^3*V2[2, s] + 2597*nc*zb^4*V2[2, s] - 
      4256*nc^3*zb^4*V2[2, s] - 452*nc*zb^5*V2[2, s] + 
      860*nc^3*zb^5*V2[2, s]))/(288*nc^3*(-1 + zb)^2*zb) + 
   ((-1 + nc)*(1 + nc)*G[0, 1, 1, 1, zb]*(-2376*V2[1, 2] - 
      6748*nc^2*V2[1, 2] + 9068*nc^4*V2[1, 2] + 1960*nc*nf*V2[1, 2] - 
      1904*nc^3*nf*V2[1, 2] + 8280*zb*V2[1, 2] + 23796*nc^2*zb*V2[1, 2] - 
      26772*nc^4*zb*V2[1, 2] - 6624*nc*nf*zb*V2[1, 2] + 
      5568*nc^3*nf*zb*V2[1, 2] - 10248*zb^2*V2[1, 2] - 
      36608*nc^2*zb^2*V2[1, 2] + 32350*nc^4*zb^2*V2[1, 2] + 
      8720*nc*nf*zb^2*V2[1, 2] - 6304*nc^3*nf*zb^2*V2[1, 2] + 
      5808*zb^3*V2[1, 2] + 28820*nc^2*zb^3*V2[1, 2] - 
      20656*nc^4*zb^3*V2[1, 2] - 5408*nc*nf*zb^3*V2[1, 2] + 
      3520*nc^3*nf*zb^3*V2[1, 2] - 1830*zb^4*V2[1, 2] - 
      9260*nc^2*zb^4*V2[1, 2] + 6010*nc^4*zb^4*V2[1, 2] + 
      1352*nc*nf*zb^4*V2[1, 2] - 880*nc^3*nf*zb^4*V2[1, 2] + 
      420*zb^5*V2[1, 2] - 30*zb^6*V2[1, 2] + 915*nc*zb^2*V2[1, s] - 
      3951*nc^3*zb^2*V2[1, s] - 1830*nc*zb^3*V2[1, s] + 
      7902*nc^3*zb^3*V2[1, s] + 967*nc*zb^4*V2[1, s] - 
      4851*nc^3*zb^4*V2[1, s] - 52*nc*zb^5*V2[1, s] + 
      900*nc^3*zb^5*V2[1, s] + 915*nc*zb^2*V2[2, s] - 
      3951*nc^3*zb^2*V2[2, s] - 1830*nc*zb^3*V2[2, s] + 
      7902*nc^3*zb^3*V2[2, s] + 967*nc*zb^4*V2[2, s] - 
      4851*nc^3*zb^4*V2[2, s] - 52*nc*zb^5*V2[2, s] + 
      900*nc^3*zb^5*V2[2, s]))/(576*nc^3*(-1 + zb)^2*zb) + 
   ((-1 + nc)*(1 + nc)*G[0, 1, 0, 0, zb]*(-1080*V2[1, 2] - 
      13292*nc^2*V2[1, 2] + 15296*nc^4*V2[1, 2] + 2816*nc*nf*V2[1, 2] - 
      2984*nc^3*nf*V2[1, 2] + 3252*zb*V2[1, 2] + 40242*nc^2*zb*V2[1, 2] - 
      45684*nc^4*zb*V2[1, 2] - 8520*nc*nf*zb*V2[1, 2] + 
      8904*nc^3*nf*zb*V2[1, 2] + 870*zb^2*V2[1, 2] - 
      56911*nc^2*zb^2*V2[1, 2] + 57763*nc^4*zb^2*V2[1, 2] + 
      10036*nc*nf*zb^2*V2[1, 2] - 10324*nc^3*nf*zb^2*V2[1, 2] - 
      7104*zb^3*V2[1, 2] + 46264*nc^2*zb^3*V2[1, 2] - 
      39658*nc^4*zb^3*V2[1, 2] - 5776*nc*nf*zb^3*V2[1, 2] + 
      5872*nc^3*nf*zb^3*V2[1, 2] + 4068*zb^4*V2[1, 2] - 
      16303*nc^2*zb^4*V2[1, 2] + 12283*nc^4*zb^4*V2[1, 2] + 
      1444*nc*nf*zb^4*V2[1, 2] - 1468*nc^3*nf*zb^4*V2[1, 2] + 
      2403*nc*zb^2*V2[1, s] - 4383*nc^3*zb^2*V2[1, s] - 
      4806*nc*zb^3*V2[1, s] + 8766*nc^3*zb^3*V2[1, s] + 
      2991*nc*zb^4*V2[1, s] - 5523*nc^3*zb^4*V2[1, s] - 
      588*nc*zb^5*V2[1, s] + 1140*nc^3*zb^5*V2[1, s] + 
      2403*nc*zb^2*V2[2, s] - 4383*nc^3*zb^2*V2[2, s] - 
      4806*nc*zb^3*V2[2, s] + 8766*nc^3*zb^3*V2[2, s] + 
      2991*nc*zb^4*V2[2, s] - 5523*nc^3*zb^4*V2[2, s] - 
      588*nc*zb^5*V2[2, s] + 1140*nc^3*zb^5*V2[2, s]))/
    (288*nc^3*(-1 + zb)^2*zb) + ((-1 + nc)*(1 + nc)*G[0, 0, 0, 1, zb]*
     (-648*V2[1, 2] - 14578*nc^2*V2[1, 2] + 13620*nc^4*V2[1, 2] + 
      2896*nc*nf*V2[1, 2] - 2604*nc^3*nf*V2[1, 2] + 2028*zb*V2[1, 2] + 
      44442*nc^2*zb*V2[1, 2] - 40692*nc^4*zb*V2[1, 2] - 
      8784*nc*nf*zb*V2[1, 2] + 7776*nc^3*nf*zb*V2[1, 2] + 
      2088*zb^2*V2[1, 2] - 62009*nc^2*zb^2*V2[1, 2] + 
      51594*nc^4*zb^2*V2[1, 2] + 10376*nc*nf*zb^2*V2[1, 2] - 
      9024*nc^3*nf*zb^2*V2[1, 2] - 7560*zb^3*V2[1, 2] + 
      49004*nc^2*zb^3*V2[1, 2] - 35592*nc^4*zb^3*V2[1, 2] - 
      5984*nc*nf*zb^3*V2[1, 2] + 5136*nc^3*nf*zb^3*V2[1, 2] + 
      4059*zb^4*V2[1, 2] - 16859*nc^2*zb^4*V2[1, 2] + 
      11070*nc^4*zb^4*V2[1, 2] + 1496*nc*nf*zb^4*V2[1, 2] - 
      1284*nc^3*nf*zb^4*V2[1, 2] + 42*zb^5*V2[1, 2] - 3*zb^6*V2[1, 2] + 
      2820*nc*zb^2*V2[1, s] - 4614*nc^3*zb^2*V2[1, s] - 
      5640*nc*zb^3*V2[1, s] + 9228*nc^3*zb^3*V2[1, s] + 
      3500*nc*zb^4*V2[1, s] - 5794*nc^3*zb^4*V2[1, s] - 
      680*nc*zb^5*V2[1, s] + 1180*nc^3*zb^5*V2[1, s] + 
      2820*nc*zb^2*V2[2, s] - 4614*nc^3*zb^2*V2[2, s] - 
      5640*nc*zb^3*V2[2, s] + 9228*nc^3*zb^3*V2[2, s] + 
      3500*nc*zb^4*V2[2, s] - 5794*nc^3*zb^4*V2[2, s] - 
      680*nc*zb^5*V2[2, s] + 1180*nc^3*zb^5*V2[2, s]))/
    (288*nc^3*(-1 + zb)^2*zb) + ((-1 + nc)*(1 + nc)*G[1, 0, 0, zb]*
     (57096*V2[1, 2] - 16560*nc^2*V2[1, 2] - 87000*nc^4*V2[1, 2] - 
      14112*nc*nf*V2[1, 2] + 31008*nc^3*nf*V2[1, 2] - 
      1536*nc^2*nf^2*V2[1, 2] + 14544*Pi^2*V2[1, 2] - 
      33528*nc^2*Pi^2*V2[1, 2] + 19032*nc^4*Pi^2*V2[1, 2] - 
      128052*zb*V2[1, 2] - 69072*nc^2*zb*V2[1, 2] + 279144*nc^4*zb*V2[1, 2] + 
      46752*nc*nf*zb*V2[1, 2] - 86496*nc^3*nf*zb*V2[1, 2] + 
      3840*nc^2*nf^2*zb*V2[1, 2] - 40968*Pi^2*zb*V2[1, 2] + 
      94716*nc^2*Pi^2*zb*V2[1, 2] - 53340*nc^4*Pi^2*zb*V2[1, 2] + 
      99918*zb^2*V2[1, 2] + 289296*nc^2*zb^2*V2[1, 2] - 
      432522*nc^4*zb^2*V2[1, 2] - 68688*nc*nf*zb^2*V2[1, 2] + 
      106152*nc^3*nf*zb^2*V2[1, 2] - 3840*nc^2*nf^2*zb^2*V2[1, 2] + 
      45576*Pi^2*zb^2*V2[1, 2] - 105612*nc^2*Pi^2*zb^2*V2[1, 2] + 
      59100*nc^4*Pi^2*zb^2*V2[1, 2] - 32967*zb^3*V2[1, 2] - 
      281910*nc^2*zb^3*V2[1, 2] + 323352*nc^4*zb^3*V2[1, 2] + 
      47676*nc*nf*zb^3*V2[1, 2] - 66000*nc^3*nf*zb^3*V2[1, 2] + 
      1920*nc^2*nf^2*zb^3*V2[1, 2] - 23940*Pi^2*zb^3*V2[1, 2] + 
      55530*nc^2*Pi^2*zb^3*V2[1, 2] - 30990*nc^4*Pi^2*zb^3*V2[1, 2] + 
      3969*zb^4*V2[1, 2] + 78246*nc^2*zb^4*V2[1, 2] - 
      82974*nc^4*zb^4*V2[1, 2] - 11628*nc*nf*zb^4*V2[1, 2] + 
      15336*nc^3*nf*zb^4*V2[1, 2] - 384*nc^2*nf^2*zb^4*V2[1, 2] + 
      4788*Pi^2*zb^4*V2[1, 2] - 11106*nc^2*Pi^2*zb^4*V2[1, 2] + 
      6198*nc^4*Pi^2*zb^4*V2[1, 2] + 4138*nc*zb*V2[1, s] - 
      57804*nc^3*zb*V2[1, s] - 1820*nc^2*nf*zb*V2[1, s] + 
      720*nc*Pi^2*zb*V2[1, s] - 3408*nc^3*Pi^2*zb*V2[1, s] - 
      24905*nc*zb^2*V2[1, s] + 147492*nc^3*zb^2*V2[1, s] + 
      3910*nc^2*nf*zb^2*V2[1, s] - 1440*nc*Pi^2*zb^2*V2[1, s] + 
      6816*nc^3*Pi^2*zb^2*V2[1, s] + 28824*nc*zb^3*V2[1, s] - 
      146009*nc^3*zb^3*V2[1, s] - 2776*nc^2*nf*zb^3*V2[1, s] + 
      900*nc*Pi^2*zb^3*V2[1, s] - 4260*nc^3*Pi^2*zb^3*V2[1, s] - 
      7411*nc*zb^4*V2[1, s] + 65245*nc^3*zb^4*V2[1, s] + 
      734*nc^2*nf*zb^4*V2[1, s] - 180*nc*Pi^2*zb^4*V2[1, s] + 
      852*nc^3*Pi^2*zb^4*V2[1, s] - 646*nc*zb^5*V2[1, s] - 
      10944*nc^3*zb^5*V2[1, s] - 48*nc^2*nf*zb^5*V2[1, s] + 
      4138*nc*zb*V2[2, s] - 57804*nc^3*zb*V2[2, s] - 
      1820*nc^2*nf*zb*V2[2, s] + 720*nc*Pi^2*zb*V2[2, s] - 
      3408*nc^3*Pi^2*zb*V2[2, s] - 24905*nc*zb^2*V2[2, s] + 
      147492*nc^3*zb^2*V2[2, s] + 3910*nc^2*nf*zb^2*V2[2, s] - 
      1440*nc*Pi^2*zb^2*V2[2, s] + 6816*nc^3*Pi^2*zb^2*V2[2, s] + 
      28824*nc*zb^3*V2[2, s] - 146009*nc^3*zb^3*V2[2, s] - 
      2776*nc^2*nf*zb^3*V2[2, s] + 900*nc*Pi^2*zb^3*V2[2, s] - 
      4260*nc^3*Pi^2*zb^3*V2[2, s] - 7411*nc*zb^4*V2[2, s] + 
      65245*nc^3*zb^4*V2[2, s] + 734*nc^2*nf*zb^4*V2[2, s] - 
      180*nc*Pi^2*zb^4*V2[2, s] + 852*nc^3*Pi^2*zb^4*V2[2, s] - 
      646*nc*zb^5*V2[2, s] - 10944*nc^3*zb^5*V2[2, s] - 
      48*nc^2*nf*zb^5*V2[2, s]))/(1728*nc^3*(-2 + zb)*(-1 + zb)*zb) - 
   ((-1 + nc)*(1 + nc)*G[1, 0, 1, zb]*(76248*V2[1, 2] - 20780*nc^2*V2[1, 2] - 
      123640*nc^4*V2[1, 2] - 18592*nc*nf*V2[1, 2] + 44800*nc^3*nf*V2[1, 2] - 
      2496*nc^2*nf^2*V2[1, 2] + 18336*Pi^2*V2[1, 2] - 
      44736*nc^2*Pi^2*V2[1, 2] + 26592*nc^4*Pi^2*V2[1, 2] - 
      192852*zb*V2[1, 2] - 118294*nc^2*zb*V2[1, 2] + 
      397360*nc^4*zb*V2[1, 2] + 65488*nc*nf*zb*V2[1, 2] - 
      125872*nc^3*nf*zb*V2[1, 2] + 6048*nc^2*nf^2*zb*V2[1, 2] - 
      52656*Pi^2*zb*V2[1, 2] + 128496*nc^2*Pi^2*zb*V2[1, 2] - 
      75312*nc^4*Pi^2*zb*V2[1, 2] + 183420*zb^2*V2[1, 2] + 
      431674*nc^2*zb^2*V2[1, 2] - 598672*nc^4*zb^2*V2[1, 2] - 
      98464*nc*nf*zb^2*V2[1, 2] + 153616*nc^3*nf*zb^2*V2[1, 2] - 
      5856*nc^2*nf^2*zb^2*V2[1, 2] + 59472*Pi^2*zb^2*V2[1, 2] - 
      144792*nc^2*Pi^2*zb^2*V2[1, 2] + 84144*nc^4*Pi^2*zb^2*V2[1, 2] - 
      80856*zb^3*V2[1, 2] - 401318*nc^2*zb^3*V2[1, 2] + 
      434345*nc^4*zb^3*V2[1, 2] + 67952*nc*nf*zb^3*V2[1, 2] - 
      94148*nc^3*nf*zb^3*V2[1, 2] + 2880*nc^2*nf^2*zb^3*V2[1, 2] - 
      31440*Pi^2*zb^3*V2[1, 2] + 76200*nc^2*Pi^2*zb^3*V2[1, 2] - 
      44280*nc^4*Pi^2*zb^3*V2[1, 2] + 13896*zb^4*V2[1, 2] + 
      108718*nc^2*zb^4*V2[1, 2] - 109393*nc^4*zb^4*V2[1, 2] - 
      16384*nc*nf*zb^4*V2[1, 2] + 21604*nc^3*nf*zb^4*V2[1, 2] - 
      576*nc^2*nf^2*zb^4*V2[1, 2] + 6288*Pi^2*zb^4*V2[1, 2] - 
      15168*nc^2*Pi^2*zb^4*V2[1, 2] + 8856*nc^4*Pi^2*zb^4*V2[1, 2] + 
      36*zb^5*V2[1, 2] - 6070*nc*zb*V2[1, s] - 107762*nc^3*zb*V2[1, s] - 
      3024*nc^2*nf*zb*V2[1, s] + 3264*nc*Pi^2*zb*V2[1, s] - 
      4464*nc^3*Pi^2*zb*V2[1, s] - 19513*nc*zb^2*V2[1, s] + 
      271693*nc^3*zb^2*V2[1, s] + 5400*nc^2*nf*zb^2*V2[1, s] - 
      6528*nc*Pi^2*zb^2*V2[1, s] + 8928*nc^3*Pi^2*zb^2*V2[1, s] + 
      35748*nc*zb^3*V2[1, s] - 265020*nc^3*zb^3*V2[1, s] - 
      2424*nc^2*nf*zb^3*V2[1, s] + 4080*nc*Pi^2*zb^3*V2[1, s] - 
      5580*nc^3*Pi^2*zb^3*V2[1, s] - 8093*nc*zb^4*V2[1, s] + 
      117785*nc^3*zb^4*V2[1, s] - 144*nc^2*nf*zb^4*V2[1, s] - 
      816*nc*Pi^2*zb^4*V2[1, s] + 1116*nc^3*Pi^2*zb^4*V2[1, s] - 
      2072*nc*zb^5*V2[1, s] - 19864*nc^3*zb^5*V2[1, s] + 
      192*nc^2*nf*zb^5*V2[1, s] - 6070*nc*zb*V2[2, s] - 
      107762*nc^3*zb*V2[2, s] - 3024*nc^2*nf*zb*V2[2, s] + 
      3264*nc*Pi^2*zb*V2[2, s] - 4464*nc^3*Pi^2*zb*V2[2, s] - 
      19513*nc*zb^2*V2[2, s] + 271693*nc^3*zb^2*V2[2, s] + 
      5400*nc^2*nf*zb^2*V2[2, s] - 6528*nc*Pi^2*zb^2*V2[2, s] + 
      8928*nc^3*Pi^2*zb^2*V2[2, s] + 35748*nc*zb^3*V2[2, s] - 
      265020*nc^3*zb^3*V2[2, s] - 2424*nc^2*nf*zb^3*V2[2, s] + 
      4080*nc*Pi^2*zb^3*V2[2, s] - 5580*nc^3*Pi^2*zb^3*V2[2, s] - 
      8093*nc*zb^4*V2[2, s] + 117785*nc^3*zb^4*V2[2, s] - 
      144*nc^2*nf*zb^4*V2[2, s] - 816*nc*Pi^2*zb^4*V2[2, s] + 
      1116*nc^3*Pi^2*zb^4*V2[2, s] - 2072*nc*zb^5*V2[2, s] - 
      19864*nc^3*zb^5*V2[2, s] + 192*nc^2*nf*zb^5*V2[2, s]))/
    (3456*nc^3*(-2 + zb)*(-1 + zb)*zb) + Log[Q2/muf2]^3*
    (((-1 + nc)^3*(1 + nc)^3*(-2 + zb)*G[0, 0, zb]*V2[1, 2])/(2*nc^3) - 
     ((-1 + nc)^3*(1 + nc)^3*(2 - 2*zb + zb^2)*G[0, 1, zb]*V2[1, 2])/
      (4*nc^3*zb) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*
       (48*V2[1, 2] - 96*nc^2*V2[1, 2] + 48*nc^4*V2[1, 2] - 72*zb*V2[1, 2] + 
        144*nc^2*zb*V2[1, 2] - 72*nc^4*zb*V2[1, 2] + 36*zb^2*V2[1, 2] - 
        72*nc^2*zb^2*V2[1, 2] + 36*nc^4*zb^2*V2[1, 2] + 10*nc*zb*V2[1, s] - 
        14*nc^3*zb*V2[1, s] - 5*nc*zb^2*V2[1, s] + 7*nc^3*zb^2*V2[1, s] + 
        10*nc*zb*V2[2, s] - 14*nc^3*zb*V2[2, s] - 5*nc*zb^2*V2[2, s] + 
        7*nc^3*zb^2*V2[2, s]))/(96*nc^3*zb) + 
     ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(32*V2[1, 2] - 64*nc^2*V2[1, 2] + 
        32*nc^4*V2[1, 2] - 56*zb*V2[1, 2] + 112*nc^2*zb*V2[1, 2] - 
        56*nc^4*zb*V2[1, 2] + 28*zb^2*V2[1, 2] - 56*nc^2*zb^2*V2[1, 2] + 
        28*nc^4*zb^2*V2[1, 2] + 10*nc*zb*V2[1, s] - 14*nc^3*zb*V2[1, s] - 
        5*nc*zb^2*V2[1, s] + 13*nc^3*zb^2*V2[1, s] + 10*nc*zb*V2[2, s] - 
        14*nc^3*zb*V2[2, s] - 5*nc*zb^2*V2[2, s] + 13*nc^3*zb^2*V2[2, s]))/
      (192*nc^3*zb) - ((-1 + nc)*(1 + nc)*G[0, zb]*(-432*V2[1, 2] + 
        336*nc^2*V2[1, 2] + 96*nc^4*V2[1, 2] + 96*nc*nf*V2[1, 2] - 
        96*nc^3*nf*V2[1, 2] + 504*zb*V2[1, 2] - 216*nc^2*zb*V2[1, 2] - 
        288*nc^4*zb*V2[1, 2] - 144*nc*nf*zb*V2[1, 2] + 
        144*nc^3*nf*zb*V2[1, 2] - 72*zb^2*V2[1, 2] - 120*nc^2*zb^2*V2[1, 2] + 
        192*nc^4*zb^2*V2[1, 2] + 48*nc*nf*zb^2*V2[1, 2] - 
        48*nc^3*nf*zb^2*V2[1, 2] - 75*nc*zb*V2[1, s] + 105*nc^3*zb*V2[1, s] + 
        75*nc*zb^2*V2[1, s] - 105*nc^3*zb^2*V2[1, s] - 20*nc*zb^3*V2[1, s] + 
        28*nc^3*zb^3*V2[1, s] - 75*nc*zb*V2[2, s] + 105*nc^3*zb*V2[2, s] + 
        75*nc*zb^2*V2[2, s] - 105*nc^3*zb^2*V2[2, s] - 20*nc*zb^3*V2[2, s] + 
        28*nc^3*zb^3*V2[2, s]))/(576*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-1944*V2[1, 2] - 864*nc^2*V2[1, 2] + 
        872*nc^4*V2[1, 2] + 864*nc*nf*V2[1, 2] - 160*nc^3*nf*V2[1, 2] - 
        64*nc^2*nf^2*V2[1, 2] + 576*Pi^2*V2[1, 2] - 1152*nc^2*Pi^2*V2[1, 2] + 
        576*nc^4*Pi^2*V2[1, 2] + 2484*zb*V2[1, 2] + 576*nc^2*zb*V2[1, 2] - 
        156*nc^4*zb*V2[1, 2] - 1008*nc*nf*zb*V2[1, 2] - 
        48*nc^3*nf*zb*V2[1, 2] + 96*nc^2*nf^2*zb*V2[1, 2] - 
        864*Pi^2*zb*V2[1, 2] + 1728*nc^2*Pi^2*zb*V2[1, 2] - 
        864*nc^4*Pi^2*zb*V2[1, 2] - 540*zb^2*V2[1, 2] + 
        288*nc^2*zb^2*V2[1, 2] - 716*nc^4*zb^2*V2[1, 2] + 
        144*nc*nf*zb^2*V2[1, 2] + 208*nc^3*nf*zb^2*V2[1, 2] - 
        32*nc^2*nf^2*zb^2*V2[1, 2] + 288*Pi^2*zb^2*V2[1, 2] - 
        576*nc^2*Pi^2*zb^2*V2[1, 2] + 288*nc^4*Pi^2*zb^2*V2[1, 2] + 
        345*nc*zb*V2[1, s] - 1389*nc^3*zb*V2[1, s] + 120*nc^2*nf*zb*
         V2[1, s] - 345*nc*zb^2*V2[1, s] + 1389*nc^3*zb^2*V2[1, s] - 
        120*nc^2*nf*zb^2*V2[1, s] - 528*nc^3*zb^3*V2[1, s] + 
        32*nc^2*nf*zb^3*V2[1, s] + 345*nc*zb*V2[2, s] - 
        1389*nc^3*zb*V2[2, s] + 120*nc^2*nf*zb*V2[2, s] - 
        345*nc*zb^2*V2[2, s] + 1389*nc^3*zb^2*V2[2, s] - 
        120*nc^2*nf*zb^2*V2[2, s] - 528*nc^3*zb^3*V2[2, s] + 
        32*nc^2*nf*zb^3*V2[2, s]))/(6912*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*G[1, zb]*(216*V2[1, 2] - 168*nc^2*V2[1, 2] - 
        48*nc^4*V2[1, 2] - 48*nc*nf*V2[1, 2] + 48*nc^3*nf*V2[1, 2] - 
        468*zb*V2[1, 2] + 276*nc^2*zb*V2[1, 2] + 192*nc^4*zb*V2[1, 2] + 
        120*nc*nf*zb*V2[1, 2] - 120*nc^3*nf*zb*V2[1, 2] + 306*zb^2*V2[1, 2] - 
        18*nc^2*zb^2*V2[1, 2] - 288*nc^4*zb^2*V2[1, 2] - 
        108*nc*nf*zb^2*V2[1, 2] + 108*nc^3*nf*zb^2*V2[1, 2] - 
        54*zb^3*V2[1, 2] - 90*nc^2*zb^3*V2[1, 2] + 144*nc^4*zb^3*V2[1, 2] + 
        36*nc*nf*zb^3*V2[1, 2] - 36*nc^3*nf*zb^3*V2[1, 2] + 
        35*nc*zb*V2[1, s] + 11*nc^3*zb*V2[1, s] - 8*nc^2*nf*zb*V2[1, s] - 
        90*nc*zb^2*V2[1, s] + 36*nc^3*zb^2*V2[1, s] + 
        12*nc^2*nf*zb^2*V2[1, s] + 75*nc*zb^3*V2[1, s] - 
        59*nc^3*zb^3*V2[1, s] - 4*nc^2*nf*zb^3*V2[1, s] - 
        20*nc*zb^4*V2[1, s] + 20*nc^3*zb^4*V2[1, s] + 35*nc*zb*V2[2, s] + 
        11*nc^3*zb*V2[2, s] - 8*nc^2*nf*zb*V2[2, s] - 90*nc*zb^2*V2[2, s] + 
        36*nc^3*zb^2*V2[2, s] + 12*nc^2*nf*zb^2*V2[2, s] + 
        75*nc*zb^3*V2[2, s] - 59*nc^3*zb^3*V2[2, s] - 
        4*nc^2*nf*zb^3*V2[2, s] - 20*nc*zb^4*V2[2, s] + 
        20*nc^3*zb^4*V2[2, s]))/(576*nc^3*(-1 + zb)*zb)) + 
   ((-1 + nc)*(1 + nc)*G[0, 0, zb]*(-3240*V2[1, 2] + 43632*nc^2*V2[1, 2] - 
      204576*nc^4*V2[1, 2] - 5616*nc*nf*V2[1, 2] + 59592*nc^3*nf*V2[1, 2] - 
      3840*nc^2*nf^2*V2[1, 2] - 50724*nc^2*Pi^2*V2[1, 2] + 
      57096*nc^4*Pi^2*V2[1, 2] + 9216*nc*nf*Pi^2*V2[1, 2] - 
      10368*nc^3*nf*Pi^2*V2[1, 2] - 87372*zb*V2[1, 2] - 
      212400*nc^2*zb*V2[1, 2] + 695124*nc^4*zb*V2[1, 2] + 
      45216*nc*nf*zb*V2[1, 2] - 163080*nc^3*nf*zb*V2[1, 2] + 
      8064*nc^2*nf^2*zb*V2[1, 2] - 13752*Pi^2*zb*V2[1, 2] + 
      107658*nc^2*Pi^2*zb*V2[1, 2] - 103338*nc^4*Pi^2*zb*V2[1, 2] - 
      13824*nc*nf*Pi^2*zb*V2[1, 2] + 15552*nc^3*nf*Pi^2*zb*V2[1, 2] + 
      89748*zb^2*V2[1, 2] + 167472*nc^2*zb^2*V2[1, 2] - 
      490548*nc^4*zb^2*V2[1, 2] - 39600*nc*nf*zb^2*V2[1, 2] + 
      103488*nc^3*nf*zb^2*V2[1, 2] - 4224*nc^2*nf^2*zb^2*V2[1, 2] + 
      13752*Pi^2*zb^2*V2[1, 2] - 56934*nc^2*Pi^2*zb^2*V2[1, 2] + 
      46242*nc^4*Pi^2*zb^2*V2[1, 2] + 4608*nc*nf*Pi^2*zb^2*V2[1, 2] - 
      5184*nc^3*nf*Pi^2*zb^2*V2[1, 2] + 648*zb^3*V2[1, 2] + 
      1296*nc^2*zb^3*V2[1, 2] + 33279*nc*zb*V2[1, s] + 
      68205*nc^3*zb*V2[1, s] + 5448*nc^2*nf*zb*V2[1, s] - 
      2700*nc*Pi^2*zb*V2[1, s] + 12780*nc^3*Pi^2*zb*V2[1, s] - 
      29319*nc*zb^2*V2[1, s] - 78960*nc^3*zb^2*V2[1, s] - 
      6528*nc^2*nf*zb^2*V2[1, s] + 2700*nc*Pi^2*zb^2*V2[1, s] - 
      12780*nc^3*Pi^2*zb^2*V2[1, s] - 1525*nc*zb^3*V2[1, s] + 
      55076*nc^3*zb^3*V2[1, s] + 1936*nc^2*nf*zb^3*V2[1, s] - 
      720*nc*Pi^2*zb^3*V2[1, s] + 3408*nc^3*Pi^2*zb^3*V2[1, s] + 
      33279*nc*zb*V2[2, s] + 68205*nc^3*zb*V2[2, s] + 
      5448*nc^2*nf*zb*V2[2, s] - 2700*nc*Pi^2*zb*V2[2, s] + 
      12780*nc^3*Pi^2*zb*V2[2, s] - 29319*nc*zb^2*V2[2, s] - 
      78960*nc^3*zb^2*V2[2, s] - 6528*nc^2*nf*zb^2*V2[2, s] + 
      2700*nc*Pi^2*zb^2*V2[2, s] - 12780*nc^3*Pi^2*zb^2*V2[2, s] - 
      1525*nc*zb^3*V2[2, s] + 55076*nc^3*zb^3*V2[2, s] + 
      1936*nc^2*nf*zb^3*V2[2, s] - 720*nc*Pi^2*zb^3*V2[2, s] + 
      3408*nc^3*Pi^2*zb^3*V2[2, s] + 414720*V2[1, 2]*Zeta[3] - 
      938304*nc^2*V2[1, 2]*Zeta[3] + 523584*nc^4*V2[1, 2]*Zeta[3] - 
      622080*zb*V2[1, 2]*Zeta[3] + 1407456*nc^2*zb*V2[1, 2]*Zeta[3] - 
      785376*nc^4*zb*V2[1, 2]*Zeta[3] + 207360*zb^2*V2[1, 2]*Zeta[3] - 
      469152*nc^2*zb^2*V2[1, 2]*Zeta[3] + 261792*nc^4*zb^2*V2[1, 2]*Zeta[3]))/
    (10368*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*G[0, 1, zb]*
     (-6885*V2[1, 2] + 3280*nc^2*V2[1, 2] - 145555*nc^4*V2[1, 2] + 
      2888*nc*nf*V2[1, 2] + 45952*nc^3*nf*V2[1, 2] - 
      3360*nc^2*nf^2*V2[1, 2] - 2160*Pi^2*V2[1, 2] - 
      30816*nc^2*Pi^2*V2[1, 2] + 41772*nc^4*Pi^2*V2[1, 2] + 
      6624*nc*nf*Pi^2*V2[1, 2] - 8184*nc^3*nf*Pi^2*V2[1, 2] + 
      20304*zb*V2[1, 2] - 30882*nc^2*zb*V2[1, 2] + 424584*nc^4*zb*V2[1, 2] - 
      5712*nc*nf*zb*V2[1, 2] - 132720*nc^3*nf*zb*V2[1, 2] + 
      9600*nc^2*nf^2*zb*V2[1, 2] + 7524*Pi^2*zb*V2[1, 2] + 
      91656*nc^2*Pi^2*zb*V2[1, 2] - 124416*nc^4*Pi^2*zb*V2[1, 2] - 
      19872*nc*nf*Pi^2*zb*V2[1, 2] + 24624*nc^3*nf*Pi^2*zb*V2[1, 2] + 
      37665*zb^2*V2[1, 2] + 144458*nc^2*zb^2*V2[1, 2] - 
      721451*nc^4*zb^2*V2[1, 2] - 22124*nc*nf*zb^2*V2[1, 2] + 
      197252*nc^3*nf*zb^2*V2[1, 2] - 12288*nc^2*nf^2*zb^2*V2[1, 2] + 
      1314*Pi^2*zb^2*V2[1, 2] - 131148*nc^2*Pi^2*zb^2*V2[1, 2] + 
      156840*nc^4*Pi^2*zb^2*V2[1, 2] + 23184*nc*nf*Pi^2*zb^2*V2[1, 2] - 
      28824*nc^3*nf*Pi^2*zb^2*V2[1, 2] - 108378*zb^3*V2[1, 2] - 
      207446*nc^2*zb^3*V2[1, 2] + 751370*nc^4*zb^3*V2[1, 2] + 
      49832*nc*nf*zb^3*V2[1, 2] - 180152*nc^3*nf*zb^3*V2[1, 2] + 
      9216*nc^2*nf^2*zb^3*V2[1, 2] - 15480*Pi^2*zb^3*V2[1, 2] + 
      110592*nc^2*Pi^2*zb^3*V2[1, 2] - 107520*nc^4*Pi^2*zb^3*V2[1, 2] - 
      13248*nc*nf*Pi^2*zb^3*V2[1, 2] + 16512*nc^3*nf*Pi^2*zb^3*V2[1, 2] + 
      57294*zb^4*V2[1, 2] + 88646*nc^2*zb^4*V2[1, 2] - 
      308948*nc^4*zb^4*V2[1, 2] - 24884*nc*nf*zb^4*V2[1, 2] + 
      69668*nc^3*nf*zb^4*V2[1, 2] - 3168*nc^2*nf^2*zb^4*V2[1, 2] + 
      8892*Pi^2*zb^4*V2[1, 2] - 40284*nc^2*Pi^2*zb^4*V2[1, 2] + 
      33324*nc^4*Pi^2*zb^4*V2[1, 2] + 3312*nc*nf*Pi^2*zb^4*V2[1, 2] - 
      4128*nc^3*nf*Pi^2*zb^4*V2[1, 2] + 1944*nc^2*zb^5*V2[1, 2] - 
      69666*nc*zb^2*V2[1, s] - 57306*nc^3*zb^2*V2[1, s] - 
      5688*nc^2*nf*zb^2*V2[1, s] + 5580*nc*Pi^2*zb^2*V2[1, s] - 
      8586*nc^3*Pi^2*zb^2*V2[1, s] + 144120*nc*zb^3*V2[1, s] + 
      120066*nc^3*zb^3*V2[1, s] + 12456*nc^2*nf*zb^3*V2[1, s] - 
      11160*nc*Pi^2*zb^3*V2[1, s] + 17172*nc^3*Pi^2*zb^3*V2[1, s] - 
      84268*nc*zb^4*V2[1, s] - 107662*nc^3*zb^4*V2[1, s] - 
      8232*nc^2*nf*zb^4*V2[1, s] + 6492*nc*Pi^2*zb^4*V2[1, s] - 
      10962*nc^3*Pi^2*zb^4*V2[1, s] + 9814*nc*zb^5*V2[1, s] + 
      44902*nc^3*zb^5*V2[1, s] + 1464*nc^2*nf*zb^5*V2[1, s] - 
      912*nc*Pi^2*zb^5*V2[1, s] + 2376*nc^3*Pi^2*zb^5*V2[1, s] - 
      69666*nc*zb^2*V2[2, s] - 57306*nc^3*zb^2*V2[2, s] - 
      5688*nc^2*nf*zb^2*V2[2, s] + 5580*nc*Pi^2*zb^2*V2[2, s] - 
      8586*nc^3*Pi^2*zb^2*V2[2, s] + 144120*nc*zb^3*V2[2, s] + 
      120066*nc^3*zb^3*V2[2, s] + 12456*nc^2*nf*zb^3*V2[2, s] - 
      11160*nc*Pi^2*zb^3*V2[2, s] + 17172*nc^3*Pi^2*zb^3*V2[2, s] - 
      84268*nc*zb^4*V2[2, s] - 107662*nc^3*zb^4*V2[2, s] - 
      8232*nc^2*nf*zb^4*V2[2, s] + 6492*nc*Pi^2*zb^4*V2[2, s] - 
      10962*nc^3*Pi^2*zb^4*V2[2, s] + 9814*nc*zb^5*V2[2, s] + 
      44902*nc^3*zb^5*V2[2, s] + 1464*nc^2*nf*zb^5*V2[2, s] - 
      912*nc*Pi^2*zb^5*V2[2, s] + 2376*nc^3*Pi^2*zb^5*V2[2, s] + 
      276048*V2[1, 2]*Zeta[3] - 635472*nc^2*V2[1, 2]*Zeta[3] + 
      351648*nc^4*V2[1, 2]*Zeta[3] - 843696*zb*V2[1, 2]*Zeta[3] + 
      1918080*nc^2*zb*V2[1, 2]*Zeta[3] - 1054944*nc^4*zb*V2[1, 2]*Zeta[3] + 
      1006992*zb^2*V2[1, 2]*Zeta[3] - 2253312*nc^2*zb^2*V2[1, 2]*Zeta[3] + 
      1230768*nc^4*zb^2*V2[1, 2]*Zeta[3] - 587088*zb^3*V2[1, 2]*Zeta[3] + 
      1294272*nc^2*zb^3*V2[1, 2]*Zeta[3] - 703296*nc^4*zb^3*V2[1, 2]*
       Zeta[3] + 147744*zb^4*V2[1, 2]*Zeta[3] - 323568*nc^2*zb^4*V2[1, 2]*
       Zeta[3] + 175824*nc^4*zb^4*V2[1, 2]*Zeta[3]))/
    (10368*nc^3*(-1 + zb)^2*zb) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*
     (17955*V2[1, 2] + 17906*nc^2*V2[1, 2] + 151687*nc^4*V2[1, 2] - 
      7820*nc*nf*V2[1, 2] - 49324*nc^3*nf*V2[1, 2] + 
      3840*nc^2*nf^2*V2[1, 2] + 1728*Pi^2*V2[1, 2] + 
      33594*nc^2*Pi^2*V2[1, 2] - 40074*nc^4*Pi^2*V2[1, 2] - 
      6864*nc*nf*Pi^2*V2[1, 2] + 7728*nc^3*nf*Pi^2*V2[1, 2] - 
      32265*zb*V2[1, 2] + 122324*nc^2*zb*V2[1, 2] - 480101*nc^4*zb*V2[1, 2] - 
      23300*nc*nf*zb*V2[1, 2] + 127820*nc^3*nf*zb*V2[1, 2] - 
      8256*nc^2*nf^2*zb*V2[1, 2] + 7128*Pi^2*zb*V2[1, 2] - 
      100686*nc^2*Pi^2*zb*V2[1, 2] + 100218*nc^4*Pi^2*zb*V2[1, 2] + 
      15456*nc*nf*Pi^2*zb*V2[1, 2] - 17256*nc^3*nf*Pi^2*zb*V2[1, 2] - 
      57267*zb^2*V2[1, 2] - 317358*nc^2*zb^2*V2[1, 2] + 
      766971*nc^4*zb^2*V2[1, 2] + 73116*nc*nf*zb^2*V2[1, 2] - 
      173700*nc^3*nf*zb^2*V2[1, 2] + 8640*nc^2*nf^2*zb^2*V2[1, 2] - 
      24732*Pi^2*zb^2*V2[1, 2] + 123318*nc^2*Pi^2*zb^2*V2[1, 2] - 
      102906*nc^4*Pi^2*zb^2*V2[1, 2] - 12888*nc*nf*Pi^2*zb^2*V2[1, 2] + 
      14328*nc^3*nf*Pi^2*zb^2*V2[1, 2] + 70929*zb^3*V2[1, 2] + 
      175832*nc^2*zb^3*V2[1, 2] - 438557*nc^4*zb^3*V2[1, 2] - 
      41996*nc*nf*zb^3*V2[1, 2] + 95204*nc^3*nf*zb^3*V2[1, 2] - 
      4224*nc^2*nf^2*zb^3*V2[1, 2] + 15876*Pi^2*zb^3*V2[1, 2] - 
      56226*nc^2*Pi^2*zb^3*V2[1, 2] + 42762*nc^4*Pi^2*zb^3*V2[1, 2] + 
      4296*nc*nf*Pi^2*zb^3*V2[1, 2] - 4800*nc^3*nf*Pi^2*zb^3*V2[1, 2] + 
      648*zb^4*V2[1, 2] + 1296*nc^2*zb^4*V2[1, 2] - 135416*nc*zb*V2[1, s] - 
      120573*nc^3*zb*V2[1, s] + 1136*nc^2*nf*zb*V2[1, s] + 
      2196*nc*Pi^2*zb*V2[1, s] - 3966*nc^3*Pi^2*zb*V2[1, s] + 
      144*nc^2*nf*Pi^2*zb*V2[1, s] + 262638*nc*zb^2*V2[1, s] + 
      194919*nc^3*zb^2*V2[1, s] + 4344*nc^2*nf*zb^2*V2[1, s] - 
      6192*nc*Pi^2*zb^2*V2[1, s] + 15030*nc^3*Pi^2*zb^2*V2[1, s] - 
      216*nc^2*nf*Pi^2*zb^2*V2[1, s] - 136482*nc*zb^3*V2[1, s] - 
      147817*nc^3*zb^3*V2[1, s] - 7664*nc^2*nf*zb^3*V2[1, s] + 
      5436*nc*Pi^2*zb^3*V2[1, s] - 13320*nc^3*Pi^2*zb^3*V2[1, s] + 
      72*nc^2*nf*Pi^2*zb^3*V2[1, s] + 9260*nc*zb^4*V2[1, s] + 
      68247*nc^3*zb^4*V2[1, s] + 2184*nc^2*nf*zb^4*V2[1, s] - 
      1440*nc*Pi^2*zb^4*V2[1, s] + 3552*nc^3*Pi^2*zb^4*V2[1, s] - 
      135416*nc*zb*V2[2, s] - 120573*nc^3*zb*V2[2, s] + 
      1136*nc^2*nf*zb*V2[2, s] + 2196*nc*Pi^2*zb*V2[2, s] - 
      3966*nc^3*Pi^2*zb*V2[2, s] + 144*nc^2*nf*Pi^2*zb*V2[2, s] + 
      262638*nc*zb^2*V2[2, s] + 194919*nc^3*zb^2*V2[2, s] + 
      4344*nc^2*nf*zb^2*V2[2, s] - 6192*nc*Pi^2*zb^2*V2[2, s] + 
      15030*nc^3*Pi^2*zb^2*V2[2, s] - 216*nc^2*nf*Pi^2*zb^2*V2[2, s] - 
      136482*nc*zb^3*V2[2, s] - 147817*nc^3*zb^3*V2[2, s] - 
      7664*nc^2*nf*zb^3*V2[2, s] + 5436*nc*Pi^2*zb^3*V2[2, s] - 
      13320*nc^3*Pi^2*zb^3*V2[2, s] + 72*nc^2*nf*Pi^2*zb^3*V2[2, s] + 
      9260*nc*zb^4*V2[2, s] + 68247*nc^3*zb^4*V2[2, s] + 
      2184*nc^2*nf*zb^4*V2[2, s] - 1440*nc*Pi^2*zb^4*V2[2, s] + 
      3552*nc^3*Pi^2*zb^4*V2[2, s] - 285120*V2[1, 2]*Zeta[3] + 
      630288*nc^2*V2[1, 2]*Zeta[3] - 347760*nc^4*V2[1, 2]*Zeta[3] + 
      653184*zb*V2[1, 2]*Zeta[3] - 1448064*nc^2*zb*V2[1, 2]*Zeta[3] + 
      796608*nc^4*zb*V2[1, 2]*Zeta[3] - 552096*zb^2*V2[1, 2]*Zeta[3] + 
      1226664*nc^2*zb^2*V2[1, 2]*Zeta[3] - 673272*nc^4*zb^2*V2[1, 2]*
       Zeta[3] + 184032*zb^3*V2[1, 2]*Zeta[3] - 408888*nc^2*zb^3*V2[1, 2]*
       Zeta[3] + 224424*nc^4*zb^3*V2[1, 2]*Zeta[3] - 
      23760*nc*zb*V2[1, s]*Zeta[3] + 61344*nc^3*zb*V2[1, s]*Zeta[3] + 
      35640*nc*zb^2*V2[1, s]*Zeta[3] - 92016*nc^3*zb^2*V2[1, s]*Zeta[3] - 
      11880*nc*zb^3*V2[1, s]*Zeta[3] + 30672*nc^3*zb^3*V2[1, s]*Zeta[3] - 
      23760*nc*zb*V2[2, s]*Zeta[3] + 61344*nc^3*zb*V2[2, s]*Zeta[3] + 
      35640*nc*zb^2*V2[2, s]*Zeta[3] - 92016*nc^3*zb^2*V2[2, s]*Zeta[3] - 
      11880*nc*zb^3*V2[2, s]*Zeta[3] + 30672*nc^3*zb^3*V2[2, s]*Zeta[3]))/
    (10368*nc^3*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*
     (2592*V2[1, 2] + 2592*nc^2*V2[1, 2] - 55296*zb*V2[1, 2] - 
      127212*nc^2*zb*V2[1, 2] - 175956*nc^4*zb*V2[1, 2] + 
      30696*nc*nf*zb*V2[1, 2] + 68248*nc^3*nf*zb*V2[1, 2] - 
      6400*nc^2*nf^2*zb*V2[1, 2] - 9882*Pi^2*zb*V2[1, 2] - 
      30876*nc^2*Pi^2*zb*V2[1, 2] + 44616*nc^4*Pi^2*zb*V2[1, 2] + 
      7872*nc*nf*Pi^2*zb*V2[1, 2] - 10704*nc^3*nf*Pi^2*zb*V2[1, 2] - 
      13392*zb^2*V2[1, 2] - 211240*nc^2*zb^2*V2[1, 2] + 
      457048*nc^4*zb^2*V2[1, 2] + 48400*nc*nf*zb^2*V2[1, 2] - 
      112928*nc^3*nf*zb^2*V2[1, 2] + 6592*nc^2*nf^2*zb^2*V2[1, 2] - 
      9360*Pi^2*zb^2*V2[1, 2] + 78864*nc^2*Pi^2*zb^2*V2[1, 2] - 
      78456*nc^4*Pi^2*zb^2*V2[1, 2] - 11616*nc*nf*Pi^2*zb^2*V2[1, 2] + 
      14448*nc^3*nf*Pi^2*zb^2*V2[1, 2] + 98334*zb^3*V2[1, 2] + 
      235820*nc^2*zb^3*V2[1, 2] - 507938*nc^4*zb^3*V2[1, 2] - 
      52376*nc*nf*zb^3*V2[1, 2] + 117832*nc^3*nf*zb^3*V2[1, 2] - 
      5984*nc^2*nf^2*zb^3*V2[1, 2] + 23886*Pi^2*zb^3*V2[1, 2] - 
      66288*nc^2*Pi^2*zb^3*V2[1, 2] + 57156*nc^4*Pi^2*zb^3*V2[1, 2] + 
      5808*nc*nf*Pi^2*zb^3*V2[1, 2] - 7296*nc^3*nf*Pi^2*zb^3*V2[1, 2] - 
      3888*zb^4*V2[1, 2] + 3888*nc^2*zb^4*V2[1, 2] + 
      547370*nc*zb^2*V2[1, s] + 163318*nc^3*zb^2*V2[1, s] - 
      9568*nc^2*nf*zb^2*V2[1, s] - 3384*nc*Pi^2*zb^2*V2[1, s] + 
      7464*nc^3*Pi^2*zb^2*V2[1, s] - 467785*nc*zb^3*V2[1, s] - 
      99611*nc^3*zb^3*V2[1, s] - 9616*nc^2*nf*zb^3*V2[1, s] + 
      11880*nc*Pi^2*zb^3*V2[1, s] - 13776*nc^3*Pi^2*zb^3*V2[1, s] + 
      60698*nc*zb^4*V2[1, s] + 94998*nc^3*zb^4*V2[1, s] + 
      3552*nc^2*nf*zb^4*V2[1, s] - 2304*nc*Pi^2*zb^4*V2[1, s] + 
      4944*nc^3*Pi^2*zb^4*V2[1, s] + 547370*nc*zb^2*V2[2, s] + 
      163318*nc^3*zb^2*V2[2, s] - 9568*nc^2*nf*zb^2*V2[2, s] - 
      3384*nc*Pi^2*zb^2*V2[2, s] + 7464*nc^3*Pi^2*zb^2*V2[2, s] - 
      467785*nc*zb^3*V2[2, s] - 99611*nc^3*zb^3*V2[2, s] - 
      9616*nc^2*nf*zb^3*V2[2, s] + 11880*nc*Pi^2*zb^3*V2[2, s] - 
      13776*nc^3*Pi^2*zb^3*V2[2, s] + 60698*nc*zb^4*V2[2, s] + 
      94998*nc^3*zb^4*V2[2, s] + 3552*nc^2*nf*zb^4*V2[2, s] - 
      2304*nc*Pi^2*zb^4*V2[2, s] + 4944*nc^3*Pi^2*zb^4*V2[2, s] + 
      307584*zb*V2[1, 2]*Zeta[3] - 696384*nc^2*zb*V2[1, 2]*Zeta[3] + 
      392256*nc^4*zb*V2[1, 2]*Zeta[3] - 437184*zb^2*V2[1, 2]*Zeta[3] + 
      1017792*nc^2*zb^2*V2[1, 2]*Zeta[3] - 562464*nc^4*zb^2*V2[1, 2]*
       Zeta[3] + 218592*zb^3*V2[1, 2]*Zeta[3] - 508896*nc^2*zb^3*V2[1, 2]*
       Zeta[3] + 281232*nc^4*zb^3*V2[1, 2]*Zeta[3] + 
      53568*nc*zb^2*V2[1, s]*Zeta[3] - 113616*nc^3*zb^2*V2[1, s]*Zeta[3] - 
      31968*nc*zb^3*V2[1, s]*Zeta[3] + 70200*nc^3*zb^3*V2[1, s]*Zeta[3] + 
      53568*nc*zb^2*V2[2, s]*Zeta[3] - 113616*nc^3*zb^2*V2[2, s]*Zeta[3] - 
      31968*nc*zb^3*V2[2, s]*Zeta[3] + 70200*nc^3*zb^3*V2[2, s]*Zeta[3]))/
    (20736*nc^3*zb^2) - ((-1 + nc)*(1 + nc)*G[0, zb]*
     (-1155060*V2[1, 2] - 1865700*nc^2*V2[1, 2] + 57120*nc^4*V2[1, 2] + 
      513000*nc*nf*V2[1, 2] + 352680*nc^3*nf*V2[1, 2] - 
      48000*nc^2*nf^2*V2[1, 2] - 303480*Pi^2*V2[1, 2] + 
      337320*nc^2*Pi^2*V2[1, 2] + 506880*nc^4*Pi^2*V2[1, 2] + 
      46080*nc*nf*Pi^2*V2[1, 2] - 204120*nc^3*nf*Pi^2*V2[1, 2] + 
      11520*nc^2*nf^2*Pi^2*V2[1, 2] + 47952*Pi^4*V2[1, 2] - 
      71280*nc^2*Pi^4*V2[1, 2] + 13824*nc^4*Pi^4*V2[1, 2] - 
      1152225*zb*V2[1, 2] + 3953700*nc^2*zb*V2[1, 2] + 
      9682065*nc^4*zb*V2[1, 2] - 746640*nc*nf*zb*V2[1, 2] - 
      2970000*nc^3*nf*zb*V2[1, 2] + 181440*nc^2*nf^2*zb*V2[1, 2] + 
      424170*Pi^2*zb*V2[1, 2] + 268110*nc^2*Pi^2*zb*V2[1, 2] - 
      1525140*nc^4*Pi^2*zb*V2[1, 2] - 138240*nc*nf*Pi^2*zb*V2[1, 2] + 
      388440*nc^3*nf*Pi^2*zb*V2[1, 2] - 17280*nc^2*nf^2*Pi^2*zb*V2[1, 2] - 
      71928*Pi^4*zb*V2[1, 2] + 106920*nc^2*Pi^4*zb*V2[1, 2] - 
      20736*nc^4*Pi^4*zb*V2[1, 2] + 2307285*zb^2*V2[1, 2] - 
      2088000*nc^2*zb^2*V2[1, 2] - 9739185*nc^4*zb^2*V2[1, 2] + 
      233640*nc*nf*zb^2*V2[1, 2] + 2617320*nc^3*nf*zb^2*V2[1, 2] - 
      133440*nc^2*nf^2*zb^2*V2[1, 2] - 123930*Pi^2*zb^2*V2[1, 2] - 
      602190*nc^2*Pi^2*zb^2*V2[1, 2] + 1018260*nc^4*Pi^2*zb^2*V2[1, 2] + 
      92160*nc*nf*Pi^2*zb^2*V2[1, 2] - 184320*nc^3*nf*Pi^2*zb^2*V2[1, 2] + 
      5760*nc^2*nf^2*Pi^2*zb^2*V2[1, 2] + 23976*Pi^4*zb^2*V2[1, 2] - 
      35640*nc^2*Pi^4*zb^2*V2[1, 2] + 6912*nc^4*Pi^4*zb^2*V2[1, 2] - 
      3181560*nc*zb*V2[1, s] - 1750650*nc^3*zb*V2[1, s] + 
      231960*nc^2*nf*zb*V2[1, s] - 33210*nc*Pi^2*zb*V2[1, s] + 
      265770*nc^3*Pi^2*zb*V2[1, s] + 5400*nc^2*nf*Pi^2*zb*V2[1, s] + 
      3622740*nc*zb^2*V2[1, s] + 1071690*nc^3*zb^2*V2[1, s] - 
      242760*nc^2*nf*zb^2*V2[1, s] + 20250*nc*Pi^2*zb^2*V2[1, s] - 
      269010*nc^3*Pi^2*zb^2*V2[1, s] - 5400*nc^2*nf*Pi^2*zb^2*V2[1, s] - 
      572925*nc*zb^3*V2[1, s] - 293245*nc^3*zb^3*V2[1, s] + 
      18960*nc^2*nf*zb^3*V2[1, s] - 3060*nc*Pi^2*zb^3*V2[1, s] + 
      99000*nc^3*Pi^2*zb^3*V2[1, s] + 1440*nc^2*nf*Pi^2*zb^3*V2[1, s] - 
      3181560*nc*zb*V2[2, s] - 1750650*nc^3*zb*V2[2, s] + 
      231960*nc^2*nf*zb*V2[2, s] - 33210*nc*Pi^2*zb*V2[2, s] + 
      265770*nc^3*Pi^2*zb*V2[2, s] + 5400*nc^2*nf*Pi^2*zb*V2[2, s] + 
      3622740*nc*zb^2*V2[2, s] + 1071690*nc^3*zb^2*V2[2, s] - 
      242760*nc^2*nf*zb^2*V2[2, s] + 20250*nc*Pi^2*zb^2*V2[2, s] - 
      269010*nc^3*Pi^2*zb^2*V2[2, s] - 5400*nc^2*nf*Pi^2*zb^2*V2[2, s] - 
      572925*nc*zb^3*V2[2, s] - 293245*nc^3*zb^3*V2[2, s] + 
      18960*nc^2*nf*zb^3*V2[2, s] - 3060*nc*Pi^2*zb^3*V2[2, s] + 
      99000*nc^3*Pi^2*zb^3*V2[2, s] + 1440*nc^2*nf*Pi^2*zb^3*V2[2, s] + 
      583200*V2[1, 2]*Zeta[3] - 7503840*nc^2*V2[1, 2]*Zeta[3] + 
      8670240*nc^4*V2[1, 2]*Zeta[3] + 1555200*nc*nf*V2[1, 2]*Zeta[3] - 
      1555200*nc^3*nf*V2[1, 2]*Zeta[3] - 3285360*zb*V2[1, 2]*Zeta[3] + 
      16815600*nc^2*zb*V2[1, 2]*Zeta[3] - 16018560*nc^4*zb*V2[1, 2]*Zeta[3] - 
      2332800*nc*nf*zb*V2[1, 2]*Zeta[3] + 2332800*nc^3*nf*zb*V2[1, 2]*
       Zeta[3] + 2702160*zb^2*V2[1, 2]*Zeta[3] - 9311760*nc^2*zb^2*V2[1, 2]*
       Zeta[3] + 7348320*nc^4*zb^2*V2[1, 2]*Zeta[3] + 
      777600*nc*nf*zb^2*V2[1, 2]*Zeta[3] - 777600*nc^3*nf*zb^2*V2[1, 2]*
       Zeta[3] - 891000*nc*zb*V2[1, s]*Zeta[3] + 2300400*nc^3*zb*V2[1, s]*
       Zeta[3] + 891000*nc*zb^2*V2[1, s]*Zeta[3] - 2300400*nc^3*zb^2*V2[1, s]*
       Zeta[3] - 237600*nc*zb^3*V2[1, s]*Zeta[3] + 613440*nc^3*zb^3*V2[1, s]*
       Zeta[3] - 891000*nc*zb*V2[2, s]*Zeta[3] + 2300400*nc^3*zb*V2[2, s]*
       Zeta[3] + 891000*nc*zb^2*V2[2, s]*Zeta[3] - 2300400*nc^3*zb^2*V2[2, s]*
       Zeta[3] - 237600*nc*zb^3*V2[2, s]*Zeta[3] + 613440*nc^3*zb^3*V2[2, s]*
       Zeta[3]))/(311040*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, zb]*(-3570480*V2[1, 2] - 6954480*nc^2*V2[1, 2] - 
      3061920*nc^4*V2[1, 2] + 1606320*nc*nf*V2[1, 2] + 
      2139600*nc^3*nf*V2[1, 2] - 195840*nc^2*nf^2*V2[1, 2] - 
      963360*Pi^2*V2[1, 2] + 1069320*nc^2*Pi^2*V2[1, 2] + 
      1749000*nc^4*Pi^2*V2[1, 2] + 132000*nc*nf*Pi^2*V2[1, 2] - 
      710400*nc^3*nf*Pi^2*V2[1, 2] + 46080*nc^2*nf^2*Pi^2*V2[1, 2] + 
      143280*Pi^4*V2[1, 2] - 200016*nc^2*Pi^4*V2[1, 2] + 
      37152*nc^4*Pi^4*V2[1, 2] - 393660*zb*V2[1, 2] + 
      16580280*nc^2*zb*V2[1, 2] + 26290140*nc^4*zb*V2[1, 2] - 
      1603560*nc*nf*zb*V2[1, 2] - 9347640*nc^3*nf*zb*V2[1, 2] + 
      616320*nc^2*nf^2*zb*V2[1, 2] + 3615840*Pi^2*zb*V2[1, 2] + 
      494340*nc^2*Pi^2*zb*V2[1, 2] - 6347460*nc^4*Pi^2*zb*V2[1, 2] - 
      619440*nc*nf*Pi^2*zb*V2[1, 2] + 2102880*nc^3*nf*Pi^2*zb*V2[1, 2] - 
      115200*nc^2*nf^2*Pi^2*zb*V2[1, 2] - 406584*Pi^4*zb*V2[1, 2] + 
      547272*nc^2*Pi^4*zb*V2[1, 2] - 108576*nc^4*Pi^4*zb*V2[1, 2] + 
      18142380*zb^2*V2[1, 2] - 21417240*nc^2*zb^2*V2[1, 2] - 
      71333640*nc^4*zb^2*V2[1, 2] - 650760*nc*nf*zb^2*V2[1, 2] + 
      20314680*nc^3*nf*zb^2*V2[1, 2] - 1092480*nc^2*nf^2*zb^2*V2[1, 2] - 
      4664520*Pi^2*zb^2*V2[1, 2] - 6734580*nc^2*Pi^2*zb^2*V2[1, 2] + 
      10785180*nc^4*Pi^2*zb^2*V2[1, 2] + 1150800*nc*nf*Pi^2*zb^2*V2[1, 2] - 
      2733600*nc^3*nf*Pi^2*zb^2*V2[1, 2] + 115200*nc^2*nf^2*Pi^2*zb^2*
       V2[1, 2] + 454968*Pi^4*zb^2*V2[1, 2] - 594504*nc^2*Pi^4*zb^2*
       V2[1, 2] + 124272*nc^4*Pi^4*zb^2*V2[1, 2] - 19830015*zb^3*V2[1, 2] + 
      16150020*nc^2*zb^3*V2[1, 2] + 66733815*nc^4*zb^3*V2[1, 2] + 
      770520*nc*nf*zb^3*V2[1, 2] - 18125400*nc^3*nf*zb^3*V2[1, 2] + 
      927360*nc^2*nf^2*zb^3*V2[1, 2] + 2478060*Pi^2*zb^3*V2[1, 2] + 
      7248000*nc^2*Pi^2*zb^3*V2[1, 2] - 8357190*nc^4*Pi^2*zb^3*V2[1, 2] - 
      889680*nc*nf*Pi^2*zb^3*V2[1, 2] + 1752360*nc^3*nf*Pi^2*zb^3*V2[1, 2] - 
      57600*nc^2*nf^2*Pi^2*zb^3*V2[1, 2] - 239580*Pi^4*zb^3*V2[1, 2] + 
      309060*nc^2*Pi^4*zb^3*V2[1, 2] - 66060*nc^4*Pi^4*zb^3*V2[1, 2] + 
      5651775*zb^4*V2[1, 2] - 4358580*nc^2*zb^4*V2[1, 2] - 
      18628395*nc^4*zb^4*V2[1, 2] - 122520*nc*nf*zb^4*V2[1, 2] + 
      5018760*nc^3*nf*zb^4*V2[1, 2] - 255360*nc^2*nf^2*zb^4*V2[1, 2] - 
      460620*Pi^2*zb^4*V2[1, 2] - 2077080*nc^2*Pi^2*zb^4*V2[1, 2] + 
      2170470*nc^4*Pi^2*zb^4*V2[1, 2] + 226320*nc*nf*Pi^2*zb^4*V2[1, 2] - 
      411240*nc^3*nf*Pi^2*zb^4*V2[1, 2] + 11520*nc^2*nf^2*Pi^2*zb^4*
       V2[1, 2] + 47916*Pi^4*zb^4*V2[1, 2] - 61812*nc^2*Pi^4*zb^4*V2[1, 2] + 
      13212*nc^4*Pi^4*zb^4*V2[1, 2] + 15686970*nc*zb*V2[1, s] - 
      10892130*nc^3*zb*V2[1, s] - 227360*nc^2*nf*zb*V2[1, s] + 
      609720*nc*Pi^2*zb*V2[1, s] + 2213880*nc^3*Pi^2*zb*V2[1, s] + 
      60480*nc^2*nf*Pi^2*zb*V2[1, s] + 44496*nc*Pi^4*zb*V2[1, s] - 
      20880*nc^3*Pi^4*zb*V2[1, s] - 22322475*nc*zb^2*V2[1, s] + 
      21708375*nc^3*zb^2*V2[1, s] - 808880*nc^2*nf*zb^2*V2[1, s] - 
      1063020*nc*Pi^2*zb^2*V2[1, s] - 5110140*nc^3*Pi^2*zb^2*V2[1, s] - 
      133920*nc^2*nf*Pi^2*zb^2*V2[1, s] - 88992*nc*Pi^4*zb^2*V2[1, s] + 
      41760*nc^3*Pi^4*zb^2*V2[1, s] + 4284135*nc*zb^3*V2[1, s] - 
      13659155*nc^3*zb^3*V2[1, s] + 1793360*nc^2*nf*zb^3*V2[1, s] + 
      572400*nc*Pi^2*zb^3*V2[1, s] + 4623480*nc^3*Pi^2*zb^3*V2[1, s] + 
      100800*nc^2*nf*Pi^2*zb^3*V2[1, s] + 55620*nc*Pi^4*zb^3*V2[1, s] - 
      26100*nc^3*Pi^4*zb^3*V2[1, s] + 3225060*nc*zb^4*V2[1, s] + 
      2750780*nc^3*zb^4*V2[1, s] - 848200*nc^2*nf*zb^4*V2[1, s] - 
      141540*nc*Pi^2*zb^4*V2[1, s] - 2016780*nc^3*Pi^2*zb^4*V2[1, s] - 
      30240*nc^2*nf*Pi^2*zb^4*V2[1, s] - 11124*nc*Pi^4*zb^4*V2[1, s] + 
      5220*nc^3*Pi^4*zb^4*V2[1, s] - 873690*nc*zb^5*V2[1, s] + 
      6610*nc^3*zb^5*V2[1, s] + 91080*nc^2*nf*zb^5*V2[1, s] + 
      22440*nc*Pi^2*zb^5*V2[1, s] + 352920*nc^3*Pi^2*zb^5*V2[1, s] + 
      2880*nc^2*nf*Pi^2*zb^5*V2[1, s] + 15686970*nc*zb*V2[2, s] - 
      10892130*nc^3*zb*V2[2, s] - 227360*nc^2*nf*zb*V2[2, s] + 
      609720*nc*Pi^2*zb*V2[2, s] + 2213880*nc^3*Pi^2*zb*V2[2, s] + 
      60480*nc^2*nf*Pi^2*zb*V2[2, s] + 44496*nc*Pi^4*zb*V2[2, s] - 
      20880*nc^3*Pi^4*zb*V2[2, s] - 22322475*nc*zb^2*V2[2, s] + 
      21708375*nc^3*zb^2*V2[2, s] - 808880*nc^2*nf*zb^2*V2[2, s] - 
      1063020*nc*Pi^2*zb^2*V2[2, s] - 5110140*nc^3*Pi^2*zb^2*V2[2, s] - 
      133920*nc^2*nf*Pi^2*zb^2*V2[2, s] - 88992*nc*Pi^4*zb^2*V2[2, s] + 
      41760*nc^3*Pi^4*zb^2*V2[2, s] + 4284135*nc*zb^3*V2[2, s] - 
      13659155*nc^3*zb^3*V2[2, s] + 1793360*nc^2*nf*zb^3*V2[2, s] + 
      572400*nc*Pi^2*zb^3*V2[2, s] + 4623480*nc^3*Pi^2*zb^3*V2[2, s] + 
      100800*nc^2*nf*Pi^2*zb^3*V2[2, s] + 55620*nc*Pi^4*zb^3*V2[2, s] - 
      26100*nc^3*Pi^4*zb^3*V2[2, s] + 3225060*nc*zb^4*V2[2, s] + 
      2750780*nc^3*zb^4*V2[2, s] - 848200*nc^2*nf*zb^4*V2[2, s] - 
      141540*nc*Pi^2*zb^4*V2[2, s] - 2016780*nc^3*Pi^2*zb^4*V2[2, s] - 
      30240*nc^2*nf*Pi^2*zb^4*V2[2, s] - 11124*nc*Pi^4*zb^4*V2[2, s] + 
      5220*nc^3*Pi^4*zb^4*V2[2, s] - 873690*nc*zb^5*V2[2, s] + 
      6610*nc^3*zb^5*V2[2, s] + 91080*nc^2*nf*zb^5*V2[2, s] + 
      22440*nc*Pi^2*zb^5*V2[2, s] + 352920*nc^3*Pi^2*zb^5*V2[2, s] + 
      2880*nc^2*nf*Pi^2*zb^5*V2[2, s] - 1244160*V2[1, 2]*Zeta[3] - 
      18308160*nc^2*V2[1, 2]*Zeta[3] + 24874560*nc^4*V2[1, 2]*Zeta[3] + 
      4907520*nc*nf*V2[1, 2]*Zeta[3] - 4838400*nc^3*nf*V2[1, 2]*Zeta[3] - 
      7179840*zb*V2[1, 2]*Zeta[3] + 68398560*nc^2*zb*V2[1, 2]*Zeta[3] - 
      75483360*nc^4*zb*V2[1, 2]*Zeta[3] - 13098240*nc*nf*zb*V2[1, 2]*
       Zeta[3] + 13080960*nc^3*nf*zb*V2[1, 2]*Zeta[3] + 
      24235200*zb^2*V2[1, 2]*Zeta[3] - 106708320*nc^2*zb^2*V2[1, 2]*Zeta[3] + 
      97463520*nc^4*zb^2*V2[1, 2]*Zeta[3] + 13927680*nc*nf*zb^2*V2[1, 2]*
       Zeta[3] - 14143680*nc^3*nf*zb^2*V2[1, 2]*Zeta[3] - 
      21455280*zb^3*V2[1, 2]*Zeta[3] + 74692800*nc^2*zb^3*V2[1, 2]*Zeta[3] - 
      60739200*nc^4*zb^3*V2[1, 2]*Zeta[3] - 7171200*nc*nf*zb^3*V2[1, 2]*
       Zeta[3] + 7395840*nc^3*nf*zb^3*V2[1, 2]*Zeta[3] + 
      5644080*zb^4*V2[1, 2]*Zeta[3] - 18074880*nc^2*zb^4*V2[1, 2]*Zeta[3] + 
      13884480*nc^4*zb^4*V2[1, 2]*Zeta[3] + 1434240*nc*nf*zb^4*V2[1, 2]*
       Zeta[3] - 1494720*nc^3*nf*zb^4*V2[1, 2]*Zeta[3] - 
      4510080*nc*zb*V2[1, s]*Zeta[3] + 5549040*nc^3*zb*V2[1, s]*Zeta[3] - 
      34560*nc^2*nf*zb*V2[1, s]*Zeta[3] + 12415680*nc*zb^2*V2[1, s]*Zeta[3] - 
      17328600*nc^3*zb^2*V2[1, s]*Zeta[3] + 69120*nc^2*nf*zb^2*V2[1, s]*
       Zeta[3] - 12493440*nc*zb^3*V2[1, s]*Zeta[3] + 
      18485280*nc^3*zb^3*V2[1, s]*Zeta[3] - 43200*nc^2*nf*zb^3*V2[1, s]*
       Zeta[3] + 5469120*nc*zb^4*V2[1, s]*Zeta[3] - 
      8394840*nc^3*zb^4*V2[1, s]*Zeta[3] + 8640*nc^2*nf*zb^4*V2[1, s]*
       Zeta[3] - 881280*nc*zb^5*V2[1, s]*Zeta[3] + 1395360*nc^3*zb^5*V2[1, s]*
       Zeta[3] - 4510080*nc*zb*V2[2, s]*Zeta[3] + 5549040*nc^3*zb*V2[2, s]*
       Zeta[3] - 34560*nc^2*nf*zb*V2[2, s]*Zeta[3] + 
      12415680*nc*zb^2*V2[2, s]*Zeta[3] - 17328600*nc^3*zb^2*V2[2, s]*
       Zeta[3] + 69120*nc^2*nf*zb^2*V2[2, s]*Zeta[3] - 
      12493440*nc*zb^3*V2[2, s]*Zeta[3] + 18485280*nc^3*zb^3*V2[2, s]*
       Zeta[3] - 43200*nc^2*nf*zb^3*V2[2, s]*Zeta[3] + 
      5469120*nc*zb^4*V2[2, s]*Zeta[3] - 8394840*nc^3*zb^4*V2[2, s]*Zeta[3] + 
      8640*nc^2*nf*zb^4*V2[2, s]*Zeta[3] - 881280*nc*zb^5*V2[2, s]*Zeta[3] + 
      1395360*nc^3*zb^5*V2[2, s]*Zeta[3]))/(622080*nc^3*(-2 + zb)*(-1 + zb)*
     zb) + Log[Q2/muf2]^2*((6*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*G[0, 0, 0, zb]*
       V2[1, 2])/nc^3 - (7*(-1 + nc)^3*(1 + nc)^3*(2 - 2*zb + zb^2)*
       G[0, 0, 1, zb]*V2[1, 2])/(2*nc^3*zb) - 
     (7*(-1 + nc)^3*(1 + nc)^3*(2 - 2*zb + zb^2)*G[0, 1, 0, zb]*V2[1, 2])/
      (2*nc^3*zb) + ((-1 + nc)^2*(1 + nc)^2*(-5 + 6*nc^2)*(2 - 2*zb + zb^2)*
       G[0, 1, 1, zb]*V2[1, 2])/(4*nc^3*zb) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, zb]*
       (V2[1, s] + V2[2, s]))/(48*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb]*(V2[1, s] + V2[2, s]))/8 - 
     ((-1 + nc)*(1 + nc)*G[1, 0, 0, zb]*(28*V2[1, 2] - 56*nc^2*V2[1, 2] + 
        28*nc^4*V2[1, 2] - 38*zb*V2[1, 2] + 76*nc^2*zb*V2[1, 2] - 
        38*nc^4*zb*V2[1, 2] + 19*zb^2*V2[1, 2] - 38*nc^2*zb^2*V2[1, 2] + 
        19*nc^4*zb^2*V2[1, 2] + 4*nc*zb*V2[1, s] - 6*nc^3*zb*V2[1, s] - 
        2*nc*zb^2*V2[1, s] + 3*nc^3*zb^2*V2[1, s] + 4*nc*zb*V2[2, s] - 
        6*nc^3*zb*V2[2, s] - 2*nc*zb^2*V2[2, s] + 3*nc^3*zb^2*V2[2, s]))/
      (4*nc^3*zb) + ((-1 + nc)*(1 + nc)*G[1, 0, 1, zb]*
       (128*V2[1, 2] - 256*nc^2*V2[1, 2] + 128*nc^4*V2[1, 2] - 
        176*zb*V2[1, 2] + 352*nc^2*zb*V2[1, 2] - 176*nc^4*zb*V2[1, 2] + 
        88*zb^2*V2[1, 2] - 176*nc^2*zb^2*V2[1, 2] + 88*nc^4*zb^2*V2[1, 2] + 
        18*nc*zb*V2[1, s] - 30*nc^3*zb*V2[1, s] - 9*nc*zb^2*V2[1, s] + 
        15*nc^3*zb^2*V2[1, s] + 18*nc*zb*V2[2, s] - 30*nc^3*zb*V2[2, s] - 
        9*nc*zb^2*V2[2, s] + 15*nc^3*zb^2*V2[2, s]))/(32*nc^3*zb) + 
     ((-1 + nc)*(1 + nc)*G[1, 1, 0, zb]*(80*V2[1, 2] - 176*nc^2*V2[1, 2] + 
        96*nc^4*V2[1, 2] - 136*zb*V2[1, 2] + 288*nc^2*zb*V2[1, 2] - 
        152*nc^4*zb*V2[1, 2] + 68*zb^2*V2[1, 2] - 144*nc^2*zb^2*V2[1, 2] + 
        76*nc^4*zb^2*V2[1, 2] + 26*nc*zb*V2[1, s] - 38*nc^3*zb*V2[1, s] - 
        13*nc*zb^2*V2[1, s] + 25*nc^3*zb^2*V2[1, s] + 26*nc*zb*V2[2, s] - 
        38*nc^3*zb*V2[2, s] - 13*nc*zb^2*V2[2, s] + 25*nc^3*zb^2*V2[2, s]))/
      (32*nc^3*zb) - ((-1 + nc)*(1 + nc)*G[1, 1, 1, zb]*
       (32*V2[1, 2] - 96*nc^2*V2[1, 2] + 64*nc^4*V2[1, 2] - 64*zb*V2[1, 2] + 
        176*nc^2*zb*V2[1, 2] - 112*nc^4*zb*V2[1, 2] + 32*zb^2*V2[1, 2] - 
        88*nc^2*zb^2*V2[1, 2] + 56*nc^4*zb^2*V2[1, 2] + 22*nc*zb*V2[1, s] - 
        26*nc^3*zb*V2[1, s] - 11*nc*zb^2*V2[1, s] + 27*nc^3*zb^2*V2[1, s] + 
        22*nc*zb*V2[2, s] - 26*nc^3*zb*V2[2, s] - 11*nc*zb^2*V2[2, s] + 
        27*nc^3*zb^2*V2[2, s]))/(64*nc^3*zb) - 
     ((-1 + nc)*(1 + nc)*G[0, 0, zb]*(-108*V2[1, 2] + 18*nc^2*V2[1, 2] + 
        90*nc^4*V2[1, 2] + 36*nc*nf*V2[1, 2] - 36*nc^3*nf*V2[1, 2] + 
        102*zb*V2[1, 2] + 93*nc^2*zb*V2[1, 2] - 195*nc^4*zb*V2[1, 2] - 
        54*nc*nf*zb*V2[1, 2] + 54*nc^3*nf*zb*V2[1, 2] + 6*zb^2*V2[1, 2] - 
        111*nc^2*zb^2*V2[1, 2] + 105*nc^4*zb^2*V2[1, 2] + 
        18*nc*nf*zb^2*V2[1, 2] - 18*nc^3*nf*zb^2*V2[1, 2] - 
        30*nc*zb*V2[1, s] + 45*nc^3*zb*V2[1, s] + 30*nc*zb^2*V2[1, s] - 
        45*nc^3*zb^2*V2[1, s] - 8*nc*zb^3*V2[1, s] + 12*nc^3*zb^3*V2[1, s] - 
        30*nc*zb*V2[2, s] + 45*nc^3*zb*V2[2, s] + 30*nc*zb^2*V2[2, s] - 
        45*nc^3*zb^2*V2[2, s] - 8*nc*zb^3*V2[2, s] + 12*nc^3*zb^3*V2[2, s]))/
      (24*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*G[1, 1, zb]*
       (-432*V2[1, 2] + 128*nc^2*V2[1, 2] + 480*nc^4*V2[1, 2] + 
        160*nc*nf*V2[1, 2] - 192*nc^3*nf*V2[1, 2] + 264*zb*V2[1, 2] + 
        640*nc^2*zb*V2[1, 2] - 1080*nc^4*zb*V2[1, 2] - 
        256*nc*nf*zb*V2[1, 2] + 288*nc^3*nf*zb*V2[1, 2] + 84*zb^2*V2[1, 2] - 
        800*nc^2*zb^2*V2[1, 2] + 804*nc^4*zb^2*V2[1, 2] + 
        128*nc*nf*zb^2*V2[1, 2] - 144*nc^3*nf*zb^2*V2[1, 2] - 
        205*nc*zb*V2[1, s] + 89*nc^3*zb*V2[1, s] + 32*nc^2*nf*zb*V2[1, s] + 
        278*nc*zb^2*V2[1, s] - 310*nc^3*zb^2*V2[1, s] - 
        16*nc^2*nf*zb^2*V2[1, s] - 112*nc*zb^3*V2[1, s] + 
        112*nc^3*zb^3*V2[1, s] - 205*nc*zb*V2[2, s] + 89*nc^3*zb*V2[2, s] + 
        32*nc^2*nf*zb*V2[2, s] + 278*nc*zb^2*V2[2, s] - 
        310*nc^3*zb^2*V2[2, s] - 16*nc^2*nf*zb^2*V2[2, s] - 
        112*nc*zb^3*V2[2, s] + 112*nc^3*zb^3*V2[2, s]))/(384*nc^3*zb) - 
     ((-1 + nc)*(1 + nc)*G[0, zb]*(828*V2[1, 2] - 700*nc^2*V2[1, 2] - 
        1096*nc^4*V2[1, 2] - 104*nc*nf*V2[1, 2] + 456*nc^3*nf*V2[1, 2] - 
        32*nc^2*nf^2*V2[1, 2] + 384*Pi^2*V2[1, 2] - 864*nc^2*Pi^2*V2[1, 2] + 
        480*nc^4*Pi^2*V2[1, 2] - 1314*zb*V2[1, 2] - 558*nc^2*zb*V2[1, 2] + 
        3324*nc^4*zb*V2[1, 2] + 396*nc*nf*zb*V2[1, 2] - 
        924*nc^3*nf*zb*V2[1, 2] + 48*nc^2*nf^2*zb*V2[1, 2] - 
        576*Pi^2*zb*V2[1, 2] + 1296*nc^2*Pi^2*zb*V2[1, 2] - 
        720*nc^4*Pi^2*zb*V2[1, 2] + 486*zb^2*V2[1, 2] + 
        1258*nc^2*zb^2*V2[1, 2] - 2228*nc^4*zb^2*V2[1, 2] - 
        292*nc*nf*zb^2*V2[1, 2] + 468*nc^3*nf*zb^2*V2[1, 2] - 
        16*nc^2*nf^2*zb^2*V2[1, 2] + 192*Pi^2*zb^2*V2[1, 2] - 
        432*nc^2*Pi^2*zb^2*V2[1, 2] + 240*nc^4*Pi^2*zb^2*V2[1, 2] + 
        261*nc*zb*V2[1, s] - 630*nc^3*zb*V2[1, s] + 30*nc^2*nf*zb*V2[1, s] - 
        261*nc*zb^2*V2[1, s] + 630*nc^3*zb^2*V2[1, s] - 
        30*nc^2*nf*zb^2*V2[1, s] - 38*nc*zb^3*V2[1, s] - 
        190*nc^3*zb^3*V2[1, s] + 8*nc^2*nf*zb^3*V2[1, s] + 
        261*nc*zb*V2[2, s] - 630*nc^3*zb*V2[2, s] + 30*nc^2*nf*zb*V2[2, s] - 
        261*nc*zb^2*V2[2, s] + 630*nc^3*zb^2*V2[2, s] - 
        30*nc^2*nf*zb^2*V2[2, s] - 38*nc*zb^3*V2[2, s] - 
        190*nc^3*zb^3*V2[2, s] + 8*nc^2*nf*zb^3*V2[2, s]))/
      (576*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[0, 1, zb]*
       (192*V2[1, 2] - 32*nc^2*V2[1, 2] - 160*nc^4*V2[1, 2] - 
        64*nc*nf*V2[1, 2] + 64*nc^3*nf*V2[1, 2] - 384*zb*V2[1, 2] + 
        64*nc^2*zb*V2[1, 2] + 320*nc^4*zb*V2[1, 2] + 128*nc*nf*zb*V2[1, 2] - 
        128*nc^3*nf*zb*V2[1, 2] + 192*zb^2*V2[1, 2] + 
        144*nc^2*zb^2*V2[1, 2] - 336*nc^4*zb^2*V2[1, 2] - 
        96*nc*nf*zb^2*V2[1, 2] + 96*nc^3*nf*zb^2*V2[1, 2] - 
        176*nc^2*zb^3*V2[1, 2] + 176*nc^4*zb^3*V2[1, 2] + 
        32*nc*nf*zb^3*V2[1, 2] - 32*nc^3*nf*zb^3*V2[1, 2] - 
        45*nc*zb^2*V2[1, s] + 75*nc^3*zb^2*V2[1, s] + 45*nc*zb^3*V2[1, s] - 
        75*nc^3*zb^3*V2[1, s] - 12*nc*zb^4*V2[1, s] + 20*nc^3*zb^4*V2[1, s] - 
        45*nc*zb^2*V2[2, s] + 75*nc^3*zb^2*V2[2, s] + 45*nc*zb^3*V2[2, s] - 
        75*nc^3*zb^3*V2[2, s] - 12*nc*zb^4*V2[2, s] + 20*nc^3*zb^4*V2[2, s]))/
      (64*nc^3*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*G[1, 0, zb]*
       (576*V2[1, 2] - 96*nc^2*V2[1, 2] - 480*nc^4*V2[1, 2] - 
        192*nc*nf*V2[1, 2] + 192*nc^3*nf*V2[1, 2] - 936*zb*V2[1, 2] - 
        408*nc^2*zb*V2[1, 2] + 1344*nc^4*zb*V2[1, 2] + 
        432*nc*nf*zb*V2[1, 2] - 432*nc^3*nf*zb*V2[1, 2] + 252*zb^2*V2[1, 2] + 
        1332*nc^2*zb^2*V2[1, 2] - 1584*nc^4*zb^2*V2[1, 2] - 
        360*nc*nf*zb^2*V2[1, 2] + 360*nc^3*nf*zb^2*V2[1, 2] + 
        108*zb^3*V2[1, 2] - 828*nc^2*zb^3*V2[1, 2] + 720*nc^4*zb^3*V2[1, 2] + 
        120*nc*nf*zb^3*V2[1, 2] - 120*nc^3*nf*zb^3*V2[1, 2] + 
        147*nc*zb*V2[1, s] - 149*nc^3*zb*V2[1, s] - 8*nc^2*nf*zb*V2[1, s] - 
        378*nc*zb^2*V2[1, s] + 456*nc^3*zb^2*V2[1, s] + 
        12*nc^2*nf*zb^2*V2[1, s] + 315*nc*zb^3*V2[1, s] - 
        383*nc^3*zb^3*V2[1, s] - 4*nc^2*nf*zb^3*V2[1, s] - 
        84*nc*zb^4*V2[1, s] + 100*nc^3*zb^4*V2[1, s] + 147*nc*zb*V2[2, s] - 
        149*nc^3*zb*V2[2, s] - 8*nc^2*nf*zb*V2[2, s] - 378*nc*zb^2*V2[2, s] + 
        456*nc^3*zb^2*V2[2, s] + 12*nc^2*nf*zb^2*V2[2, s] + 
        315*nc*zb^3*V2[2, s] - 383*nc^3*zb^3*V2[2, s] - 
        4*nc^2*nf*zb^3*V2[2, s] - 84*nc*zb^4*V2[2, s] + 
        100*nc^3*zb^4*V2[2, s]))/(192*nc^3*(-1 + zb)*zb) + 
     ((-1 + nc)*(1 + nc)*G[1, zb]*(-1008*V2[1, 2] + 2480*nc^2*V2[1, 2] + 
        2400*nc^4*V2[1, 2] - 224*nc*nf*V2[1, 2] - 1184*nc^3*nf*V2[1, 2] + 
        128*nc^2*nf^2*V2[1, 2] - 960*Pi^2*V2[1, 2] + 2112*nc^2*Pi^2*
         V2[1, 2] - 1152*nc^4*Pi^2*V2[1, 2] + 2088*zb*V2[1, 2] - 
        344*nc^2*zb*V2[1, 2] - 8432*nc^4*zb*V2[1, 2] - 
        400*nc*nf*zb*V2[1, 2] + 3024*nc^3*nf*zb*V2[1, 2] - 
        256*nc^2*nf^2*zb*V2[1, 2] + 2208*Pi^2*zb*V2[1, 2] - 
        4896*nc^2*Pi^2*zb*V2[1, 2] + 2688*nc^4*Pi^2*zb*V2[1, 2] - 
        1908*zb^2*V2[1, 2] - 6924*nc^2*zb^2*V2[1, 2] + 
        13056*nc^4*zb^2*V2[1, 2] + 1560*nc*nf*zb^2*V2[1, 2] - 
        3384*nc^3*nf*zb^2*V2[1, 2] + 192*nc^2*nf^2*zb^2*V2[1, 2] - 
        1872*Pi^2*zb^2*V2[1, 2] + 4176*nc^2*Pi^2*zb^2*V2[1, 2] - 
        2304*nc^4*Pi^2*zb^2*V2[1, 2] + 828*zb^3*V2[1, 2] + 
        4788*nc^2*zb^3*V2[1, 2] - 7024*nc^4*zb^3*V2[1, 2] - 
        936*nc*nf*zb^3*V2[1, 2] + 1544*nc^3*nf*zb^3*V2[1, 2] - 
        64*nc^2*nf^2*zb^3*V2[1, 2] + 624*Pi^2*zb^3*V2[1, 2] - 
        1392*nc^2*Pi^2*zb^3*V2[1, 2] + 768*nc^4*Pi^2*zb^3*V2[1, 2] - 
        631*nc*zb*V2[1, s] + 3855*nc^3*zb*V2[1, s] + 24*nc^2*nf*zb*V2[1, s] - 
        120*nc*Pi^2*zb*V2[1, s] + 216*nc^3*Pi^2*zb*V2[1, s] + 
        1632*nc*zb^2*V2[1, s] - 7824*nc^3*zb^2*V2[1, s] + 
        72*nc^2*nf*zb^2*V2[1, s] + 180*nc*Pi^2*zb^2*V2[1, s] - 
        324*nc^3*Pi^2*zb^2*V2[1, s] - 849*nc*zb^3*V2[1, s] + 
        5785*nc^3*zb^3*V2[1, s] - 160*nc^2*nf*zb^3*V2[1, s] - 
        60*nc*Pi^2*zb^3*V2[1, s] + 108*nc^3*Pi^2*zb^3*V2[1, s] - 
        152*nc*zb^4*V2[1, s] - 1640*nc^3*zb^4*V2[1, s] + 
        64*nc^2*nf*zb^4*V2[1, s] - 631*nc*zb*V2[2, s] + 
        3855*nc^3*zb*V2[2, s] + 24*nc^2*nf*zb*V2[2, s] - 
        120*nc*Pi^2*zb*V2[2, s] + 216*nc^3*Pi^2*zb*V2[2, s] + 
        1632*nc*zb^2*V2[2, s] - 7824*nc^3*zb^2*V2[2, s] + 
        72*nc^2*nf*zb^2*V2[2, s] + 180*nc*Pi^2*zb^2*V2[2, s] - 
        324*nc^3*Pi^2*zb^2*V2[2, s] - 849*nc*zb^3*V2[2, s] + 
        5785*nc^3*zb^3*V2[2, s] - 160*nc^2*nf*zb^3*V2[2, s] - 
        60*nc*Pi^2*zb^3*V2[2, s] + 108*nc^3*Pi^2*zb^3*V2[2, s] - 
        152*nc*zb^4*V2[2, s] - 1640*nc^3*zb^4*V2[2, s] + 
        64*nc^2*nf*zb^4*V2[2, s]))/(2304*nc^3*(-1 + zb)*zb) + 
     ((-1 + nc)*(1 + nc)*(-5022*V2[1, 2] - 4896*nc^2*V2[1, 2] + 
        2798*nc^4*V2[1, 2] + 2412*nc*nf*V2[1, 2] - 100*nc^3*nf*V2[1, 2] - 
        160*nc^2*nf^2*V2[1, 2] - 648*Pi^2*V2[1, 2] + 192*nc^2*Pi^2*V2[1, 2] + 
        720*nc^4*Pi^2*V2[1, 2] + 240*nc*nf*Pi^2*V2[1, 2] - 
        288*nc^3*nf*Pi^2*V2[1, 2] + 3753*zb*V2[1, 2] + 
        8124*nc^2*zb*V2[1, 2] + 4083*nc^4*zb*V2[1, 2] - 
        2922*nc*nf*zb*V2[1, 2] - 2034*nc^3*nf*zb*V2[1, 2] + 
        336*nc^2*nf^2*zb*V2[1, 2] + 540*Pi^2*zb*V2[1, 2] + 
        720*nc^2*Pi^2*zb*V2[1, 2] - 1656*nc^4*Pi^2*zb*V2[1, 2] - 
        360*nc*nf*Pi^2*zb*V2[1, 2] + 432*nc^3*nf*Pi^2*zb*V2[1, 2] + 
        1269*zb^2*V2[1, 2] - 3228*nc^2*zb^2*V2[1, 2] - 
        6881*nc^4*zb^2*V2[1, 2] + 510*nc*nf*zb^2*V2[1, 2] + 
        2134*nc^3*nf*zb^2*V2[1, 2] - 176*nc^2*nf^2*zb^2*V2[1, 2] + 
        108*Pi^2*zb^2*V2[1, 2] - 912*nc^2*Pi^2*zb^2*V2[1, 2] + 
        936*nc^4*Pi^2*zb^2*V2[1, 2] + 120*nc*nf*Pi^2*zb^2*V2[1, 2] - 
        144*nc^3*nf*Pi^2*zb^2*V2[1, 2] + 309*nc*zb*V2[1, s] + 
        1605*nc^3*zb*V2[1, s] + 312*nc^2*nf*zb*V2[1, s] - 
        225*nc*Pi^2*zb*V2[1, s] + 405*nc^3*Pi^2*zb*V2[1, s] - 
        174*nc*zb^2*V2[1, s] - 1497*nc^3*zb^2*V2[1, s] - 
        384*nc^2*nf*zb^2*V2[1, s] + 225*nc*Pi^2*zb^2*V2[1, s] - 
        405*nc^3*Pi^2*zb^2*V2[1, s] - 207*nc*zb^3*V2[1, s] + 
        1432*nc^3*zb^3*V2[1, s] + 64*nc^2*nf*zb^3*V2[1, s] - 
        60*nc*Pi^2*zb^3*V2[1, s] + 108*nc^3*Pi^2*zb^3*V2[1, s] + 
        309*nc*zb*V2[2, s] + 1605*nc^3*zb*V2[2, s] + 312*nc^2*nf*zb*
         V2[2, s] - 225*nc*Pi^2*zb*V2[2, s] + 405*nc^3*Pi^2*zb*V2[2, s] - 
        174*nc*zb^2*V2[2, s] - 1497*nc^3*zb^2*V2[2, s] - 
        384*nc^2*nf*zb^2*V2[2, s] + 225*nc*Pi^2*zb^2*V2[2, s] - 
        405*nc^3*Pi^2*zb^2*V2[2, s] - 207*nc*zb^3*V2[2, s] + 
        1432*nc^3*zb^3*V2[2, s] + 64*nc^2*nf*zb^3*V2[2, s] - 
        60*nc*Pi^2*zb^3*V2[2, s] + 108*nc^3*Pi^2*zb^3*V2[2, s] + 
        16416*V2[1, 2]*Zeta[3] - 30240*nc^2*V2[1, 2]*Zeta[3] + 
        13824*nc^4*V2[1, 2]*Zeta[3] - 24624*zb*V2[1, 2]*Zeta[3] + 
        45360*nc^2*zb*V2[1, 2]*Zeta[3] - 20736*nc^4*zb*V2[1, 2]*Zeta[3] + 
        8208*zb^2*V2[1, 2]*Zeta[3] - 15120*nc^2*zb^2*V2[1, 2]*Zeta[3] + 
        6912*nc^4*zb^2*V2[1, 2]*Zeta[3]))/(3456*nc^3*(-1 + zb))) + 
   Log[Q2/muf2]*((30*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*G[0, 0, 0, 0, zb]*
       V2[1, 2])/nc^3 - (3*(-1 + nc)^2*(1 + nc)^2*(-104 + 98*nc^2 + 108*zb - 
        98*nc^2*zb - 54*zb^2 + 49*nc^2*zb^2)*G[0, 0, 0, 1, zb]*V2[1, 2])/
      (8*nc^3*zb) - ((-1 + nc)^2*(1 + nc)^2*(-304 + 306*nc^2 + 314*zb - 
        306*nc^2*zb - 157*zb^2 + 153*nc^2*zb^2)*G[0, 0, 1, 0, zb]*V2[1, 2])/
      (8*nc^3*zb) + ((-1 + nc)*(1 + nc)*(132 - 290*nc^2 + 142*nc^4 - 150*zb + 
        308*nc^2*zb - 142*nc^4*zb + 75*zb^2 - 154*nc^2*zb^2 + 71*nc^4*zb^2)*
       G[0, 0, 1, 1, zb]*V2[1, 2])/(8*nc^3*zb) - 
     ((-1 + nc)^2*(1 + nc)^2*(-302 + 310*nc^2 + 310*zb - 310*nc^2*zb - 
        155*zb^2 + 155*nc^2*zb^2)*G[0, 1, 0, 0, zb]*V2[1, 2])/(8*nc^3*zb) + 
     ((-1 + nc)^2*(1 + nc)^2*(-192 + 188*nc^2 + 202*zb - 188*nc^2*zb - 
        101*zb^2 + 94*nc^2*zb^2)*G[0, 1, 0, 1, zb]*V2[1, 2])/(8*nc^3*zb) + 
     ((-1 + nc)*(1 + nc)*(138 - 284*nc^2 + 162*nc^4 - 154*zb + 300*nc^2*zb - 
        162*nc^4*zb + 77*zb^2 - 150*nc^2*zb^2 + 81*nc^4*zb^2)*
       G[0, 1, 1, 0, zb]*V2[1, 2])/(8*nc^3*zb) - 
     (3*(-1 + nc)*(1 + nc)*(12 - 38*nc^2 + 22*nc^4 - 16*zb + 42*nc^2*zb - 
        22*nc^4*zb + 8*zb^2 - 21*nc^2*zb^2 + 11*nc^4*zb^2)*G[0, 1, 1, 1, zb]*
       V2[1, 2])/(8*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1 + 2*nc^2)*
       (2 - 2*zb + zb^2)*G[0, 1, 2, 1, zb]*V2[1, 2])/(2*nc^3*zb) - 
     ((-1 + nc)*(1 + nc)*G[1, 2, 1, 0, zb]*(2*V2[1, 2] - 2*zb*V2[1, 2] + 
        zb^2*V2[1, 2] + nc*zb^2*V2[1, s] + nc*zb^2*V2[2, s]))/(2*nc*zb) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, 0, zb]*(-6*nc*V2[1, 2] + 
        6*nc*zb*V2[1, 2] + 10*V2[1, s] + nc^2*V2[1, s] - 10*zb*V2[1, s] - 
        nc^2*zb*V2[1, s] + 4*zb^2*V2[1, s] + 4*nc^2*zb^2*V2[1, s] + 
        10*V2[2, s] + nc^2*V2[2, s] - 10*zb*V2[2, s] - nc^2*zb*V2[2, s] + 
        4*zb^2*V2[2, s] + 4*nc^2*zb^2*V2[2, s]))/(12*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*G[1, 2, 2, 1, zb]*(-6*V2[1, 2] - 2*nc^2*V2[1, 2] + 
        6*zb*V2[1, 2] + 2*nc^2*zb*V2[1, 2] - 3*zb^2*V2[1, 2] - 
        nc^2*zb^2*V2[1, 2] + 2*nc*zb^2*V2[1, s] + nc^3*zb^2*V2[1, s] + 
        2*nc*zb^2*V2[2, s] + nc^3*zb^2*V2[2, s]))/(4*nc^3*zb) + 
     ((-1 + nc)*(1 + nc)*G[1, 1, 2, 1, zb]*(-2*V2[1, 2] + 6*nc^2*V2[1, 2] + 
        4*zb*V2[1, 2] - 8*nc^2*zb*V2[1, 2] - 2*zb^2*V2[1, 2] + 
        4*nc^2*zb^2*V2[1, 2] - 2*nc*zb*V2[1, s] + 4*nc^3*zb*V2[1, s] + 
        3*nc*zb^2*V2[1, s] + nc^3*zb^2*V2[1, s] - 2*nc*zb*V2[2, s] + 
        4*nc^3*zb*V2[2, s] + 3*nc*zb^2*V2[2, s] + nc^3*zb^2*V2[2, s]))/
      (8*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 2, 1, zb]*
       (18*V2[1, 2] + 6*nc^2*V2[1, 2] - 18*zb*V2[1, 2] - 6*nc^2*zb*V2[1, 2] + 
        2*nc*V2[1, s] + nc^3*V2[1, s] - 2*nc*zb*V2[1, s] - nc^3*zb*V2[1, s] + 
        8*nc*zb^2*V2[1, s] + 4*nc^3*zb^2*V2[1, s] + 2*nc*V2[2, s] + 
        nc^3*V2[2, s] - 2*nc*zb*V2[2, s] - nc^3*zb*V2[2, s] + 
        8*nc*zb^2*V2[2, s] + 4*nc^3*zb^2*V2[2, s]))/(24*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*G[1, 2, 1, 1, zb]*(-6*V2[1, 2] + 2*nc^2*V2[1, 2] + 
        6*zb*V2[1, 2] - 2*nc^2*zb*V2[1, 2] - 3*zb^2*V2[1, 2] + 
        nc^2*zb^2*V2[1, 2] + 2*nc*zb^2*V2[1, s] + 6*nc^3*zb^2*V2[1, s] + 
        2*nc*zb^2*V2[2, s] + 6*nc^3*zb^2*V2[2, s]))/(8*nc^3*zb) - 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, 1, zb]*(9*V2[1, 2] - 
        3*nc^2*V2[1, 2] - 9*zb*V2[1, 2] + 3*nc^2*zb*V2[1, 2] + 
        11*nc*V2[1, s] + 3*nc^3*V2[1, s] - 11*nc*zb*V2[1, s] - 
        3*nc^3*zb*V2[1, s] + 8*nc*zb^2*V2[1, s] + 12*nc^3*zb^2*V2[1, s] + 
        11*nc*V2[2, s] + 3*nc^3*V2[2, s] - 11*nc*zb*V2[2, s] - 
        3*nc^3*zb*V2[2, s] + 8*nc*zb^2*V2[2, s] + 12*nc^3*zb^2*V2[2, s]))/
      (24*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*G[1, 0, 1, 1, zb]*
       (160*V2[1, 2] - 352*nc^2*V2[1, 2] + 176*nc^4*V2[1, 2] - 
        240*zb*V2[1, 2] + 492*nc^2*zb*V2[1, 2] - 238*nc^4*zb*V2[1, 2] + 
        120*zb^2*V2[1, 2] - 246*nc^2*zb^2*V2[1, 2] + 119*nc^4*zb^2*V2[1, 2] + 
        22*nc*zb*V2[1, s] - 58*nc^3*zb*V2[1, s] - 11*nc*zb^2*V2[1, s] + 
        29*nc^3*zb^2*V2[1, s] + 22*nc*zb*V2[2, s] - 58*nc^3*zb*V2[2, s] - 
        11*nc*zb^2*V2[2, s] + 29*nc^3*zb^2*V2[2, s]))/(16*nc^3*zb) - 
     ((-1 + nc)*(1 + nc)*G[1, 1, 1, 0, zb]*(88*V2[1, 2] - 228*nc^2*V2[1, 2] + 
        148*nc^4*V2[1, 2] - 156*zb*V2[1, 2] + 388*nc^2*zb*V2[1, 2] - 
        234*nc^4*zb*V2[1, 2] + 78*zb^2*V2[1, 2] - 194*nc^2*zb^2*V2[1, 2] + 
        117*nc^4*zb^2*V2[1, 2] + 38*nc*zb*V2[1, s] - 60*nc^3*zb*V2[1, s] - 
        19*nc*zb^2*V2[1, s] + 44*nc^3*zb^2*V2[1, s] + 38*nc*zb*V2[2, s] - 
        60*nc^3*zb*V2[2, s] - 19*nc*zb^2*V2[2, s] + 44*nc^3*zb^2*V2[2, s]))/
      (16*nc^3*zb) + ((-1 + nc)*(1 + nc)*G[1, 0, 1, 0, zb]*
       (380*V2[1, 2] - 764*nc^2*V2[1, 2] + 384*nc^4*V2[1, 2] - 
        512*zb*V2[1, 2] + 1024*nc^2*zb*V2[1, 2] - 512*nc^4*zb*V2[1, 2] + 
        256*zb^2*V2[1, 2] - 512*nc^2*zb^2*V2[1, 2] + 256*nc^4*zb^2*V2[1, 2] + 
        50*nc*zb*V2[1, s] - 90*nc^3*zb*V2[1, s] - 25*nc*zb^2*V2[1, s] + 
        45*nc^3*zb^2*V2[1, s] + 50*nc*zb*V2[2, s] - 90*nc^3*zb*V2[2, s] - 
        25*nc*zb^2*V2[2, s] + 45*nc^3*zb^2*V2[2, s]))/(16*nc^3*zb) + 
     ((-1 + nc)*(1 + nc)*G[1, 0, 0, 1, zb]*(388*V2[1, 2] - 
        760*nc^2*V2[1, 2] + 372*nc^4*V2[1, 2] - 526*zb*V2[1, 2] + 
        1020*nc^2*zb*V2[1, 2] - 494*nc^4*zb*V2[1, 2] + 263*zb^2*V2[1, 2] - 
        510*nc^2*zb^2*V2[1, 2] + 247*nc^4*zb^2*V2[1, 2] + 48*nc*zb*V2[1, s] - 
        90*nc^3*zb*V2[1, s] - 24*nc*zb^2*V2[1, s] + 45*nc^3*zb^2*V2[1, s] + 
        48*nc*zb*V2[2, s] - 90*nc^3*zb*V2[2, s] - 24*nc*zb^2*V2[2, s] + 
        45*nc^3*zb^2*V2[2, s]))/(16*nc^3*zb) + 
     ((-1 + nc)*(1 + nc)*G[1, 1, 0, 0, zb]*(276*V2[1, 2] - 
        600*nc^2*V2[1, 2] + 324*nc^4*V2[1, 2] - 426*zb*V2[1, 2] + 
        900*nc^2*zb*V2[1, 2] - 474*nc^4*zb*V2[1, 2] + 213*zb^2*V2[1, 2] - 
        450*nc^2*zb^2*V2[1, 2] + 237*nc^4*zb^2*V2[1, 2] + 68*nc*zb*V2[1, s] - 
        106*nc^3*zb*V2[1, s] - 34*nc*zb^2*V2[1, s] + 65*nc^3*zb^2*V2[1, s] + 
        68*nc*zb*V2[2, s] - 106*nc^3*zb*V2[2, s] - 34*nc*zb^2*V2[2, s] + 
        65*nc^3*zb^2*V2[2, s]))/(16*nc^3*zb) - 
     ((-1 + nc)*(1 + nc)*G[1, 1, 0, 1, zb]*(336*V2[1, 2] - 
        720*nc^2*V2[1, 2] + 384*nc^4*V2[1, 2] - 532*zb*V2[1, 2] + 
        1104*nc^2*zb*V2[1, 2] - 572*nc^4*zb*V2[1, 2] + 266*zb^2*V2[1, 2] - 
        552*nc^2*zb^2*V2[1, 2] + 286*nc^4*zb^2*V2[1, 2] + 90*nc*zb*V2[1, s] - 
        144*nc^3*zb*V2[1, s] - 45*nc*zb^2*V2[1, s] + 99*nc^3*zb^2*V2[1, s] + 
        90*nc*zb*V2[2, s] - 144*nc^3*zb*V2[2, s] - 45*nc*zb^2*V2[2, s] + 
        99*nc^3*zb^2*V2[2, s]))/(32*nc^3*zb) + 
     ((-1 + nc)*(1 + nc)*G[1, 1, 1, 1, zb]*(64*V2[1, 2] - 304*nc^2*V2[1, 2] + 
        208*nc^4*V2[1, 2] - 148*zb*V2[1, 2] + 544*nc^2*zb*V2[1, 2] - 
        356*nc^4*zb*V2[1, 2] + 74*zb^2*V2[1, 2] - 272*nc^2*zb^2*V2[1, 2] + 
        178*nc^4*zb^2*V2[1, 2] + 82*nc*zb*V2[1, s] - 94*nc^3*zb*V2[1, s] - 
        49*nc*zb^2*V2[1, s] + 109*nc^3*zb^2*V2[1, s] + 82*nc*zb*V2[2, s] - 
        94*nc^3*zb*V2[2, s] - 49*nc*zb^2*V2[2, s] + 109*nc^3*zb^2*V2[2, s]))/
      (64*nc^3*zb) - ((-1 + nc)*(1 + nc)*G[1, 0, 0, 0, zb]*
       (1224*V2[1, 2] - 2448*nc^2*V2[1, 2] + 1224*nc^4*V2[1, 2] - 
        1608*zb*V2[1, 2] + 3216*nc^2*zb*V2[1, 2] - 1608*nc^4*zb*V2[1, 2] + 
        804*zb^2*V2[1, 2] - 1608*nc^2*zb^2*V2[1, 2] + 
        804*nc^4*zb^2*V2[1, 2] + 146*nc*zb*V2[1, s] - 238*nc^3*zb*V2[1, s] - 
        73*nc*zb^2*V2[1, s] + 119*nc^3*zb^2*V2[1, s] + 146*nc*zb*V2[2, s] - 
        238*nc^3*zb*V2[2, s] - 73*nc*zb^2*V2[2, s] + 119*nc^3*zb^2*V2[2, s]))/
      (32*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, zb]*
       (-72*V2[1, 2] + 108*nc^2*V2[1, 2] + 72*zb*V2[1, 2] - 
        108*nc^2*zb*V2[1, 2] - 14*nc*V2[1, s] + 417*nc^3*V2[1, s] + 
        50*nc*zb*V2[1, s] - 435*nc^3*zb*V2[1, s] - 62*nc*zb^2*V2[1, s] + 
        132*nc^3*zb^2*V2[1, s] - 14*nc*V2[2, s] + 417*nc^3*V2[2, s] + 
        50*nc*zb*V2[2, s] - 435*nc^3*zb*V2[2, s] - 62*nc*zb^2*V2[2, s] + 
        132*nc^3*zb^2*V2[2, s]))/(288*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*G[1, 2, 1, zb]*(36*nc^2*V2[1, 2] + 36*zb*V2[1, 2] - 
        24*nc^2*zb*V2[1, 2] - 30*zb^2*V2[1, 2] - 12*nc^2*zb^2*V2[1, 2] + 
        3*nc*zb*V2[1, s] + 8*nc^3*zb*V2[1, s] - 6*nc*zb^2*V2[1, s] - 
        25*nc^3*zb^2*V2[1, s] + 12*nc*zb^3*V2[1, s] + 20*nc^3*zb^3*V2[1, s] + 
        3*nc*zb*V2[2, s] + 8*nc^3*zb*V2[2, s] - 6*nc*zb^2*V2[2, s] - 
        25*nc^3*zb^2*V2[2, s] + 12*nc*zb^3*V2[2, s] + 20*nc^3*zb^3*V2[2, s]))/
      (48*nc^3*zb) - ((-1 + nc)*(1 + nc)*G[1, 1, 0, zb]*
       (-486*V2[1, 2] - 380*nc^2*V2[1, 2] + 1086*nc^4*V2[1, 2] + 
        272*nc*nf*V2[1, 2] - 312*nc^3*nf*V2[1, 2] - 72*zb*V2[1, 2] + 
        1764*nc^2*zb*V2[1, 2] - 1960*nc^4*zb*V2[1, 2] - 
        360*nc*nf*zb*V2[1, 2] + 400*nc^3*nf*zb*V2[1, 2] + 378*zb^2*V2[1, 2] - 
        1578*nc^2*zb^2*V2[1, 2] + 1382*nc^4*zb^2*V2[1, 2] + 
        180*nc*nf*zb^2*V2[1, 2] - 200*nc^3*nf*zb^2*V2[1, 2] - 
        203*nc*zb*V2[1, s] + 336*nc^3*zb*V2[1, s] + 16*nc^2*nf*zb*V2[1, s] + 
        322*nc*zb^2*V2[1, s] - 570*nc^3*zb^2*V2[1, s] - 
        8*nc^2*nf*zb^2*V2[1, s] - 140*nc*zb^3*V2[1, s] + 
        184*nc^3*zb^3*V2[1, s] - 203*nc*zb*V2[2, s] + 336*nc^3*zb*V2[2, s] + 
        16*nc^2*nf*zb*V2[2, s] + 322*nc*zb^2*V2[2, s] - 
        570*nc^3*zb^2*V2[2, s] - 8*nc^2*nf*zb^2*V2[2, s] - 
        140*nc*zb^3*V2[2, s] + 184*nc^3*zb^3*V2[2, s]))/(96*nc^3*zb) + 
     ((-1 + nc)*(1 + nc)*G[1, 1, 1, zb]*(-432*V2[1, 2] - 44*nc^2*V2[1, 2] + 
        1076*nc^4*V2[1, 2] + 224*nc*nf*V2[1, 2] - 320*nc^3*nf*V2[1, 2] + 
        246*zb*V2[1, 2] + 1300*nc^2*zb*V2[1, 2] - 2082*nc^4*zb*V2[1, 2] - 
        376*nc*nf*zb*V2[1, 2] + 456*nc^3*nf*zb*V2[1, 2] + 39*zb^2*V2[1, 2] - 
        1226*nc^2*zb^2*V2[1, 2] + 1383*nc^4*zb^2*V2[1, 2] + 
        188*nc*nf*zb^2*V2[1, 2] - 228*nc^3*nf*zb^2*V2[1, 2] - 
        297*nc*zb*V2[1, s] + 67*nc^3*zb*V2[1, s] + 80*nc^2*nf*zb*V2[1, s] + 
        390*nc*zb^2*V2[1, s] - 566*nc^3*zb^2*V2[1, s] - 
        40*nc^2*nf*zb^2*V2[1, s] - 144*nc*zb^3*V2[1, s] + 
        192*nc^3*zb^3*V2[1, s] - 297*nc*zb*V2[2, s] + 67*nc^3*zb*V2[2, s] + 
        80*nc^2*nf*zb*V2[2, s] + 390*nc*zb^2*V2[2, s] - 
        566*nc^3*zb^2*V2[2, s] - 40*nc^2*nf*zb^2*V2[2, s] - 
        144*nc*zb^3*V2[2, s] + 192*nc^3*zb^3*V2[2, s]))/(192*nc^3*zb) - 
     ((-1 + nc)*(1 + nc)*G[0, 0, 0, zb]*(-1728*V2[1, 2] - 
        3584*nc^2*V2[1, 2] + 5312*nc^4*V2[1, 2] + 1280*nc*nf*V2[1, 2] - 
        1280*nc^3*nf*V2[1, 2] + 288*zb*V2[1, 2] + 9984*nc^2*zb*V2[1, 2] - 
        10272*nc^4*zb*V2[1, 2] - 1920*nc*nf*zb*V2[1, 2] + 
        1920*nc^3*nf*zb*V2[1, 2] + 1440*zb^2*V2[1, 2] - 
        6400*nc^2*zb^2*V2[1, 2] + 4960*nc^4*zb^2*V2[1, 2] + 
        640*nc*nf*zb^2*V2[1, 2] - 640*nc^3*nf*zb^2*V2[1, 2] - 
        1095*nc*zb*V2[1, s] + 1785*nc^3*zb*V2[1, s] + 1095*nc*zb^2*V2[1, s] - 
        1785*nc^3*zb^2*V2[1, s] - 292*nc*zb^3*V2[1, s] + 
        476*nc^3*zb^3*V2[1, s] - 1095*nc*zb*V2[2, s] + 
        1785*nc^3*zb*V2[2, s] + 1095*nc*zb^2*V2[2, s] - 
        1785*nc^3*zb^2*V2[2, s] - 292*nc*zb^3*V2[2, s] + 
        476*nc^3*zb^3*V2[2, s]))/(192*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*G[0, 0, zb]*(13680*V2[1, 2] - 5088*nc^2*V2[1, 2] - 
        16336*nc^4*V2[1, 2] - 3264*nc*nf*V2[1, 2] + 6080*nc^3*nf*V2[1, 2] - 
        256*nc^2*nf^2*V2[1, 2] + 3456*Pi^2*V2[1, 2] - 
        8064*nc^2*Pi^2*V2[1, 2] + 4608*nc^4*Pi^2*V2[1, 2] - 
        19008*zb*V2[1, 2] - 13104*nc^2*zb*V2[1, 2] + 43728*nc^4*zb*V2[1, 2] + 
        7200*nc*nf*zb*V2[1, 2] - 11424*nc^3*nf*zb*V2[1, 2] + 
        384*nc^2*nf^2*zb*V2[1, 2] - 5184*Pi^2*zb*V2[1, 2] + 
        12096*nc^2*Pi^2*zb*V2[1, 2] - 6912*nc^4*Pi^2*zb*V2[1, 2] + 
        5328*zb^2*V2[1, 2] + 18192*nc^2*zb^2*V2[1, 2] - 
        27392*nc^4*zb^2*V2[1, 2] - 3936*nc*nf*zb^2*V2[1, 2] + 
        5344*nc^3*nf*zb^2*V2[1, 2] - 128*nc^2*nf^2*zb^2*V2[1, 2] + 
        1728*Pi^2*zb^2*V2[1, 2] - 4032*nc^2*Pi^2*zb^2*V2[1, 2] + 
        2304*nc^4*Pi^2*zb^2*V2[1, 2] + 2601*nc*zb*V2[1, s] - 
        5055*nc^3*zb*V2[1, s] + 60*nc^2*nf*zb*V2[1, s] - 
        2565*nc*zb^2*V2[1, s] + 5091*nc^3*zb^2*V2[1, s] - 
        60*nc^2*nf*zb^2*V2[1, s] - 400*nc*zb^3*V2[1, s] - 
        1316*nc^3*zb^3*V2[1, s] + 16*nc^2*nf*zb^3*V2[1, s] + 
        2601*nc*zb*V2[2, s] - 5055*nc^3*zb*V2[2, s] + 
        60*nc^2*nf*zb*V2[2, s] - 2565*nc*zb^2*V2[2, s] + 
        5091*nc^3*zb^2*V2[2, s] - 60*nc^2*nf*zb^2*V2[2, s] - 
        400*nc*zb^3*V2[2, s] - 1316*nc^3*zb^3*V2[2, s] + 
        16*nc^2*nf*zb^3*V2[2, s]))/(1152*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(3672*V2[1, 2] - 9224*nc^2*V2[1, 2] - 
        12288*nc^4*V2[1, 2] + 272*nc*nf*V2[1, 2] + 5296*nc^3*nf*V2[1, 2] - 
        448*nc^2*nf^2*V2[1, 2] + 2544*Pi^2*V2[1, 2] - 
        6000*nc^2*Pi^2*V2[1, 2] + 3360*nc^4*Pi^2*V2[1, 2] - 
        1800*zb*V2[1, 2] - 13928*nc^2*zb*V2[1, 2] + 27024*nc^4*zb*V2[1, 2] + 
        3536*nc*nf*zb*V2[1, 2] - 7536*nc^3*nf*zb*V2[1, 2] + 
        384*nc^2*nf^2*zb*V2[1, 2] - 3792*Pi^2*zb*V2[1, 2] + 
        8832*nc^2*Pi^2*zb*V2[1, 2] - 4896*nc^4*Pi^2*zb*V2[1, 2] + 
        468*zb^2*V2[1, 2] + 20212*nc^2*zb^2*V2[1, 2] - 
        25368*nc^4*zb^2*V2[1, 2] - 3352*nc*nf*zb^2*V2[1, 2] + 
        5400*nc^3*nf*zb^2*V2[1, 2] - 192*nc^2*nf^2*zb^2*V2[1, 2] + 
        1896*Pi^2*zb^2*V2[1, 2] - 4416*nc^2*Pi^2*zb^2*V2[1, 2] + 
        2448*nc^4*Pi^2*zb^2*V2[1, 2] + 902*nc*zb*V2[1, s] - 
        14942*nc^3*zb*V2[1, s] - 96*nc^2*nf*zb*V2[1, s] + 
        480*nc*Pi^2*zb*V2[1, s] - 960*nc^3*Pi^2*zb*V2[1, s] - 
        1273*nc*zb^2*V2[1, s] + 16669*nc^3*zb^2*V2[1, s] - 
        528*nc^2*nf*zb^2*V2[1, s] - 240*nc*Pi^2*zb^2*V2[1, s] + 
        648*nc^3*Pi^2*zb^2*V2[1, s] - 1216*nc*zb^3*V2[1, s] - 
        8232*nc^3*zb^3*V2[1, s] + 256*nc^2*nf*zb^3*V2[1, s] + 
        902*nc*zb*V2[2, s] - 14942*nc^3*zb*V2[2, s] - 
        96*nc^2*nf*zb*V2[2, s] + 480*nc*Pi^2*zb*V2[2, s] - 
        960*nc^3*Pi^2*zb*V2[2, s] - 1273*nc*zb^2*V2[2, s] + 
        16669*nc^3*zb^2*V2[2, s] - 528*nc^2*nf*zb^2*V2[2, s] - 
        240*nc*Pi^2*zb^2*V2[2, s] + 648*nc^3*Pi^2*zb^2*V2[2, s] - 
        1216*nc*zb^3*V2[2, s] - 8232*nc^3*zb^3*V2[2, s] + 
        256*nc^2*nf*zb^3*V2[2, s]))/(2304*nc^3*zb) - 
     ((-1 + nc)*(1 + nc)*G[0, 1, 1, zb]*(504*V2[1, 2] + 524*nc^2*V2[1, 2] - 
        984*nc^4*V2[1, 2] - 272*nc*nf*V2[1, 2] + 264*nc^3*nf*V2[1, 2] - 
        1116*zb*V2[1, 2] - 1184*nc^2*zb*V2[1, 2] + 1948*nc^4*zb*V2[1, 2] + 
        584*nc*nf*zb*V2[1, 2] - 520*nc^3*nf*zb*V2[1, 2] + 588*zb^2*V2[1, 2] + 
        1710*nc^2*zb^2*V2[1, 2] - 1788*nc^4*zb^2*V2[1, 2] - 
        468*nc*nf*zb^2*V2[1, 2] + 384*nc^3*nf*zb^2*V2[1, 2] + 
        24*zb^3*V2[1, 2] - 1050*nc^2*zb^3*V2[1, 2] + 824*nc^4*zb^3*V2[1, 2] + 
        156*nc*nf*zb^3*V2[1, 2] - 128*nc^3*nf*zb^3*V2[1, 2] - 
        153*nc*zb^2*V2[1, s] + 417*nc^3*zb^2*V2[1, s] + 
        153*nc*zb^3*V2[1, s] - 417*nc^3*zb^3*V2[1, s] - 36*nc*zb^4*V2[1, s] + 
        104*nc^3*zb^4*V2[1, s] - 153*nc*zb^2*V2[2, s] + 
        417*nc^3*zb^2*V2[2, s] + 153*nc*zb^3*V2[2, s] - 
        417*nc^3*zb^3*V2[2, s] - 36*nc*zb^4*V2[2, s] + 
        104*nc^3*zb^4*V2[2, s]))/(96*nc^3*(-1 + zb)*zb) + 
     ((-1 + nc)*(1 + nc)*G[0, 1, 0, zb]*(720*V2[1, 2] + 1032*nc^2*V2[1, 2] - 
        1840*nc^4*V2[1, 2] - 456*nc*nf*V2[1, 2] + 472*nc^3*nf*V2[1, 2] - 
        1476*zb*V2[1, 2] - 2096*nc^2*zb*V2[1, 2] + 3660*nc^4*zb*V2[1, 2] + 
        920*nc*nf*zb*V2[1, 2] - 936*nc^3*nf*zb*V2[1, 2] + 408*zb^2*V2[1, 2] + 
        3060*nc^2*zb^2*V2[1, 2] - 3468*nc^4*zb^2*V2[1, 2] - 
        696*nc*nf*zb^2*V2[1, 2] + 696*nc^3*nf*zb^2*V2[1, 2] + 
        348*zb^3*V2[1, 2] - 1996*nc^2*zb^3*V2[1, 2] + 
        1648*nc^4*zb^3*V2[1, 2] + 232*nc*nf*zb^3*V2[1, 2] - 
        232*nc^3*nf*zb^3*V2[1, 2] - 369*nc*zb^2*V2[1, s] + 
        663*nc^3*zb^2*V2[1, s] + 369*nc*zb^3*V2[1, s] - 
        663*nc^3*zb^3*V2[1, s] - 96*nc*zb^4*V2[1, s] + 
        172*nc^3*zb^4*V2[1, s] - 369*nc*zb^2*V2[2, s] + 
        663*nc^3*zb^2*V2[2, s] + 369*nc*zb^3*V2[2, s] - 
        663*nc^3*zb^3*V2[2, s] - 96*nc*zb^4*V2[2, s] + 
        172*nc^3*zb^4*V2[2, s]))/(96*nc^3*(-1 + zb)*zb) + 
     ((-1 + nc)*(1 + nc)*G[0, 0, 1, zb]*(720*V2[1, 2] + 1166*nc^2*V2[1, 2] - 
        1754*nc^4*V2[1, 2] - 464*nc*nf*V2[1, 2] + 440*nc^3*nf*V2[1, 2] - 
        1494*zb*V2[1, 2] - 2390*nc^2*zb*V2[1, 2] + 3488*nc^4*zb*V2[1, 2] + 
        944*nc*nf*zb*V2[1, 2] - 872*nc^3*nf*zb*V2[1, 2] + 411*zb^2*V2[1, 2] + 
        3288*nc^2*zb^2*V2[1, 2] - 3303*nc^4*zb^2*V2[1, 2] - 
        720*nc*nf*zb^2*V2[1, 2] + 648*nc^3*nf*zb^2*V2[1, 2] + 
        363*zb^3*V2[1, 2] - 2064*nc^2*zb^3*V2[1, 2] + 
        1569*nc^4*zb^3*V2[1, 2] + 240*nc*nf*zb^3*V2[1, 2] - 
        216*nc^3*nf*zb^3*V2[1, 2] - 354*nc*zb^2*V2[1, s] + 
        663*nc^3*zb^2*V2[1, s] + 354*nc*zb^3*V2[1, s] - 
        663*nc^3*zb^3*V2[1, s] - 92*nc*zb^4*V2[1, s] + 
        172*nc^3*zb^4*V2[1, s] - 354*nc*zb^2*V2[2, s] + 
        663*nc^3*zb^2*V2[2, s] + 354*nc*zb^3*V2[2, s] - 
        663*nc^3*zb^3*V2[2, s] - 92*nc*zb^4*V2[2, s] + 
        172*nc^3*zb^4*V2[2, s]))/(96*nc^3*(-1 + zb)*zb) - 
     ((-1 + nc)*(1 + nc)*G[1, 0, 1, zb]*(576*V2[1, 2] + 670*nc^2*V2[1, 2] - 
        1202*nc^4*V2[1, 2] - 328*nc*nf*V2[1, 2] + 320*nc^3*nf*V2[1, 2] - 
        684*zb*V2[1, 2] - 2566*nc^2*zb*V2[1, 2] + 3118*nc^4*zb*V2[1, 2] + 
        736*nc*nf*zb*V2[1, 2] - 712*nc^3*nf*zb*V2[1, 2] - 312*zb^2*V2[1, 2] + 
        3780*nc^2*zb^2*V2[1, 2] - 3336*nc^4*zb^2*V2[1, 2] - 
        612*nc*nf*zb^2*V2[1, 2] + 588*nc^3*nf*zb^2*V2[1, 2] + 
        420*zb^3*V2[1, 2] - 1884*nc^2*zb^3*V2[1, 2] + 
        1420*nc^4*zb^3*V2[1, 2] + 204*nc*nf*zb^3*V2[1, 2] - 
        196*nc^3*nf*zb^3*V2[1, 2] + 251*nc*zb*V2[1, s] - 
        259*nc^3*zb*V2[1, s] - 24*nc^2*nf*zb*V2[1, s] - 
        648*nc*zb^2*V2[1, s] + 834*nc^3*zb^2*V2[1, s] + 
        36*nc^2*nf*zb^2*V2[1, s] + 537*nc*zb^3*V2[1, s] - 
        711*nc^3*zb^3*V2[1, s] - 12*nc^2*nf*zb^3*V2[1, s] - 
        140*nc*zb^4*V2[1, s] + 184*nc^3*zb^4*V2[1, s] + 251*nc*zb*V2[2, s] - 
        259*nc^3*zb*V2[2, s] - 24*nc^2*nf*zb*V2[2, s] - 
        648*nc*zb^2*V2[2, s] + 834*nc^3*zb^2*V2[2, s] + 
        36*nc^2*nf*zb^2*V2[2, s] + 537*nc*zb^3*V2[2, s] - 
        711*nc^3*zb^3*V2[2, s] - 12*nc^2*nf*zb^3*V2[2, s] - 
        140*nc*zb^4*V2[2, s] + 184*nc^3*zb^4*V2[2, s]))/
      (96*nc^3*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*G[1, 0, 0, zb]*
       (1548*V2[1, 2] + 2096*nc^2*V2[1, 2] - 3644*nc^4*V2[1, 2] - 
        944*nc*nf*V2[1, 2] + 944*nc^3*nf*V2[1, 2] - 1416*zb*V2[1, 2] - 
        8032*nc^2*zb*V2[1, 2] + 9448*nc^4*zb*V2[1, 2] + 
        2080*nc*nf*zb*V2[1, 2] - 2080*nc^3*nf*zb*V2[1, 2] - 
        1722*zb^2*V2[1, 2] + 11952*nc^2*zb^2*V2[1, 2] - 
        10230*nc^4*zb^2*V2[1, 2] - 1704*nc*nf*zb^2*V2[1, 2] + 
        1704*nc^3*nf*zb^2*V2[1, 2] + 1590*zb^3*V2[1, 2] - 
        6016*nc^2*zb^3*V2[1, 2] + 4426*nc^4*zb^3*V2[1, 2] + 
        568*nc*nf*zb^3*V2[1, 2] - 568*nc^3*nf*zb^3*V2[1, 2] + 
        696*nc*zb*V2[1, s] - 946*nc^3*zb*V2[1, s] - 8*nc^2*nf*zb*V2[1, s] - 
        1833*nc*zb^2*V2[1, s] + 2655*nc^3*zb^2*V2[1, s] + 
        12*nc^2*nf*zb^2*V2[1, s] + 1557*nc*zb^3*V2[1, s] - 
        2129*nc^3*zb^3*V2[1, s] - 4*nc^2*nf*zb^3*V2[1, s] - 
        420*nc*zb^4*V2[1, s] + 540*nc^3*zb^4*V2[1, s] + 696*nc*zb*V2[2, s] - 
        946*nc^3*zb*V2[2, s] - 8*nc^2*nf*zb*V2[2, s] - 
        1833*nc*zb^2*V2[2, s] + 2655*nc^3*zb^2*V2[2, s] + 
        12*nc^2*nf*zb^2*V2[2, s] + 1557*nc*zb^3*V2[2, s] - 
        2129*nc^3*zb^3*V2[2, s] - 4*nc^2*nf*zb^3*V2[2, s] - 
        420*nc*zb^4*V2[2, s] + 540*nc^3*zb^4*V2[2, s]))/
      (192*nc^3*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*G[1, 0, zb]*
       (-3996*V2[1, 2] + 2256*nc^2*V2[1, 2] + 5612*nc^4*V2[1, 2] + 
        768*nc*nf*V2[1, 2] - 2176*nc^3*nf*V2[1, 2] + 128*nc^2*nf^2*V2[1, 2] - 
        1176*Pi^2*V2[1, 2] + 2688*nc^2*Pi^2*V2[1, 2] - 
        1512*nc^4*Pi^2*V2[1, 2] + 6696*zb*V2[1, 2] + 2828*nc^2*zb*V2[1, 2] - 
        15876*nc^4*zb*V2[1, 2] - 2480*nc*nf*zb*V2[1, 2] + 
        5056*nc^3*nf*zb*V2[1, 2] - 256*nc^2*nf^2*zb*V2[1, 2] + 
        2736*Pi^2*zb*V2[1, 2] - 6264*nc^2*Pi^2*zb*V2[1, 2] + 
        3504*nc^4*Pi^2*zb*V2[1, 2] - 3663*zb^2*V2[1, 2] - 
        14346*nc^2*zb^2*V2[1, 2] + 21729*nc^4*zb^2*V2[1, 2] + 
        3384*nc*nf*zb^2*V2[1, 2] - 5136*nc^3*nf*zb^2*V2[1, 2] + 
        192*nc^2*nf^2*zb^2*V2[1, 2] - 2340*Pi^2*zb^2*V2[1, 2] + 
        5364*nc^2*Pi^2*zb^2*V2[1, 2] - 2988*nc^4*Pi^2*zb^2*V2[1, 2] + 
        963*zb^3*V2[1, 2] + 9262*nc^2*zb^3*V2[1, 2] - 
        11465*nc^4*zb^3*V2[1, 2] - 1672*nc*nf*zb^3*V2[1, 2] + 
        2256*nc^3*nf*zb^3*V2[1, 2] - 64*nc^2*nf^2*zb^3*V2[1, 2] + 
        780*Pi^2*zb^3*V2[1, 2] - 1788*nc^2*Pi^2*zb^3*V2[1, 2] + 
        996*nc^4*Pi^2*zb^3*V2[1, 2] - 610*nc*zb*V2[1, s] + 
        4048*nc^3*zb*V2[1, s] + 96*nc^2*nf*zb*V2[1, s] - 
        108*nc*Pi^2*zb*V2[1, s] + 276*nc^3*Pi^2*zb*V2[1, s] + 
        2100*nc*zb^2*V2[1, s] - 8556*nc^3*zb^2*V2[1, s] - 
        108*nc^2*nf*zb^2*V2[1, s] + 162*nc*Pi^2*zb^2*V2[1, s] - 
        414*nc^3*Pi^2*zb^2*V2[1, s] - 1350*nc*zb^3*V2[1, s] + 
        6474*nc^3*zb^3*V2[1, s] - 12*nc^2*nf*zb^3*V2[1, s] - 
        54*nc*Pi^2*zb^3*V2[1, s] + 138*nc^3*Pi^2*zb^3*V2[1, s] - 
        140*nc*zb^4*V2[1, s] - 1702*nc^3*zb^4*V2[1, s] + 
        24*nc^2*nf*zb^4*V2[1, s] - 610*nc*zb*V2[2, s] + 
        4048*nc^3*zb*V2[2, s] + 96*nc^2*nf*zb*V2[2, s] - 
        108*nc*Pi^2*zb*V2[2, s] + 276*nc^3*Pi^2*zb*V2[2, s] + 
        2100*nc*zb^2*V2[2, s] - 8556*nc^3*zb^2*V2[2, s] - 
        108*nc^2*nf*zb^2*V2[2, s] + 162*nc*Pi^2*zb^2*V2[2, s] - 
        414*nc^3*Pi^2*zb^2*V2[2, s] - 1350*nc*zb^3*V2[2, s] + 
        6474*nc^3*zb^3*V2[2, s] - 12*nc^2*nf*zb^3*V2[2, s] - 
        54*nc*Pi^2*zb^3*V2[2, s] + 138*nc^3*Pi^2*zb^3*V2[2, s] - 
        140*nc*zb^4*V2[2, s] - 1702*nc^3*zb^4*V2[2, s] + 
        24*nc^2*nf*zb^4*V2[2, s]))/(576*nc^3*(-1 + zb)*zb) + 
     ((-1 + nc)*(1 + nc)*G[0, 1, zb]*(-8316*V2[1, 2] + 3972*nc^2*V2[1, 2] + 
        11120*nc^4*V2[1, 2] + 1752*nc*nf*V2[1, 2] - 4216*nc^3*nf*V2[1, 2] + 
        224*nc^2*nf^2*V2[1, 2] - 2304*Pi^2*V2[1, 2] + 
        5376*nc^2*Pi^2*V2[1, 2] - 3072*nc^4*Pi^2*V2[1, 2] + 
        16560*zb*V2[1, 2] - 7764*nc^2*zb*V2[1, 2] - 21908*nc^4*zb*V2[1, 2] - 
        3576*nc*nf*zb*V2[1, 2] + 8248*nc^3*nf*zb*V2[1, 2] - 
        416*nc^2*nf^2*zb*V2[1, 2] + 4704*Pi^2*zb*V2[1, 2] - 
        10848*nc^2*Pi^2*zb*V2[1, 2] + 6144*nc^4*Pi^2*zb*V2[1, 2] - 
        11448*zb^2*V2[1, 2] - 7092*nc^2*zb^2*V2[1, 2] + 
        27780*nc^4*zb^2*V2[1, 2] + 4248*nc*nf*zb^2*V2[1, 2] - 
        7512*nc^3*nf*zb^2*V2[1, 2] + 288*nc^2*nf^2*zb^2*V2[1, 2] - 
        3600*Pi^2*zb^2*V2[1, 2] + 8208*nc^2*Pi^2*zb^2*V2[1, 2] - 
        4608*nc^4*Pi^2*zb^2*V2[1, 2] + 3204*zb^3*V2[1, 2] + 
        10884*nc^2*zb^3*V2[1, 2] - 16992*nc^4*zb^3*V2[1, 2] - 
        2424*nc*nf*zb^3*V2[1, 2] + 3480*nc^3*nf*zb^3*V2[1, 2] - 
        96*nc^2*nf^2*zb^3*V2[1, 2] + 1200*Pi^2*zb^3*V2[1, 2] - 
        2736*nc^2*Pi^2*zb^3*V2[1, 2] + 1536*nc^4*Pi^2*zb^3*V2[1, 2] + 
        1317*nc*zb^2*V2[1, s] - 4845*nc^3*zb^2*V2[1, s] + 
        312*nc^2*nf*zb^2*V2[1, s] - 1101*nc*zb^3*V2[1, s] + 
        4701*nc^3*zb^3*V2[1, s] - 312*nc^2*nf*zb^3*V2[1, s] - 
        480*nc*zb^4*V2[1, s] - 1468*nc^3*zb^4*V2[1, s] + 
        64*nc^2*nf*zb^4*V2[1, s] + 1317*nc*zb^2*V2[2, s] - 
        4845*nc^3*zb^2*V2[2, s] + 312*nc^2*nf*zb^2*V2[2, s] - 
        1101*nc*zb^3*V2[2, s] + 4701*nc^3*zb^3*V2[2, s] - 
        312*nc^2*nf*zb^3*V2[2, s] - 480*nc*zb^4*V2[2, s] - 
        1468*nc^3*zb^4*V2[2, s] + 64*nc^2*nf*zb^4*V2[2, s]))/
      (1152*nc^3*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*G[0, zb]*
       (-10314*V2[1, 2] - 2804*nc^2*V2[1, 2] - 14570*nc^4*V2[1, 2] + 
        3896*nc*nf*V2[1, 2] + 5208*nc^3*nf*V2[1, 2] - 
        640*nc^2*nf^2*V2[1, 2] - 1296*Pi^2*V2[1, 2] - 
        4368*nc^2*Pi^2*V2[1, 2] + 6720*nc^4*Pi^2*V2[1, 2] + 
        1344*nc*nf*Pi^2*V2[1, 2] - 1536*nc^3*nf*Pi^2*V2[1, 2] - 
        4374*zb*V2[1, 2] - 9840*nc^2*zb*V2[1, 2] + 75894*nc^4*zb*V2[1, 2] - 
        672*nc*nf*zb*V2[1, 2] - 19152*nc^3*nf*zb*V2[1, 2] + 
        1344*nc^2*nf^2*zb*V2[1, 2] - 360*Pi^2*zb*V2[1, 2] + 
        11808*nc^2*Pi^2*zb*V2[1, 2] - 13032*nc^4*Pi^2*zb*V2[1, 2] - 
        2016*nc*nf*Pi^2*zb*V2[1, 2] + 2304*nc^3*nf*Pi^2*zb*V2[1, 2] + 
        14688*zb^2*V2[1, 2] + 12644*nc^2*zb^2*V2[1, 2] - 
        61324*nc^4*zb^2*V2[1, 2] - 3224*nc*nf*zb^2*V2[1, 2] + 
        13944*nc^3*nf*zb^2*V2[1, 2] - 704*nc^2*nf^2*zb^2*V2[1, 2] + 
        1656*Pi^2*zb^2*V2[1, 2] - 7440*nc^2*Pi^2*zb^2*V2[1, 2] + 
        6312*nc^4*Pi^2*zb^2*V2[1, 2] + 672*nc*nf*Pi^2*zb^2*V2[1, 2] - 
        768*nc^3*nf*Pi^2*zb^2*V2[1, 2] + 2874*nc*zb*V2[1, s] + 
        7890*nc^3*zb*V2[1, s] + 1044*nc^2*nf*zb*V2[1, s] - 
        810*nc*Pi^2*zb*V2[1, s] + 2070*nc^3*Pi^2*zb*V2[1, s] - 
        1389*nc*zb^2*V2[1, s] - 9357*nc^3*zb^2*V2[1, s] - 
        1260*nc^2*nf*zb^2*V2[1, s] + 810*nc*Pi^2*zb^2*V2[1, s] - 
        2070*nc^3*Pi^2*zb^2*V2[1, s] - 1263*nc*zb^3*V2[1, s] + 
        8163*nc^3*zb^3*V2[1, s] + 280*nc^2*nf*zb^3*V2[1, s] - 
        216*nc*Pi^2*zb^3*V2[1, s] + 552*nc^3*Pi^2*zb^3*V2[1, s] + 
        2874*nc*zb*V2[2, s] + 7890*nc^3*zb*V2[2, s] + 
        1044*nc^2*nf*zb*V2[2, s] - 810*nc*Pi^2*zb*V2[2, s] + 
        2070*nc^3*Pi^2*zb*V2[2, s] - 1389*nc*zb^2*V2[2, s] - 
        9357*nc^3*zb^2*V2[2, s] - 1260*nc^2*nf*zb^2*V2[2, s] + 
        810*nc*Pi^2*zb^2*V2[2, s] - 2070*nc^3*Pi^2*zb^2*V2[2, s] - 
        1263*nc*zb^3*V2[2, s] + 8163*nc^3*zb^3*V2[2, s] + 
        280*nc^2*nf*zb^3*V2[2, s] - 216*nc*Pi^2*zb^3*V2[2, s] + 
        552*nc^3*Pi^2*zb^3*V2[2, s] + 74304*V2[1, 2]*Zeta[3] - 
        155520*nc^2*V2[1, 2]*Zeta[3] + 81216*nc^4*V2[1, 2]*Zeta[3] - 
        111456*zb*V2[1, 2]*Zeta[3] + 233280*nc^2*zb*V2[1, 2]*Zeta[3] - 
        121824*nc^4*zb*V2[1, 2]*Zeta[3] + 37152*zb^2*V2[1, 2]*Zeta[3] - 
        77760*nc^2*zb^2*V2[1, 2]*Zeta[3] + 40608*nc^4*zb^2*V2[1, 2]*Zeta[3]))/
      (3456*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*G[1, zb]*
       (8829*V2[1, 2] + 8944*nc^2*V2[1, 2] + 11499*nc^4*V2[1, 2] - 
        4252*nc*nf*V2[1, 2] - 5140*nc^3*nf*V2[1, 2] + 
        640*nc^2*nf^2*V2[1, 2] + 1404*Pi^2*V2[1, 2] + 
        2412*nc^2*Pi^2*V2[1, 2] - 4608*nc^4*Pi^2*V2[1, 2] - 
        1008*nc*nf*Pi^2*V2[1, 2] + 1152*nc^3*nf*Pi^2*V2[1, 2] - 
        12825*zb*V2[1, 2] + 3272*nc^2*zb*V2[1, 2] - 51511*nc^4*zb*V2[1, 2] + 
        2764*nc*nf*zb*V2[1, 2] + 15252*nc^3*nf*zb*V2[1, 2] - 
        1376*nc^2*nf^2*zb*V2[1, 2] - 1440*Pi^2*zb*V2[1, 2] - 
        8676*nc^2*Pi^2*zb*V2[1, 2] + 12060*nc^4*Pi^2*zb*V2[1, 2] + 
        2304*nc*nf*Pi^2*zb*V2[1, 2] - 2592*nc^3*nf*Pi^2*zb*V2[1, 2] - 
        6723*zb^2*V2[1, 2] - 25068*nc^2*zb^2*V2[1, 2] + 
        96087*nc^4*zb^2*V2[1, 2] + 5376*nc*nf*zb^2*V2[1, 2] - 
        23376*nc^3*nf*zb^2*V2[1, 2] + 1440*nc^2*nf^2*zb^2*V2[1, 2] - 
        1530*Pi^2*zb^2*V2[1, 2] + 12960*nc^2*Pi^2*zb^2*V2[1, 2] - 
        13158*nc^4*Pi^2*zb^2*V2[1, 2] - 1944*nc*nf*Pi^2*zb^2*V2[1, 2] + 
        2160*nc^3*nf*Pi^2*zb^2*V2[1, 2] + 10719*zb^3*V2[1, 2] + 
        12852*nc^2*zb^3*V2[1, 2] - 56075*nc^4*zb^3*V2[1, 2] - 
        3888*nc*nf*zb^3*V2[1, 2] + 13264*nc^3*nf*zb^3*V2[1, 2] - 
        704*nc^2*nf^2*zb^3*V2[1, 2] + 1566*Pi^2*zb^3*V2[1, 2] - 
        6696*nc^2*Pi^2*zb^3*V2[1, 2] + 5706*nc^4*Pi^2*zb^3*V2[1, 2] + 
        648*nc*nf*Pi^2*zb^3*V2[1, 2] - 720*nc^3*nf*Pi^2*zb^3*V2[1, 2] - 
        13035*nc*zb*V2[1, s] - 19719*nc^3*zb*V2[1, s] + 
        724*nc^2*nf*zb*V2[1, s] + 570*nc*Pi^2*zb*V2[1, s] - 
        702*nc^3*Pi^2*zb*V2[1, s] + 20817*nc*zb^2*V2[1, s] + 
        32757*nc^3*zb^2*V2[1, s] + 372*nc^2*nf*zb^2*V2[1, s] - 
        1494*nc*Pi^2*zb^2*V2[1, s] + 2448*nc^3*Pi^2*zb^2*V2[1, s] - 
        6465*nc*zb^3*V2[1, s] - 24449*nc^3*zb^3*V2[1, s] - 
        1504*nc^2*nf*zb^3*V2[1, s] + 1260*nc*Pi^2*zb^3*V2[1, s] - 
        2106*nc^3*Pi^2*zb^3*V2[1, s] - 1317*nc*zb^4*V2[1, s] + 
        10731*nc^3*zb^4*V2[1, s] + 408*nc^2*nf*zb^4*V2[1, s] - 
        336*nc*Pi^2*zb^4*V2[1, s] + 552*nc^3*Pi^2*zb^4*V2[1, s] - 
        13035*nc*zb*V2[2, s] - 19719*nc^3*zb*V2[2, s] + 
        724*nc^2*nf*zb*V2[2, s] + 570*nc*Pi^2*zb*V2[2, s] - 
        702*nc^3*Pi^2*zb*V2[2, s] + 20817*nc*zb^2*V2[2, s] + 
        32757*nc^3*zb^2*V2[2, s] + 372*nc^2*nf*zb^2*V2[2, s] - 
        1494*nc*Pi^2*zb^2*V2[2, s] + 2448*nc^3*Pi^2*zb^2*V2[2, s] - 
        6465*nc*zb^3*V2[2, s] - 24449*nc^3*zb^3*V2[2, s] - 
        1504*nc^2*nf*zb^3*V2[2, s] + 1260*nc*Pi^2*zb^3*V2[2, s] - 
        2106*nc^3*Pi^2*zb^3*V2[2, s] - 1317*nc*zb^4*V2[2, s] + 
        10731*nc^3*zb^4*V2[2, s] + 408*nc^2*nf*zb^4*V2[2, s] - 
        336*nc*Pi^2*zb^4*V2[2, s] + 552*nc^3*Pi^2*zb^4*V2[2, s] - 
        47952*V2[1, 2]*Zeta[3] + 98064*nc^2*V2[1, 2]*Zeta[3] - 
        50112*nc^4*V2[1, 2]*Zeta[3] + 109728*zb*V2[1, 2]*Zeta[3] - 
        226800*nc^2*zb*V2[1, 2]*Zeta[3] + 117072*nc^4*zb*V2[1, 2]*Zeta[3] - 
        92664*zb^2*V2[1, 2]*Zeta[3] + 193104*nc^2*zb^2*V2[1, 2]*Zeta[3] - 
        100440*nc^4*zb^2*V2[1, 2]*Zeta[3] + 30888*zb^3*V2[1, 2]*Zeta[3] - 
        64368*nc^2*zb^3*V2[1, 2]*Zeta[3] + 33480*nc^4*zb^3*V2[1, 2]*Zeta[3] - 
        5184*nc*zb*V2[1, s]*Zeta[3] + 10152*nc^3*zb*V2[1, s]*Zeta[3] + 
        7776*nc*zb^2*V2[1, s]*Zeta[3] - 15228*nc^3*zb^2*V2[1, s]*Zeta[3] - 
        2592*nc*zb^3*V2[1, s]*Zeta[3] + 5076*nc^3*zb^3*V2[1, s]*Zeta[3] - 
        5184*nc*zb*V2[2, s]*Zeta[3] + 10152*nc^3*zb*V2[2, s]*Zeta[3] + 
        7776*nc*zb^2*V2[2, s]*Zeta[3] - 15228*nc^3*zb^2*V2[2, s]*Zeta[3] - 
        2592*nc*zb^3*V2[2, s]*Zeta[3] + 5076*nc^3*zb^3*V2[2, s]*Zeta[3]))/
      (3456*nc^3*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*(-394470*V2[1, 2] - 
        1016280*nc^2*V2[1, 2] + 265550*nc^4*V2[1, 2] + 
        224640*nc*nf*V2[1, 2] + 86240*nc^3*nf*V2[1, 2] - 
        16000*nc^2*nf^2*V2[1, 2] - 98280*Pi^2*V2[1, 2] + 
        161040*nc^2*Pi^2*V2[1, 2] + 117720*nc^4*Pi^2*V2[1, 2] + 
        6720*nc*nf*Pi^2*V2[1, 2] - 58560*nc^3*nf*Pi^2*V2[1, 2] + 
        3840*nc^2*nf^2*Pi^2*V2[1, 2] + 15984*Pi^4*V2[1, 2] - 
        23760*nc^2*Pi^4*V2[1, 2] + 4608*nc^4*Pi^4*V2[1, 2] - 
        326835*zb*V2[1, 2] + 2233020*nc^2*zb*V2[1, 2] + 
        2072175*nc^4*zb*V2[1, 2] - 397200*nc*nf*zb*V2[1, 2] - 
        830400*nc^3*nf*zb*V2[1, 2] + 60480*nc^2*nf^2*zb*V2[1, 2] + 
        124740*Pi^2*zb*V2[1, 2] - 10080*nc^2*Pi^2*zb*V2[1, 2] - 
        402660*nc^4*Pi^2*zb*V2[1, 2] - 33120*nc*nf*Pi^2*zb*V2[1, 2] + 
        115200*nc^3*nf*Pi^2*zb*V2[1, 2] - 5760*nc^2*nf^2*Pi^2*zb*V2[1, 2] - 
        23976*Pi^4*zb*V2[1, 2] + 35640*nc^2*Pi^4*zb*V2[1, 2] - 
        6912*nc^4*Pi^4*zb*V2[1, 2] + 721305*zb^2*V2[1, 2] - 
        1216740*nc^2*zb^2*V2[1, 2] - 2337725*nc^4*zb^2*V2[1, 2] + 
        172560*nc*nf*zb^2*V2[1, 2] + 744160*nc^3*nf*zb^2*V2[1, 2] - 
        44480*nc^2*nf^2*zb^2*V2[1, 2] - 26460*Pi^2*zb^2*V2[1, 2] - 
        150960*nc^2*Pi^2*zb^2*V2[1, 2] + 284940*nc^4*Pi^2*zb^2*V2[1, 2] + 
        26400*nc*nf*Pi^2*zb^2*V2[1, 2] - 56640*nc^3*nf*Pi^2*zb^2*V2[1, 2] + 
        1920*nc^2*nf^2*Pi^2*zb^2*V2[1, 2] + 7992*Pi^4*zb^2*V2[1, 2] - 
        11880*nc^2*Pi^4*zb^2*V2[1, 2] + 2304*nc^4*Pi^4*zb^2*V2[1, 2] - 
        646110*nc*zb*V2[1, s] - 779370*nc^3*zb*V2[1, s] + 
        120720*nc^2*nf*zb*V2[1, s] - 16020*nc*Pi^2*zb*V2[1, s] + 
        81000*nc^3*Pi^2*zb*V2[1, s] + 684270*nc*zb^2*V2[1, s] + 
        603510*nc^3*zb^2*V2[1, s] - 117480*nc^2*nf*zb^2*V2[1, s] + 
        16020*nc*Pi^2*zb^2*V2[1, s] - 82080*nc^3*Pi^2*zb^2*V2[1, s] - 
        51840*nc*zb^3*V2[1, s] - 156780*nc^3*zb^3*V2[1, s] + 
        1720*nc^2*nf*zb^3*V2[1, s] + 1320*nc*Pi^2*zb^3*V2[1, s] + 
        30840*nc^3*Pi^2*zb^3*V2[1, s] - 646110*nc*zb*V2[2, s] - 
        779370*nc^3*zb*V2[2, s] + 120720*nc^2*nf*zb*V2[2, s] - 
        16020*nc*Pi^2*zb*V2[2, s] + 81000*nc^3*Pi^2*zb*V2[2, s] + 
        684270*nc*zb^2*V2[2, s] + 603510*nc^3*zb^2*V2[2, s] - 
        117480*nc^2*nf*zb^2*V2[2, s] + 16020*nc*Pi^2*zb^2*V2[2, s] - 
        82080*nc^3*Pi^2*zb^2*V2[2, s] - 51840*nc*zb^3*V2[2, s] - 
        156780*nc^3*zb^3*V2[2, s] + 1720*nc^2*nf*zb^3*V2[2, s] + 
        1320*nc*Pi^2*zb^3*V2[2, s] + 30840*nc^3*Pi^2*zb^3*V2[2, s] - 
        427680*V2[1, 2]*Zeta[3] - 972000*nc^2*V2[1, 2]*Zeta[3] + 
        1969920*nc^4*V2[1, 2]*Zeta[3] + 518400*nc*nf*V2[1, 2]*Zeta[3] - 
        518400*nc^3*nf*V2[1, 2]*Zeta[3] - 187920*zb*V2[1, 2]*Zeta[3] + 
        3298320*nc^2*zb*V2[1, 2]*Zeta[3] - 3965760*nc^4*zb*V2[1, 2]*Zeta[3] - 
        777600*nc*nf*zb*V2[1, 2]*Zeta[3] + 777600*nc^3*nf*zb*V2[1, 2]*
         Zeta[3] + 615600*zb^2*V2[1, 2]*Zeta[3] - 2326320*nc^2*zb^2*V2[1, 2]*
         Zeta[3] + 1995840*nc^4*zb^2*V2[1, 2]*Zeta[3] + 
        259200*nc*nf*zb^2*V2[1, 2]*Zeta[3] - 259200*nc^3*nf*zb^2*V2[1, 2]*
         Zeta[3] - 388800*nc*zb*V2[1, s]*Zeta[3] + 761400*nc^3*zb*V2[1, s]*
         Zeta[3] + 388800*nc*zb^2*V2[1, s]*Zeta[3] - 761400*nc^3*zb^2*
         V2[1, s]*Zeta[3] - 103680*nc*zb^3*V2[1, s]*Zeta[3] + 
        203040*nc^3*zb^3*V2[1, s]*Zeta[3] - 388800*nc*zb*V2[2, s]*Zeta[3] + 
        761400*nc^3*zb*V2[2, s]*Zeta[3] + 388800*nc*zb^2*V2[2, s]*Zeta[3] - 
        761400*nc^3*zb^2*V2[2, s]*Zeta[3] - 103680*nc*zb^3*V2[2, s]*Zeta[3] + 
        203040*nc^3*zb^3*V2[2, s]*Zeta[3]))/(207360*nc^3*(-1 + zb))) + 
   ((-1 + nc)*(1 + nc)*(1312200*V2[1, 2] - 10748160*nc^2*V2[1, 2] - 
      7587160*nc^4*V2[1, 2] - 366120*nc*nf*V2[1, 2] + 
      4157960*nc^3*nf*V2[1, 2] - 148480*nc^2*nf^2*V2[1, 2] + 
      71280*Pi^2*V2[1, 2] + 1027800*nc^2*Pi^2*V2[1, 2] + 
      4554600*nc^4*Pi^2*V2[1, 2] - 141120*nc*nf*Pi^2*V2[1, 2] - 
      1531680*nc^3*nf*Pi^2*V2[1, 2] + 115200*nc^2*nf^2*Pi^2*V2[1, 2] + 
      9936*Pi^4*V2[1, 2] - 199152*nc^2*Pi^4*V2[1, 2] + 
      53568*nc^4*Pi^4*V2[1, 2] + 39744*nc*nf*Pi^4*V2[1, 2] - 
      6833160*zb*V2[1, 2] + 38440080*nc^2*zb*V2[1, 2] + 
      87384480*nc^4*zb*V2[1, 2] - 6570900*nc*nf*zb*V2[1, 2] - 
      28837020*nc^3*nf*zb*V2[1, 2] + 1426560*nc^2*nf^2*zb*V2[1, 2] - 
      401760*Pi^2*zb*V2[1, 2] - 2866320*nc^2*Pi^2*zb*V2[1, 2] - 
      14561640*nc^4*Pi^2*zb*V2[1, 2] - 341280*nc*nf*Pi^2*zb*V2[1, 2] + 
      3965760*nc^3*nf*Pi^2*zb*V2[1, 2] - 241920*nc^2*nf^2*Pi^2*zb*V2[1, 2] - 
      144936*Pi^4*zb*V2[1, 2] + 497664*nc^2*Pi^4*zb*V2[1, 2] - 
      104760*nc^4*Pi^4*zb*V2[1, 2] - 59616*nc*nf*Pi^4*zb*V2[1, 2] + 
      5520960*zb^2*V2[1, 2] - 27691920*nc^2*zb^2*V2[1, 2] - 
      79797320*nc^4*zb^2*V2[1, 2] + 6937020*nc*nf*zb^2*V2[1, 2] + 
      24679060*nc^3*nf*zb^2*V2[1, 2] - 1278080*nc^2*nf^2*zb^2*V2[1, 2] + 
      453600*Pi^2*zb^2*V2[1, 2] + 2019960*nc^2*Pi^2*zb^2*V2[1, 2] + 
      10007040*nc^4*Pi^2*zb^2*V2[1, 2] + 482400*nc*nf*Pi^2*zb^2*V2[1, 2] - 
      2434080*nc^3*nf*Pi^2*zb^2*V2[1, 2] + 126720*nc^2*nf^2*Pi^2*zb^2*
       V2[1, 2] + 135000*Pi^4*zb^2*V2[1, 2] - 298512*nc^2*Pi^4*zb^2*
       V2[1, 2] + 51192*nc^4*Pi^4*zb^2*V2[1, 2] + 19872*nc*nf*Pi^4*zb^2*
       V2[1, 2] - 97200*Pi^2*zb^3*V2[1, 2] - 194400*nc^2*Pi^2*zb^3*V2[1, 2] - 
      86279670*nc*zb*V2[1, s] + 10634070*nc^3*zb*V2[1, s] + 
      3748800*nc^2*nf*zb*V2[1, s] - 1949040*nc*Pi^2*zb*V2[1, s] - 
      3359520*nc^3*Pi^2*zb*V2[1, s] - 151200*nc^2*nf*Pi^2*zb*V2[1, s] - 
      166860*nc*Pi^4*zb*V2[1, s] + 78300*nc^3*Pi^4*zb*V2[1, s] + 
      92077245*nc*zb^2*V2[1, s] - 5431305*nc^3*zb^2*V2[1, s] - 
      3429120*nc^2*nf*zb^2*V2[1, s] + 2540880*nc*Pi^2*zb^2*V2[1, s] + 
      3100860*nc^3*Pi^2*zb^2*V2[1, s] + 177120*nc^2*nf*Pi^2*zb^2*V2[1, s] + 
      166860*nc*Pi^4*zb^2*V2[1, s] - 78300*nc^3*Pi^4*zb^2*V2[1, s] - 
      6422895*nc*zb^3*V2[1, s] - 1039705*nc^3*zb^3*V2[1, s] - 
      363040*nc^2*nf*zb^3*V2[1, s] - 567960*nc*Pi^2*zb^3*V2[1, s] - 
      1223700*nc^3*Pi^2*zb^3*V2[1, s] - 54720*nc^2*nf*Pi^2*zb^3*V2[1, s] - 
      44496*nc*Pi^4*zb^3*V2[1, s] + 20880*nc^3*Pi^4*zb^3*V2[1, s] - 
      86279670*nc*zb*V2[2, s] + 10634070*nc^3*zb*V2[2, s] + 
      3748800*nc^2*nf*zb*V2[2, s] - 1949040*nc*Pi^2*zb*V2[2, s] - 
      3359520*nc^3*Pi^2*zb*V2[2, s] - 151200*nc^2*nf*Pi^2*zb*V2[2, s] - 
      166860*nc*Pi^4*zb*V2[2, s] + 78300*nc^3*Pi^4*zb*V2[2, s] + 
      92077245*nc*zb^2*V2[2, s] - 5431305*nc^3*zb^2*V2[2, s] - 
      3429120*nc^2*nf*zb^2*V2[2, s] + 2540880*nc*Pi^2*zb^2*V2[2, s] + 
      3100860*nc^3*Pi^2*zb^2*V2[2, s] + 177120*nc^2*nf*Pi^2*zb^2*V2[2, s] + 
      166860*nc*Pi^4*zb^2*V2[2, s] - 78300*nc^3*Pi^4*zb^2*V2[2, s] - 
      6422895*nc*zb^3*V2[2, s] - 1039705*nc^3*zb^3*V2[2, s] - 
      363040*nc^2*nf*zb^3*V2[2, s] - 567960*nc*Pi^2*zb^3*V2[2, s] - 
      1223700*nc^3*Pi^2*zb^3*V2[2, s] - 54720*nc^2*nf*Pi^2*zb^3*V2[2, s] - 
      44496*nc*Pi^4*zb^3*V2[2, s] + 20880*nc^3*Pi^4*zb^3*V2[2, s] - 
      29859840*V2[1, 2]*Zeta[3] + 17327520*nc^2*V2[1, 2]*Zeta[3] + 
      57365280*nc^4*V2[1, 2]*Zeta[3] + 9279360*nc*nf*V2[1, 2]*Zeta[3] - 
      17858880*nc^3*nf*V2[1, 2]*Zeta[3] + 345600*nc^2*nf^2*V2[1, 2]*Zeta[3] - 
      7464960*Pi^2*V2[1, 2]*Zeta[3] + 18506880*nc^2*Pi^2*V2[1, 2]*Zeta[3] - 
      11612160*nc^4*Pi^2*V2[1, 2]*Zeta[3] + 38277360*zb*V2[1, 2]*Zeta[3] + 
      27974160*nc^2*zb*V2[1, 2]*Zeta[3] - 143791200*nc^4*zb*V2[1, 2]*
       Zeta[3] - 19517760*nc*nf*zb*V2[1, 2]*Zeta[3] + 
      32685120*nc^3*nf*zb*V2[1, 2]*Zeta[3] - 518400*nc^2*nf^2*zb*V2[1, 2]*
       Zeta[3] + 11197440*Pi^2*zb*V2[1, 2]*Zeta[3] - 
      27760320*nc^2*Pi^2*zb*V2[1, 2]*Zeta[3] + 17418240*nc^4*Pi^2*zb*V2[1, 2]*
       Zeta[3] - 9117360*zb^2*V2[1, 2]*Zeta[3] - 44601840*nc^2*zb^2*V2[1, 2]*
       Zeta[3] + 86425920*nc^4*zb^2*V2[1, 2]*Zeta[3] + 
      10238400*nc*nf*zb^2*V2[1, 2]*Zeta[3] - 14826240*nc^3*nf*zb^2*V2[1, 2]*
       Zeta[3] + 172800*nc^2*nf^2*zb^2*V2[1, 2]*Zeta[3] - 
      3732480*Pi^2*zb^2*V2[1, 2]*Zeta[3] + 9253440*nc^2*Pi^2*zb^2*V2[1, 2]*
       Zeta[3] - 5806080*nc^4*Pi^2*zb^2*V2[1, 2]*Zeta[3] + 
      2157840*nc*zb*V2[1, s]*Zeta[3] + 11203920*nc^3*zb*V2[1, s]*Zeta[3] + 
      129600*nc^2*nf*zb*V2[1, s]*Zeta[3] - 3207600*nc*zb^2*V2[1, s]*Zeta[3] - 
      12253680*nc^3*zb^2*V2[1, s]*Zeta[3] - 129600*nc^2*nf*zb^2*V2[1, s]*
       Zeta[3] + 2082240*nc*zb^3*V2[1, s]*Zeta[3] + 
      3741120*nc^3*zb^3*V2[1, s]*Zeta[3] + 34560*nc^2*nf*zb^3*V2[1, s]*
       Zeta[3] + 2157840*nc*zb*V2[2, s]*Zeta[3] + 11203920*nc^3*zb*V2[2, s]*
       Zeta[3] + 129600*nc^2*nf*zb*V2[2, s]*Zeta[3] - 
      3207600*nc*zb^2*V2[2, s]*Zeta[3] - 12253680*nc^3*zb^2*V2[2, s]*
       Zeta[3] - 129600*nc^2*nf*zb^2*V2[2, s]*Zeta[3] + 
      2082240*nc*zb^3*V2[2, s]*Zeta[3] + 3741120*nc^3*zb^3*V2[2, s]*Zeta[3] + 
      34560*nc^2*nf*zb^3*V2[2, s]*Zeta[3] + 89579520*V2[1, 2]*Zeta[5] - 
      179159040*nc^2*V2[1, 2]*Zeta[5] + 78382080*nc^4*V2[1, 2]*Zeta[5] - 
      134369280*zb*V2[1, 2]*Zeta[5] + 268738560*nc^2*zb*V2[1, 2]*Zeta[5] - 
      117573120*nc^4*zb*V2[1, 2]*Zeta[5] + 44789760*zb^2*V2[1, 2]*Zeta[5] - 
      89579520*nc^2*zb^2*V2[1, 2]*Zeta[5] + 39191040*nc^4*zb^2*V2[1, 2]*
       Zeta[5]))/(3732480*nc^3*(-1 + zb)), 
  ((3015 - 16814*nc^2 + 17803*nc^4 + 1172*nc*nf - 1900*nc^3*nf - 26235*zb + 
      147234*nc^2*zb - 229731*nc^4*zb - 3516*nc*nf*zb + 5700*nc^3*nf*zb + 
      59880*zb^2 - 271952*nc^2*zb^2 + 394876*nc^4*zb^2 + 4688*nc*nf*zb^2 - 
      7600*nc^3*nf*zb^2 - 36372*zb^3 + 146892*nc^2*zb^3 - 196020*nc^4*zb^3 - 
      2344*nc*nf*zb^3 + 3800*nc^3*nf*zb^3 - 324*zb^4 + 36*zb^5)*
     G[0, 0, 0, 0, zb]*V2[1, s])/(1152*nc^2*(-1 + zb)) - 
   ((-1080 + 9960*nc^2 - 12728*nc^4 - 816*nc*nf + 1568*nc^3*nf + 13116*zb - 
      93396*nc^2*zb + 184688*nc^4*zb + 3264*nc*nf*zb - 6272*nc^3*nf*zb - 
      42348*zb^2 + 238092*nc^2*zb^2 - 465224*nc^4*zb^2 - 5616*nc*nf*zb^2 + 
      10976*nc^3*nf*zb^2 + 49332*zb^3 - 238588*nc^2*zb^3 + 437372*nc^4*zb^3 + 
      4704*nc*nf*zb^3 - 9408*nc^3*nf*zb^3 - 18645*zb^4 + 83956*nc^2*zb^4 - 
      144069*nc^4*zb^4 - 1536*nc*nf*zb^4 + 3136*nc^3*nf*zb^4 - 414*zb^5 - 
      42*nc^4*zb^5 + 39*zb^6 + 3*nc^4*zb^6)*G[0, 0, 0, 1, zb]*V2[1, s])/
    (1152*nc^2*(-1 + zb)^2) + ((1440 - 10716*nc^2 + 12196*nc^4 + 888*nc*nf - 
      1504*nc^3*nf - 15216*zb + 101448*nc^2*zb - 186664*nc^4*zb - 
      3552*nc*nf*zb + 6016*nc^3*nf*zb + 46140*zb^2 - 255510*nc^2*zb^2 + 
      471994*nc^4*zb^2 + 6072*nc*nf*zb^2 - 10528*nc^3*nf*zb^2 - 52032*zb^3 + 
      252676*nc^2*zb^3 - 443168*nc^4*zb^3 - 5040*nc*nf*zb^3 + 
      9024*nc^3*nf*zb^3 + 19263*zb^4 - 87922*nc^2*zb^4 + 145633*nc^4*zb^4 + 
      1632*nc*nf*zb^4 - 3008*nc^3*nf*zb^4 + 450*zb^5 + 6*nc^4*zb^5 - 
      45*zb^6 + 3*nc^4*zb^6)*G[0, 0, 1, 0, zb]*V2[1, s])/
    (1152*nc^2*(-1 + zb)^2) + ((648 - 5460*nc^2 + 5846*nc^4 + 492*nc*nf - 
      716*nc^3*nf - 8124*zb + 52644*nc^2*zb - 91520*nc^4*zb - 1968*nc*nf*zb + 
      2864*nc^3*nf*zb + 25059*zb^2 - 133203*nc^2*zb^2 + 232211*nc^4*zb^2 + 
      3420*nc*nf*zb^2 - 5012*nc^3*nf*zb^2 - 28194*zb^3 + 131994*nc^2*zb^3 - 
      218418*nc^4*zb^3 - 2904*nc*nf*zb^3 + 4296*nc^3*nf*zb^3 + 10449*zb^4 - 
      45987*nc^2*zb^4 + 71872*nc^4*zb^4 + 960*nc*nf*zb^4 - 
      1432*nc^3*nf*zb^4 + 180*zb^5 + 6*nc^4*zb^5 - 18*zb^6 + 3*nc^4*zb^6)*
     G[0, 1, 0, 0, zb]*V2[1, s])/(576*nc^2*(-1 + zb)^2) - 
   ((720 - 6654*nc^2 + 8200*nc^4 + 696*nc*nf - 1144*nc^3*nf - 8868*zb + 
      58824*nc^2*zb - 132112*nc^4*zb - 2784*nc*nf*zb + 4576*nc^3*nf*zb + 
      27618*zb^2 - 147324*nc^2*zb^2 + 334618*nc^4*zb^2 + 4680*nc*nf*zb^2 - 
      8008*nc^3*nf*zb^2 - 31128*zb^3 + 146152*nc^2*zb^3 - 313324*nc^4*zb^3 - 
      3792*nc*nf*zb^3 + 6864*nc^3*nf*zb^3 + 11229*zb^4 - 51058*nc^2*zb^4 + 
      102552*nc^4*zb^4 + 1200*nc*nf*zb^4 - 2288*nc^3*nf*zb^4 + 474*zb^5 + 
      60*nc^4*zb^5 - 45*zb^6 + 6*nc^4*zb^6)*G[0, 1, 0, 1, zb]*V2[1, s])/
    (1152*nc^2*(-1 + zb)^2) + ((72 - 2490*nc^2 + 14014*nc^4 - 240*nc^3*nf + 
      504*zb + 6348*nc^2*zb - 44596*nc^4*zb + 768*nc^3*nf*zb - 1602*zb^2 - 
      5304*nc^2*zb^2 + 53094*nc^4*zb^2 - 912*nc^3*nf*zb^2 + 1404*zb^3 + 
      1476*nc^2*zb^3 - 27884*nc^4*zb^3 + 480*nc^3*nf*zb^3 - 378*zb^4 - 
      42*nc^2*zb^4 + 5363*nc^4*zb^4 - 96*nc^3*nf*zb^4 + 6*nc^4*zb^5 + 
      3*nc^4*zb^6)*G[2, 1, 0, 0, zb]*V2[1, s])/(288*nc^2*(-1 + zb)^2) + 
   (5*(115 - 330*nc^2 + 323*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, 0, 0, zb]*
     V2[1, s])/(32*nc^2) - ((1093 - 3173*nc^2 + 3453*nc^4 - 2186*zb + 
      6346*nc^2*zb - 6906*nc^4*zb + 2120*zb^2 - 6130*nc^2*zb^2 + 
      6906*nc^4*zb^2)*G[0, 0, 0, 0, 1, zb]*V2[1, s])/(96*nc^2) - 
   ((1106 - 3220*nc^2 + 3489*nc^4 - 2212*zb + 6440*nc^2*zb - 6978*nc^4*zb + 
      2140*zb^2 - 6194*nc^2*zb^2 + 6978*nc^4*zb^2)*G[0, 0, 0, 1, 0, zb]*
     V2[1, s])/(96*nc^2) + ((507 - 1474*nc^2 + 2045*nc^4 - 1014*zb + 
      2948*nc^2*zb - 4090*nc^4*zb + 954*zb^2 - 2564*nc^2*zb^2 + 
      4090*nc^4*zb^2)*G[0, 0, 0, 1, 1, zb]*V2[1, s])/(96*nc^2) - 
   ((1139 - 3271*nc^2 + 3477*nc^4 - 2278*zb + 6542*nc^2*zb - 6954*nc^4*zb + 
      2218*zb^2 - 6284*nc^2*zb^2 + 6954*nc^4*zb^2)*G[0, 0, 1, 0, 0, zb]*
     V2[1, s])/(96*nc^2) + ((703 - 2066*nc^2 + 2412*nc^4 - 1406*zb + 
      4132*nc^2*zb - 4824*nc^4*zb + 1364*zb^2 - 3814*nc^2*zb^2 + 
      4824*nc^4*zb^2)*G[0, 0, 1, 0, 1, zb]*V2[1, s])/(96*nc^2) + 
   ((271 - 809*nc^2 + 1047*nc^4 - 542*zb + 1618*nc^2*zb - 2094*nc^4*zb + 
      449*zb^2 - 1393*nc^2*zb^2 + 2094*nc^4*zb^2)*G[0, 0, 1, 1, 0, zb]*
     V2[1, s])/(48*nc^2) - ((200 - 524*nc^2 + 1001*nc^4 - 400*zb + 
      1048*nc^2*zb - 2002*nc^4*zb + 376*zb^2 - 550*nc^2*zb^2 + 
      2002*nc^4*zb^2)*G[0, 0, 1, 1, 1, zb]*V2[1, s])/(96*nc^2) + 
   ((4 + 6*nc^2 + 5*nc^4 - 8*zb - 12*nc^2*zb - 10*nc^4*zb + 26*zb^2 + 
      36*nc^2*zb^2 + 10*nc^4*zb^2)*G[0, 0, 1, 2, 1, zb]*V2[1, s])/(24*nc^2) - 
   ((1171 - 3314*nc^2 + 3444*nc^4 - 2342*zb + 6628*nc^2*zb - 6888*nc^4*zb + 
      2288*zb^2 - 6376*nc^2*zb^2 + 6888*nc^4*zb^2)*G[0, 1, 0, 0, 0, zb]*
     V2[1, s])/(96*nc^2) + ((728 - 2089*nc^2 + 2376*nc^4 - 1402*zb + 
      4178*nc^2*zb - 4752*nc^4*zb + 1444*zb^2 - 3854*nc^2*zb^2 + 
      4752*nc^4*zb^2)*G[0, 1, 0, 0, 1, zb]*V2[1, s])/(96*nc^2) + 
   ((753 - 2119*nc^2 + 2384*nc^4 - 1434*zb + 4238*nc^2*zb - 4768*nc^4*zb + 
      1464*zb^2 - 3896*nc^2*zb^2 + 4768*nc^4*zb^2)*G[0, 1, 0, 1, 0, zb]*
     V2[1, s])/(96*nc^2) - ((337 - 943*nc^2 + 1319*nc^4 - 602*zb + 
      1886*nc^2*zb - 2638*nc^4*zb + 680*zb^2 - 1532*nc^2*zb^2 + 
      2638*nc^4*zb^2)*G[0, 1, 0, 1, 1, zb]*V2[1, s])/(96*nc^2) + 
   ((315 - 853*nc^2 + 1052*nc^4 - 612*zb + 1706*nc^2*zb - 2104*nc^4*zb + 
      579*zb^2 - 1487*nc^2*zb^2 + 2104*nc^4*zb^2)*G[0, 1, 1, 0, 0, zb]*
     V2[1, s])/(48*nc^2) - ((728 - 2091*nc^2 + 2718*nc^4 - 1348*zb + 
      4182*nc^2*zb - 5436*nc^4*zb + 1420*zb^2 - 3432*nc^2*zb^2 + 
      5436*nc^4*zb^2)*G[0, 1, 1, 0, 1, zb]*V2[1, s])/(192*nc^2) - 
   ((303 - 670*nc^2 + 1074*nc^4 - 516*zb + 1340*nc^2*zb - 2148*nc^4*zb + 
      450*zb^2 - 950*nc^2*zb^2 + 2148*nc^4*zb^2)*G[0, 1, 1, 1, 0, zb]*
     V2[1, s])/(96*nc^2) + ((227 - 418*nc^2 + 868*nc^4 - 346*zb + 
      836*nc^2*zb - 1736*nc^4*zb + 436*zb^2 - 176*nc^2*zb^2 + 1736*nc^4*zb^2)*
     G[0, 1, 1, 1, 1, zb]*V2[1, s])/(192*nc^2) - 
   ((11 - 6*nc^2 + 27*nc^4 - 22*zb + 12*nc^2*zb - 54*nc^4*zb + 40*zb^2 + 
      6*nc^2*zb^2 + 54*nc^4*zb^2)*G[0, 1, 1, 2, 1, zb]*V2[1, s])/(48*nc^2) + 
   ((9 + 4*nc^2 + 12*nc^4 - 18*zb - 8*nc^2*zb - 24*nc^4*zb + 18*zb^2 + 
      2*nc^2*zb^2 + 24*nc^4*zb^2)*G[0, 1, 2, 1, 0, zb]*V2[1, s])/(24*nc^2) - 
   ((17 - 4*nc^2 + 20*nc^4 - 34*zb + 8*nc^2*zb - 40*nc^4*zb + 28*zb^2 - 
      20*nc^2*zb^2 + 40*nc^4*zb^2)*G[0, 1, 2, 1, 1, zb]*V2[1, s])/(24*nc^2) + 
   ((15 - 2*nc^2 + 12*nc^4 - 30*zb + 4*nc^2*zb - 24*nc^4*zb + 18*zb^2 - 
      22*nc^2*zb^2 + 24*nc^4*zb^2)*G[0, 1, 2, 2, 1, zb]*V2[1, s])/(24*nc^2) - 
   ((4759 - 6188*nc^2 - 6915*nc^4 - 9518*zb + 20416*nc^2*zb - 5778*nc^4*zb + 
      6828*zb^2 - 18864*nc^2*zb^2 + 14628*nc^4*zb^2)*G[1, 0, 0, 0, 0, zb]*
     V2[1, s])/(192*nc^2) + ((1669 - 2550*nc^2 - 3235*nc^4 - 3196*zb + 
      7144*nc^2*zb - 1354*nc^4*zb + 2140*zb^2 - 5998*nc^2*zb^2 + 
      4990*nc^4*zb^2)*G[1, 0, 0, 0, 1, zb]*V2[1, s])/(96*nc^2) + 
   ((1616 - 2237*nc^2 - 3490*nc^4 - 3176*zb + 6882*nc^2*zb - 1138*nc^4*zb + 
      2140*zb^2 - 5992*nc^2*zb^2 + 4972*nc^4*zb^2)*G[1, 0, 0, 1, 0, zb]*
     V2[1, s])/(96*nc^2) + ((1563 - 2123*nc^2 - 3380*nc^4 - 3150*zb + 
      6838*nc^2*zb - 1232*nc^4*zb + 2186*zb^2 - 6070*nc^2*zb^2 + 
      4992*nc^4*zb^2)*G[1, 0, 1, 0, 0, zb]*V2[1, s])/(96*nc^2) - 
   ((1060 - 1779*nc^2 - 2821*nc^4 - 2068*zb + 4708*nc^2*zb - 370*nc^4*zb + 
      1352*zb^2 - 3786*nc^2*zb^2 + 3280*nc^4*zb^2)*G[1, 0, 1, 0, 1, zb]*
     V2[1, s])/(96*nc^2) + ((48 - 262*nc^2 + 609*nc^4 - 78*zb + 394*nc^2*zb - 
      814*nc^4*zb + 54*zb^2 - 210*nc^2*zb^2 + 260*nc^4*zb^2)*
     G[1, 2, 1, 0, 0, zb]*V2[1, s])/(24*nc^2) - 
   ((-53 + 91*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, 0, 0, zb]*V2[1, s])/24 + 
   ((-33 - 279*nc^2 + 535*nc^4 + 30*zb + 330*nc^2*zb - 642*nc^4*zb - 6*zb^2 - 
      108*nc^2*zb^2 + 214*nc^4*zb^2)*G[2, 1, 0, 0, 1, zb]*V2[1, s])/
    (48*nc^2) + ((-30 - 349*nc^2 + 600*nc^4 + 36*zb + 414*nc^2*zb - 
      720*nc^4*zb - 12*zb^2 - 136*nc^2*zb^2 + 240*nc^4*zb^2)*
     G[2, 1, 0, 1, 0, zb]*V2[1, s])/(48*nc^2) - 
   ((-31 - 84*nc^2 + 130*nc^4 + 30*zb + 96*nc^2*zb - 156*nc^4*zb - 7*zb^2 - 
      30*nc^2*zb^2 + 52*nc^4*zb^2)*G[2, 1, 0, 1, 1, zb]*V2[1, s])/(24*nc^2) + 
   ((60 - 846*nc^2 + 1885*nc^4 - 72*zb + 1020*nc^2*zb - 2262*nc^4*zb + 
      24*zb^2 - 342*nc^2*zb^2 + 754*nc^4*zb^2)*G[2, 1, 1, 0, 0, zb]*V2[1, s])/
    (48*nc^2) - ((-30 - 330*nc^2 + 775*nc^4 + 28*zb + 396*nc^2*zb - 
      930*nc^4*zb - 6*zb^2 - 132*nc^2*zb^2 + 310*nc^4*zb^2)*
     G[2, 1, 1, 0, 1, zb]*V2[1, s])/(32*nc^2) - 
   ((300 - 2957*nc^2 + 6955*nc^4 - 360*zb + 3558*nc^2*zb - 8346*nc^4*zb + 
      120*zb^2 - 1190*nc^2*zb^2 + 2782*nc^4*zb^2)*G[2, 1, 1, 1, 0, zb]*
     V2[1, s])/(192*nc^2) + ((-196 - 1453*nc^2 + 3745*nc^4 + 120*zb + 
      1734*nc^2*zb - 4494*nc^4*zb + 8*zb^2 - 574*nc^2*zb^2 + 1498*nc^4*zb^2)*
     G[2, 1, 1, 1, 1, zb]*V2[1, s])/(192*nc^2) - 
   ((41 - 450*nc^2 + 1075*nc^4 - 78*zb + 540*nc^2*zb - 1290*nc^4*zb + 
      38*zb^2 - 180*nc^2*zb^2 + 430*nc^4*zb^2)*G[2, 1, 1, 2, 1, zb]*V2[1, s])/
    (96*nc^2) + ((40 - 239*nc^2 + 420*nc^4 - 48*zb + 282*nc^2*zb - 
      504*nc^4*zb + 16*zb^2 - 92*nc^2*zb^2 + 168*nc^4*zb^2)*
     G[2, 1, 2, 1, 0, zb]*V2[1, s])/(16*nc^2) - 
   ((423 - 1616*nc^2 + 2985*nc^4 - 522*zb + 1920*nc^2*zb - 3582*nc^4*zb + 
      180*zb^2 - 632*nc^2*zb^2 + 1194*nc^4*zb^2)*G[2, 1, 2, 1, 1, zb]*
     V2[1, s])/(96*nc^2) + ((131 - 553*nc^2 + 915*nc^4 - 162*zb + 
      678*nc^2*zb - 1098*nc^4*zb + 56*zb^2 - 232*nc^2*zb^2 + 366*nc^4*zb^2)*
     G[2, 1, 2, 2, 1, zb]*V2[1, s])/(48*nc^2) - 
   ((60 - 333*nc^2 + 860*nc^4 - 72*zb + 414*nc^2*zb - 1032*nc^4*zb + 
      24*zb^2 - 144*nc^2*zb^2 + 344*nc^4*zb^2)*G[2, 2, 1, 0, 0, zb]*V2[1, s])/
    (24*nc^2) + ((51 - 259*nc^2 + 1180*nc^4 - 66*zb + 354*nc^2*zb - 
      1416*nc^4*zb + 24*zb^2 - 136*nc^2*zb^2 + 472*nc^4*zb^2)*
     G[2, 2, 1, 0, 1, zb]*V2[1, s])/(48*nc^2) + 
   ((540 - 2461*nc^2 + 5370*nc^4 - 648*zb + 2958*nc^2*zb - 6444*nc^4*zb + 
      216*zb^2 - 988*nc^2*zb^2 + 2148*nc^4*zb^2)*G[2, 2, 1, 1, 0, zb]*
     V2[1, s])/(96*nc^2) - ((199 - 545*nc^2 + 1310*nc^4 - 242*zb + 
      662*nc^2*zb - 1572*nc^4*zb + 82*zb^2 - 224*nc^2*zb^2 + 524*nc^4*zb^2)*
     G[2, 2, 1, 1, 1, zb]*V2[1, s])/(32*nc^2) + 
   ((121 - 562*nc^2 + 925*nc^4 - 150*zb + 684*nc^2*zb - 1110*nc^4*zb + 
      52*zb^2 - 232*nc^2*zb^2 + 370*nc^4*zb^2)*G[2, 2, 1, 2, 1, zb]*V2[1, s])/
    (48*nc^2) - ((60 - 431*nc^2 + 670*nc^4 - 72*zb + 506*nc^2*zb - 
      804*nc^4*zb + 24*zb^2 - 164*nc^2*zb^2 + 268*nc^4*zb^2)*
     G[2, 2, 2, 1, 0, zb]*V2[1, s])/(16*nc^2) + 
   ((750 - 3349*nc^2 + 4715*nc^4 - 900*zb + 3918*nc^2*zb - 5658*nc^4*zb + 
      300*zb^2 - 1264*nc^2*zb^2 + 1886*nc^4*zb^2)*G[2, 2, 2, 1, 1, zb]*
     V2[1, s])/(96*nc^2) - ((38 - 222*nc^2 + 271*nc^4)*(5 - 6*zb + 2*zb^2)*
     G[2, 2, 2, 2, 1, zb]*V2[1, s])/(48*nc^2) + 
   (5*(1 + 2*nc^2)*Pi^2*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb]*V2[1, s])/
    (384*nc^2) - ((1 + 2*nc^2)*Pi^2*(-1 + zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 
      zb]*V2[1, s])/(384*nc^2) + 
   (5*Pi^2*Sqrt[1 - zb]*(12 + nc^2 + 16*zb + 27*nc^2*zb + 4*zb^2 + 
      10*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb]*V2[1, s])/
    (128*nc^2*Sqrt[3 + zb]) + (5*Sqrt[5 - 4*zb]*(-113 - 407*nc^2 + 286*zb + 
      322*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, s])/
    (384*nc^2) - (5*Sqrt[5 - 4*zb]*(-113 - 407*nc^2 + 286*zb + 322*nc^2*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/(1536*nc^2) - 
   ((1 + 2*nc^2)*Pi^2*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb]*V2[1, s])/
    (384*nc^2) + ((1 + 2*nc^2)*Pi^2*(-1 + zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, 
      zb]*V2[1, s])/(384*nc^2) + 
   (5*Pi^2*(2 + 5*nc^2 - 10*zb - 2*nc^2*zb + 9*nc^2*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb]*
     V2[1, s])/(256*nc^2) - (5*(74 + 111*nc^2 - 138*zb - 136*nc^2*zb + 
      50*zb^2 + 38*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb]*V2[1, s])/(16*nc^2) - 
   (9*Sqrt[5 - 4*zb]*(41 + 57*nc^2 - 43*nc^4 - 158*zb + 80*nc^2*zb + 
      4*nc^4*zb + 100*zb^2 - 100*nc^2*zb^2 + 24*nc^4*zb^2)*
     J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/
    (64*nc^2*(-5 + 4*zb)) - (5*Sqrt[5 - 4*zb]*(41 + 57*nc^2 - 43*nc^4 - 
      158*zb + 80*nc^2*zb + 4*nc^4*zb + 100*zb^2 - 100*nc^2*zb^2 + 
      24*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb]*V2[1, s])/
    (64*nc^2*(-5 + 4*zb)) + (5*(74 + 111*nc^2 - 138*zb - 136*nc^2*zb + 
      50*zb^2 + 38*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(64*nc^2) + 
   (3*Sqrt[5 - 4*zb]*(41 + 57*nc^2 - 43*nc^4 - 158*zb + 80*nc^2*zb + 
      4*nc^4*zb + 100*zb^2 - 100*nc^2*zb^2 + 24*nc^4*zb^2)*
     J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/
    (32*nc^2*(-5 + 4*zb)) - (5*Pi^2*(nc^2 + zb - nc^2*zb + 2*nc^2*zb^2)*
     J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb]*V2[1, s])/(32*nc^2) + 
   (5*(74 + 111*nc^2 - 138*zb - 136*nc^2*zb + 50*zb^2 + 38*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*
     V2[1, s])/(64*nc^2) + (9*Sqrt[5 - 4*zb]*(41 + 57*nc^2 - 43*nc^4 - 
      158*zb + 80*nc^2*zb + 4*nc^4*zb + 100*zb^2 - 100*nc^2*zb^2 + 
      24*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), 
      zb]*V2[1, s])/(256*nc^2*(-5 + 4*zb)) + 
   (5*Sqrt[5 - 4*zb]*(41 + 57*nc^2 - 43*nc^4 - 158*zb + 80*nc^2*zb + 
      4*nc^4*zb + 100*zb^2 - 100*nc^2*zb^2 + 24*nc^4*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb]*V2[1, s])/
    (256*nc^2*(-5 + 4*zb)) - (5*(74 + 111*nc^2 - 138*zb - 136*nc^2*zb + 
      50*zb^2 + 38*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/(256*nc^2) - 
   (3*Sqrt[5 - 4*zb]*(41 + 57*nc^2 - 43*nc^4 - 158*zb + 80*nc^2*zb + 
      4*nc^4*zb + 100*zb^2 - 100*nc^2*zb^2 + 24*nc^4*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/
    (128*nc^2*(-5 + 4*zb)) + ((-1 + zb)*(1 - 5*nc^2 + 13*zb + 5*nc^2*zb)*
     J[1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/
    (64*nc^2*Sqrt[1 - zb]) + ((-1 + zb)*(1 - 5*nc^2 + 13*zb + 5*nc^2*zb)*
     J[1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb]*V2[1, s])/
    (32*nc^2*Sqrt[1 - zb]) + ((1 + 2*nc^2)*(-1 + zb)*
     J[Sqrt[1 - zb]/Sqrt[5 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/
    (4*nc^2) - (3*(1 + 2*nc^2)*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/(32*nc^2) + 
   (5*(1 + 2*nc^2)*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb^(-1), 
      (1 - zb)^(-1), zb]*V2[1, s])/(32*nc^2) - 
   ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, s])/(32*nc^2) - 
   ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb^(-1), 
      (1 - zb)^(-1), zb]*V2[1, s])/(32*nc^2) - 
   (15*Pi^2*(1 - 2*zb + 4*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb]*V2[1, s])/128 + 
   ((-1 + zb)*(1 - 5*nc^2 + 13*zb + 5*nc^2*zb)*J[Sqrt[1 - zb]/zb, 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/(64*nc^2*Sqrt[1 - zb]) + 
   ((-1 + zb)*(1 - 5*nc^2 + 13*zb + 5*nc^2*zb)*J[Sqrt[1 - zb]/zb, 
      (1 - zb)^(-1), zb^(-1), zb]*V2[1, s])/(32*nc^2*Sqrt[1 - zb]) - 
   (Sqrt[1 - zb]*(12 + nc^2 + 16*zb + 27*nc^2*zb + 4*zb^2 + 10*nc^2*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[1, s])/(16*nc^2*Sqrt[3 + zb]) - 
   (Sqrt[1 - zb]*(12 + nc^2 + 16*zb + 27*nc^2*zb + 4*zb^2 + 10*nc^2*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb]*V2[1, s])/
    (32*nc^2*Sqrt[3 + zb]) - 
   (9*Sqrt[1 - zb]*(12 + nc^2 + 16*zb + 27*nc^2*zb + 4*zb^2 + 10*nc^2*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb]*V2[1, s])/
    (64*nc^2*Sqrt[3 + zb]) - 
   (3*Sqrt[1 - zb]*(12 + nc^2 + 16*zb + 27*nc^2*zb + 4*zb^2 + 10*nc^2*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb]*V2[1, s])/
    (32*nc^2*Sqrt[3 + zb]) + (9*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 
      5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*
     J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[1, s])/(4*nc^2) + (5*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 
      6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb]*V2[1, s])/(4*nc^2) - 
   (3*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 
      3*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, s])/(2*nc^2) - 
   (9*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 
      3*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/(16*nc^2) - 
   (5*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 
      3*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb^(-1), zb]*V2[1, s])/(16*nc^2) + 
   (3*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 
      3*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/(8*nc^2) + 
   (5*(32 + 29*nc^2 - 94*zb - 30*nc^2*zb + 57*zb^2 + 6*nc^2*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*
     V2[1, s])/(8*nc^2) - (5*(32 + 29*nc^2 - 94*zb - 30*nc^2*zb + 57*zb^2 + 
      6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/(32*nc^2) - 
   (5*(32 + 29*nc^2 - 94*zb - 30*nc^2*zb + 57*zb^2 + 6*nc^2*zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb]*V2[1, s])/(32*nc^2) + 
   (5*(32 + 29*nc^2 - 94*zb - 30*nc^2*zb + 57*zb^2 + 6*nc^2*zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(128*nc^2) - 
   (9*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 
      3*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/(16*nc^2) - 
   (5*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 
      3*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb^(-1), zb]*V2[1, s])/(16*nc^2) + 
   (3*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 
      3*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/(8*nc^2) + 
   (9*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 
      3*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/(64*nc^2) + 
   (5*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 
      3*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb^(-1), zb]*V2[1, s])/(64*nc^2) - 
   (3*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 
      3*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/(32*nc^2) + 
   ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*
     J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[1, s])/(64*nc^2) + ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*
     J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb]*V2[1, s])/
    (32*nc^2) + ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*
     J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[1, s])/(64*nc^2) + ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*
     J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb]*V2[1, s])/
    (32*nc^2) - (15*(-2 + zb)*(-12 - 10*nc^2 + 21*zb + 6*nc^2*zb)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*
     V2[1, s])/(8*nc^2) + (15*(-2 + zb)*(-12 - 10*nc^2 + 21*zb + 6*nc^2*zb)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(32*nc^2) + 
   (15*(-2 + zb)*(-12 - 10*nc^2 + 21*zb + 6*nc^2*zb)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb]*V2[1, s])/(32*nc^2) - 
   (15*(-2 + zb)*(-12 - 10*nc^2 + 21*zb + 6*nc^2*zb)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(128*nc^2) - 
   ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, s])/(16*nc^2) + 
   ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (2 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, s])/(32*nc^2) - 
   ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb^(-1), 
      (1 - zb)^(-1), zb]*V2[1, s])/(32*nc^2) + 
   ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, s])/(16*nc^2) - 
   ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (2 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, s])/(32*nc^2) + 
   ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb^(-1), 
      (1 - zb)^(-1), zb]*V2[1, s])/(32*nc^2) + 
   ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*J[Sqrt[1 - zb]/zb, 
      1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/(64*nc^2) + 
   ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*J[Sqrt[1 - zb]/zb, 
      1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb]*V2[1, s])/(32*nc^2) + 
   ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*J[Sqrt[1 - zb]/zb, 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/
    (64*nc^2) + ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*
     J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb]*
     V2[1, s])/(32*nc^2) - ((2 + 5*nc^2 - 10*zb - 2*nc^2*zb + 9*nc^2*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/(32*nc^2) - 
   ((2 + 5*nc^2 - 10*zb - 2*nc^2*zb + 9*nc^2*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), zb^(-1), zb]*V2[1, s])/(64*nc^2) - 
   (9*(2 + 5*nc^2 - 10*zb - 2*nc^2*zb + 9*nc^2*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
      (1 - zb)^(-1), zb]*V2[1, s])/(128*nc^2) - 
   (3*(2 + 5*nc^2 - 10*zb - 2*nc^2*zb + 9*nc^2*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
      zb^(-1), zb]*V2[1, s])/(64*nc^2) + 
   (9*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 
      6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/(4*nc^2) + 
   (5*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 
      6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb^(-1), zb]*V2[1, s])/(4*nc^2) - 
   (3*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 
      6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/(2*nc^2) - 
   (9*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 
      6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/
    (16*nc^2) - (5*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 
      4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb]*V2[1, s])/
    (16*nc^2) + (3*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 
      4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/
    (8*nc^2) - (5*(1 + 10*nc^2 - 12*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb]*V2[1, s])/(4*nc^2) + 
   (5*(1 + 10*nc^2 - 12*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/(16*nc^2) + 
   (5*(1 + 10*nc^2 - 12*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, s])/(16*nc^2) - 
   (5*(1 + 10*nc^2 - 12*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/(64*nc^2) - 
   (9*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 
      6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/
    (16*nc^2) - (5*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 
      4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb]*V2[1, s])/(16*nc^2) + 
   (3*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 
      6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/
    (8*nc^2) + (9*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 
      4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/
    (64*nc^2) + (5*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 
      4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb]*V2[1, s])/
    (64*nc^2) - (3*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 
      4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/
    (32*nc^2) - ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*
     J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, s])/(16*nc^2) - 
   ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 
      1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb]*V2[1, s])/(8*nc^2) - 
   ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/
    (16*nc^2) - ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*
     J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      zb^(-1), zb]*V2[1, s])/(8*nc^2) + 
   (15*(-1 + 7*nc^2 + 4*zb - 10*nc^2*zb - 6*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb]*V2[1, s])/(4*nc^2) - 
   (15*(-1 + 7*nc^2 + 4*zb - 10*nc^2*zb - 6*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/(16*nc^2) - 
   (15*(-1 + 7*nc^2 + 4*zb - 10*nc^2*zb - 6*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, s])/(16*nc^2) + 
   (15*(-1 + 7*nc^2 + 4*zb - 10*nc^2*zb - 6*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/(64*nc^2) - 
   ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 
      1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/(16*nc^2) - 
   ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 
      1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb]*V2[1, s])/(8*nc^2) - 
   ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/
    (16*nc^2) - ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*
     J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      zb^(-1), zb]*V2[1, s])/(8*nc^2) + 
   ((nc^2 + zb - nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/(4*nc^2) + 
   ((nc^2 + zb - nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), zb^(-1), zb]*V2[1, s])/(8*nc^2) + 
   (9*(nc^2 + zb - nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
      (1 - zb)^(-1), zb]*V2[1, s])/(16*nc^2) + 
   (3*(nc^2 + zb - nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
      zb^(-1), zb]*V2[1, s])/(8*nc^2) - 
   (27*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[1, s])/4 - (15*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb^(-1), zb]*V2[1, s])/4 + (9*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, s])/2 + 
   (27*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, s])/16 + 
   (15*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb]*
     V2[1, s])/16 - (9*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/8 + 
   5*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
     1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, s] - 
   (5*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/4 - 
   (5*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, s])/
    4 + (5*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*
     V2[1, s])/16 + (27*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/16 + 
   (15*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb]*
     V2[1, s])/16 - (9*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/8 - 
   (27*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, s])/64 - 
   (15*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      zb^(-1), zb]*V2[1, s])/64 + (9*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/32 - 
   (15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, s])/2 + 
   (15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/8 + 
   (15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, s])/
    8 - (15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*
     V2[1, s])/32 - (25*(1 - 2*zb + 4*zb^2)*J[zb^(-1), (1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, s])/
    (4*nc^2) + (25*(1 - 2*zb + 4*zb^2)*J[zb^(-1), (1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/
    (16*nc^2) + (25*(1 - 2*zb + 4*zb^2)*J[zb^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, s])/
    (16*nc^2) - (25*(1 - 2*zb + 4*zb^2)*J[zb^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*
     V2[1, s])/(64*nc^2) + (3*(1 - 2*zb + 4*zb^2)*
     J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, s])/16 + 
   (3*(1 - 2*zb + 4*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb]*V2[1, s])/
    32 + (27*(1 - 2*zb + 4*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb]*V2[1, s])/
    64 + (9*(1 - 2*zb + 4*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb]*V2[1, s])/32 + 
   (G[1, 1, 1, 2, 1, zb]*(146*V2[1, s] - 193*nc^2*V2[1, s] + 
      105*nc^4*V2[1, s] - 224*zb*V2[1, s] + 406*nc^2*zb*V2[1, s] - 
      422*nc^4*zb*V2[1, s] + 124*zb^2*V2[1, s] - 222*nc^2*zb^2*V2[1, s] + 
      126*nc^4*zb^2*V2[1, s] + 24*nc*V2[s, s] - 24*nc^3*V2[s, s]))/
    (96*nc^2) + (G[1, 0, 1, 1, 1, zb]*(559*V2[1, s] - 1783*nc^2*V2[1, s] - 
      2216*nc^4*V2[1, s] - 894*zb*V2[1, s] + 2510*nc^2*zb*V2[1, s] + 
      822*nc^4*zb*V2[1, s] + 418*zb^2*V2[1, s] - 1002*nc^2*zb^2*V2[1, s] + 
      1068*nc^4*zb^2*V2[1, s] + 192*nc*V2[s, s] - 96*nc*zb*V2[s, s]))/
    (96*nc^2) - (G[1, 0, 0, 1, 1, zb]*(1021*V2[1, s] - 1713*nc^2*V2[1, s] - 
      3121*nc^4*V2[1, s] - 1792*zb*V2[1, s] + 3884*nc^2*zb*V2[1, s] + 
      340*nc^4*zb*V2[1, s] + 1006*zb^2*V2[1, s] - 2734*nc^2*zb^2*V2[1, s] + 
      2606*nc^4*zb^2*V2[1, s] + 96*nc*V2[s, s] - 48*nc*zb*V2[s, s]))/
    (96*nc^2) - (G[1, 0, 1, 1, 0, zb]*(848*V2[1, s] - 1611*nc^2*V2[1, s] - 
      3239*nc^4*V2[1, s] - 1640*zb*V2[1, s] + 4026*nc^2*zb*V2[1, s] + 
      390*nc^4*zb*V2[1, s] + 990*zb^2*V2[1, s] - 2958*nc^2*zb^2*V2[1, s] + 
      2656*nc^4*zb^2*V2[1, s] + 96*nc*V2[s, s] - 48*nc*zb*V2[s, s]))/
    (96*nc^2) - (G[1, 2, 1, 0, 1, zb]*(51*V2[1, s] - 197*nc^2*V2[1, s] + 
      804*nc^4*V2[1, s] - 102*zb*V2[1, s] + 360*nc^2*zb*V2[1, s] - 
      1100*nc^4*zb*V2[1, s] + 90*zb^2*V2[1, s] - 226*nc^2*zb^2*V2[1, s] + 
      338*nc^4*zb^2*V2[1, s] - 24*nc*zb*V2[s, s]))/(48*nc^2) + 
   (G[1, 2, 2, 1, 0, zb]*(66*V2[1, s] - 460*nc^2*V2[1, s] + 
      735*nc^4*V2[1, s] - 93*zb*V2[1, s] + 614*nc^2*zb*V2[1, s] - 
      954*nc^4*zb*V2[1, s] + 66*zb^2*V2[1, s] - 261*nc^2*zb^2*V2[1, s] + 
      359*nc^4*zb^2*V2[1, s] + 24*nc*zb*V2[s, s]))/(24*nc^2) - 
   (G[1, 0, 1, 2, 1, zb]*(61*V2[1, s] - 203*nc^2*V2[1, s] + 
      84*nc^4*V2[1, s] - 86*zb*V2[1, s] + 178*nc^2*zb*V2[1, s] - 
      108*nc^4*zb*V2[1, s] + 46*zb^2*V2[1, s] + 2*nc^2*zb^2*V2[1, s] + 
      40*nc^4*zb^2*V2[1, s] - 48*nc*V2[s, s] + 24*nc*zb*V2[s, s]))/
    (48*nc^2) - (G[1, 2, 1, 2, 1, zb]*(81*V2[1, s] - 410*nc^2*V2[1, s] + 
      688*nc^4*V2[1, s] - 121*zb*V2[1, s] + 569*nc^2*zb*V2[1, s] - 
      920*nc^4*zb*V2[1, s] + 91*zb^2*V2[1, s] - 225*nc^2*zb^2*V2[1, s] + 
      312*nc^4*zb^2*V2[1, s] + 48*nc*zb*V2[s, s]))/(48*nc^2) - 
   (G[1, 2, 1, 1, 0, zb]*(186*V2[1, s] - 940*nc^2*V2[1, s] + 
      1914*nc^4*V2[1, s] - 297*zb*V2[1, s] + 1336*nc^2*zb*V2[1, s] - 
      2532*nc^4*zb*V2[1, s] + 228*zb^2*V2[1, s] - 641*nc^2*zb^2*V2[1, s] + 
      817*nc^4*zb^2*V2[1, s] + 72*nc*zb*V2[s, s]))/(48*nc^2) + 
   (G[1, 2, 2, 2, 1, zb]*(106*V2[1, s] - 877*nc^2*V2[1, s] + 
      1077*nc^4*V2[1, s] - 164*zb*V2[1, s] + 1142*nc^2*zb*V2[1, s] - 
      1422*nc^4*zb*V2[1, s] + 148*zb^2*V2[1, s] - 422*nc^2*zb^2*V2[1, s] + 
      508*nc^4*zb^2*V2[1, s] + 96*nc*zb*V2[s, s]))/(48*nc^2) - 
   (G[1, 2, 2, 1, 1, zb]*(494*V2[1, s] - 2463*nc^2*V2[1, s] + 
      3505*nc^4*V2[1, s] - 710*zb*V2[1, s] + 3274*nc^2*zb*V2[1, s] - 
      4550*nc^4*zb*V2[1, s] + 492*zb^2*V2[1, s] - 1324*nc^2*zb^2*V2[1, s] + 
      1542*nc^4*zb^2*V2[1, s] + 336*nc*zb*V2[s, s]))/(96*nc^2) + 
   (G[1, 2, 1, 1, 1, zb]*(787*V2[1, s] - 2373*nc^2*V2[1, s] + 
      5522*nc^4*V2[1, s] - 1250*zb*V2[1, s] + 3540*nc^2*zb*V2[1, s] - 
      7380*nc^4*zb*V2[1, s] + 900*zb^2*V2[1, s] - 1686*nc^2*zb^2*V2[1, s] + 
      2020*nc^4*zb^2*V2[1, s] + 576*nc*zb*V2[s, s]))/(192*nc^2) - 
   (G[1, 1, 1, 1, 1, zb]*(2017*V2[1, s] + 210*nc^2*V2[1, s] - 
      5881*nc^4*V2[1, s] - 372*nc*nf*V2[1, s] + 372*nc^3*nf*V2[1, s] - 
      2974*zb*V2[1, s] + 2508*nc^2*zb*V2[1, s] + 5578*nc^4*zb*V2[1, s] + 
      744*nc*nf*zb*V2[1, s] - 744*nc^3*nf*zb*V2[1, s] + 1020*zb^2*V2[1, s] - 
      2100*nc^2*zb^2*V2[1, s] + 1140*nc^4*zb^2*V2[1, s] - 228*nc*V2[s, s] + 
      228*nc^3*V2[s, s] + 792*nc*zb*V2[s, s] - 792*nc^3*zb*V2[s, s]))/
    (384*nc^2) + (G[1, 1, 0, 1, 1, zb]*(1711*V2[1, s] - 2400*nc^2*V2[1, s] - 
      6785*nc^4*V2[1, s] - 120*nc*nf*V2[1, s] + 120*nc^3*nf*V2[1, s] - 
      2782*zb*V2[1, s] + 5392*nc^2*zb*V2[1, s] + 4178*nc^4*zb*V2[1, s] + 
      240*nc*nf*zb*V2[1, s] - 240*nc^3*nf*zb*V2[1, s] + 1204*zb^2*V2[1, s] - 
      3472*nc^2*zb^2*V2[1, s] + 2292*nc^4*zb^2*V2[1, s] - 144*nc*V2[s, s] + 
      240*nc^3*V2[s, s] + 432*nc*zb*V2[s, s] - 480*nc^3*zb*V2[s, s]))/
    (192*nc^2) - (G[1, 1, 1, 0, 0, zb]*(2193*V2[1, s] - 1272*nc^2*V2[1, s] - 
      6495*nc^4*V2[1, s] - 144*nc*nf*V2[1, s] + 144*nc^3*nf*V2[1, s] - 
      4338*zb*V2[1, s] + 7480*nc^2*zb*V2[1, s] + 1550*nc^4*zb*V2[1, s] + 
      288*nc*nf*zb*V2[1, s] - 288*nc^3*nf*zb*V2[1, s] + 2732*zb^2*V2[1, s] - 
      6872*nc^2*zb^2*V2[1, s] + 4908*nc^4*zb^2*V2[1, s] - 240*nc*V2[s, s] + 
      240*nc^3*V2[s, s] + 480*nc*zb*V2[s, s] - 480*nc^3*zb*V2[s, s]))/
    (192*nc^2) + (G[1, 1, 1, 1, 0, zb]*(1548*V2[1, s] - 313*nc^2*V2[1, s] - 
      5335*nc^4*V2[1, s] - 180*nc*nf*V2[1, s] + 180*nc^3*nf*V2[1, s] - 
      2724*zb*V2[1, s] + 3730*nc^2*zb*V2[1, s] + 2962*nc^4*zb*V2[1, s] + 
      360*nc*nf*zb*V2[1, s] - 360*nc^3*nf*zb*V2[1, s] + 1480*zb^2*V2[1, s] - 
      3474*nc^2*zb^2*V2[1, s] + 2282*nc^4*zb^2*V2[1, s] - 180*nc*V2[s, s] + 
      180*nc^3*V2[s, s] + 456*nc*zb*V2[s, s] - 456*nc^3*zb*V2[s, s]))/
    (192*nc^2) + (G[1, 1, 1, 0, 1, zb]*(1425*V2[1, s] - 720*nc^2*V2[1, s] - 
      4893*nc^4*V2[1, s] - 156*nc*nf*V2[1, s] + 156*nc^3*nf*V2[1, s] - 
      2718*zb*V2[1, s] + 4516*nc^2*zb*V2[1, s] + 2246*nc^4*zb*V2[1, s] + 
      312*nc*nf*zb*V2[1, s] - 312*nc^3*nf*zb*V2[1, s] + 1588*zb^2*V2[1, s] - 
      4088*nc^2*zb^2*V2[1, s] + 2896*nc^4*zb^2*V2[1, s] - 228*nc*V2[s, s] + 
      228*nc^3*V2[s, s] + 432*nc*zb*V2[s, s] - 432*nc^3*zb*V2[s, s]))/
    (192*nc^2) + (G[1, 1, 0, 0, 0, zb]*(1779*V2[1, s] - 1816*nc^2*V2[1, s] - 
      4807*nc^4*V2[1, s] - 48*nc*nf*V2[1, s] + 48*nc^3*nf*V2[1, s] - 
      3558*zb*V2[1, s] + 6916*nc^2*zb*V2[1, s] + 658*nc^4*zb*V2[1, s] + 
      96*nc*nf*zb*V2[1, s] - 96*nc^3*nf*zb*V2[1, s] + 2324*zb^2*V2[1, s] - 
      6048*nc^2*zb^2*V2[1, s] + 4156*nc^4*zb^2*V2[1, s] - 144*nc*V2[s, s] + 
      144*nc^3*V2[s, s] + 288*nc*zb*V2[s, s] - 288*nc^3*zb*V2[s, s]))/
    (96*nc^2) - (G[1, 1, 0, 0, 1, zb]*(1291*V2[1, s] - 1569*nc^2*V2[1, s] - 
      4274*nc^4*V2[1, s] - 48*nc*nf*V2[1, s] + 48*nc^3*nf*V2[1, s] - 
      2414*zb*V2[1, s] + 4780*nc^2*zb*V2[1, s] + 1498*nc^4*zb*V2[1, s] + 
      96*nc*nf*zb*V2[1, s] - 96*nc^3*nf*zb*V2[1, s] + 1416*zb^2*V2[1, s] - 
      3800*nc^2*zb^2*V2[1, s] + 2560*nc^4*zb^2*V2[1, s] - 132*nc*V2[s, s] + 
      132*nc^3*V2[s, s] + 264*nc*zb*V2[s, s] - 264*nc^3*zb*V2[s, s]))/
    (96*nc^2) - (G[1, 1, 0, 1, 0, zb]*(1243*V2[1, s] - 1376*nc^2*V2[1, s] - 
      4456*nc^4*V2[1, s] - 60*nc*nf*V2[1, s] + 60*nc^3*nf*V2[1, s] - 
      2372*zb*V2[1, s] + 4660*nc^2*zb*V2[1, s] + 1726*nc^4*zb*V2[1, s] + 
      120*nc*nf*zb*V2[1, s] - 120*nc^3*nf*zb*V2[1, s] + 1422*zb^2*V2[1, s] - 
      3820*nc^2*zb^2*V2[1, s] + 2594*nc^4*zb^2*V2[1, s] - 132*nc*V2[s, s] + 
      132*nc^3*V2[s, s] + 264*nc*zb*V2[s, s] - 264*nc^3*zb*V2[s, s]))/
    (96*nc^2) + (G[1, 1, 2, 1, 1, zb]*(356*V2[1, s] - 924*nc^2*V2[1, s] + 
      847*nc^4*V2[1, s] - 563*zb*V2[1, s] + 1467*nc^2*zb*V2[1, s] - 
      1624*nc^4*zb*V2[1, s] + 361*zb^2*V2[1, s] - 727*nc^2*zb^2*V2[1, s] + 
      610*nc^4*zb^2*V2[1, s] + 168*nc*zb*V2[s, s] - 96*nc^3*zb*V2[s, s]))/
    (96*nc^2) - (G[1, 1, 2, 1, 0, zb]*(123*V2[1, s] - 425*nc^2*V2[1, s] + 
      412*nc^4*V2[1, s] - 186*zb*V2[1, s] + 632*nc^2*zb*V2[1, s] - 
      742*nc^4*zb*V2[1, s] + 102*zb^2*V2[1, s] - 308*nc^2*zb^2*V2[1, s] + 
      322*nc^4*zb^2*V2[1, s] + 24*nc*zb*V2[s, s] - 24*nc^3*zb*V2[s, s]))/
    (48*nc^2) - (G[1, 1, 2, 2, 1, zb]*(117*V2[1, s] - 295*nc^2*V2[1, s] + 
      377*nc^4*V2[1, s] - 187*zb*V2[1, s] + 501*nc^2*zb*V2[1, s] - 
      626*nc^4*zb*V2[1, s] + 137*zb^2*V2[1, s] - 269*nc^2*zb^2*V2[1, s] + 
      236*nc^4*zb^2*V2[1, s] + 48*nc*zb*V2[s, s] - 24*nc^3*zb*V2[s, s]))/
    (48*nc^2) - (G[1, 1, 1, 0, zb]*(-7254*V2[1, s] + 40196*nc^2*V2[1, s] - 
      53550*nc^4*V2[1, s] - 576*nc*nf*V2[1, s] - 1152*nc^3*nf*V2[1, s] + 
      13554*zb*V2[1, s] - 86290*nc^2*zb*V2[1, s] + 129972*nc^4*zb*V2[1, s] - 
      792*nc*nf*zb*V2[1, s] + 2232*nc^3*nf*zb*V2[1, s] - 6882*zb^2*V2[1, s] + 
      50774*nc^2*zb^2*V2[1, s] - 76458*nc^4*zb^2*V2[1, s] - 
      144*nc*nf*zb^2*V2[1, s] + 240*nc^3*nf*zb^2*V2[1, s] - 
      72*zb^3*V2[1, s] + 12*nc^4*zb^3*V2[1, s] + 9*zb^4*V2[1, s] + 
      3*nc^4*zb^4*V2[1, s] - 1044*nc*V2[s, s] + 756*nc^3*V2[s, s] - 
      1776*nc*zb*V2[s, s] + 2256*nc^3*zb*V2[s, s] + 2016*nc*zb^2*V2[s, s] - 
      2016*nc^3*zb^2*V2[s, s]))/(1152*nc^2) - 
   (G[1, 2, 1, 1, zb]*(-9165*V2[1, s] + 18771*nc^2*V2[1, s] - 
      53902*nc^4*V2[1, s] - 192*nc*nf*V2[1, s] + 1152*nc^3*nf*V2[1, s] + 
      11118*zb*V2[1, s] - 29250*nc^2*zb*V2[1, s] + 86612*nc^4*zb*V2[1, s] + 
      384*nc*nf*zb*V2[1, s] - 1536*nc^3*nf*zb*V2[1, s] - 4353*zb^2*V2[1, s] + 
      16293*nc^2*zb^2*V2[1, s] - 38206*nc^4*zb^2*V2[1, s] - 
      384*nc*nf*zb^2*V2[1, s] + 768*nc^3*nf*zb^2*V2[1, s] + 
      144*zb^3*V2[1, s] + 72*nc^4*zb^3*V2[1, s] - 18*zb^4*V2[1, s] + 
      18*nc^4*zb^4*V2[1, s] - 2496*nc*V2[s, s] + 192*nc^3*V2[s, s] + 
      768*nc*zb*V2[s, s] + 1728*nc^3*zb*V2[s, s] + 960*nc*zb^2*V2[s, s] - 
      384*nc^3*zb^2*V2[s, s]))/(1152*nc^2) + 
   (G[1, 2, 1, 0, zb]*(-851*V2[1, s] + 2476*nc^2*V2[1, s] - 
      6831*nc^4*V2[1, s] - 16*nc*nf*V2[1, s] + 96*nc^3*nf*V2[1, s] + 
      964*zb*V2[1, s] - 3160*nc^2*zb*V2[1, s] + 10340*nc^4*zb*V2[1, s] + 
      32*nc*nf*zb*V2[1, s] - 128*nc^3*nf*zb*V2[1, s] - 330*zb^2*V2[1, s] + 
      1522*nc^2*zb^2*V2[1, s] - 4354*nc^4*zb^2*V2[1, s] - 
      32*nc*nf*zb^2*V2[1, s] + 64*nc^3*nf*zb^2*V2[1, s] + 8*zb^3*V2[1, s] + 
      4*nc^4*zb^3*V2[1, s] - zb^4*V2[1, s] + nc^4*zb^4*V2[1, s] - 
      112*nc*V2[s, s] + 16*nc^3*V2[s, s] + 16*nc*zb*V2[s, s] + 
      144*nc^3*zb*V2[s, s] + 32*nc*zb^2*V2[s, s] - 32*nc^3*zb^2*V2[s, s]))/
    (192*nc^2) + (G[1, 2, 2, 1, zb]*(-858*V2[1, s] + 2287*nc^2*V2[1, s] - 
      5143*nc^4*V2[1, s] - 16*nc*nf*V2[1, s] + 96*nc^3*nf*V2[1, s] + 
      866*zb*V2[1, s] - 3858*nc^2*zb*V2[1, s] + 8208*nc^4*zb*V2[1, s] + 
      32*nc*nf*zb*V2[1, s] - 128*nc^3*nf*zb*V2[1, s] - 375*zb^2*V2[1, s] + 
      2091*nc^2*zb^2*V2[1, s] - 3708*nc^4*zb^2*V2[1, s] - 
      32*nc*nf*zb^2*V2[1, s] + 64*nc^3*nf*zb^2*V2[1, s] + 8*zb^3*V2[1, s] + 
      4*nc^4*zb^3*V2[1, s] - zb^4*V2[1, s] + nc^4*zb^4*V2[1, s] - 
      240*nc*V2[s, s] + 16*nc^3*V2[s, s] + 80*nc*zb*V2[s, s] + 
      144*nc^3*zb*V2[s, s] + 96*nc*zb^2*V2[s, s] - 32*nc^3*zb^2*V2[s, s]))/
    (192*nc^2) + (G[1, 1, 2, 1, zb]*(1254*V2[1, s] - 3939*nc^2*V2[1, s] + 
      10633*nc^4*V2[1, s] + 48*nc*nf*V2[1, s] - 168*nc^3*nf*V2[1, s] - 
      1668*zb*V2[1, s] + 6354*nc^2*zb*V2[1, s] - 17954*nc^4*zb*V2[1, s] - 
      96*nc*nf*zb*V2[1, s] + 240*nc^3*nf*zb*V2[1, s] + 651*zb^2*V2[1, s] - 
      3075*nc^2*zb^2*V2[1, s] + 8410*nc^4*zb^2*V2[1, s] + 
      96*nc*nf*zb^2*V2[1, s] - 144*nc^3*nf*zb^2*V2[1, s] + 72*zb^3*V2[1, s] + 
      36*nc^4*zb^3*V2[1, s] - 9*zb^4*V2[1, s] + 9*nc^4*zb^4*V2[1, s] - 
      168*nc*V2[s, s] + 792*nc^3*V2[s, s] + 24*nc*zb*V2[s, s] - 
      648*nc^3*zb*V2[s, s] - 96*nc*zb^2*V2[s, s] + 96*nc^3*zb^2*V2[s, s]))/
    (576*nc^2) - (G[1, 2, 1, zb]*(-180*V2[1, s] - 24027*nc^2*V2[1, s] + 
      4142*nc^4*V2[1, s] + 768*nc*nf*V2[1, s] + 1536*nc^3*nf*V2[1, s] - 
      42*Pi^2*V2[1, s] + 2394*nc^2*Pi^2*V2[1, s] + 4872*nc^4*Pi^2*V2[1, s] - 
      10080*zb*V2[1, s] + 56964*nc^2*zb*V2[1, s] - 2116*nc^4*zb*V2[1, s] - 
      1248*nc*nf*zb*V2[1, s] - 1584*nc^3*nf*zb*V2[1, s] - 
      96*Pi^2*zb*V2[1, s] - 2016*nc^2*Pi^2*zb*V2[1, s] - 
      7056*nc^4*Pi^2*zb*V2[1, s] + 4707*zb^2*V2[1, s] - 
      27450*nc^2*zb^2*V2[1, s] + 3713*nc^4*zb^2*V2[1, s] - 
      48*nc*nf*zb^2*V2[1, s] + 960*nc^3*nf*zb^2*V2[1, s] - 
      240*Pi^2*zb^2*V2[1, s] + 912*nc^2*Pi^2*zb^2*V2[1, s] + 
      1800*nc^4*Pi^2*zb^2*V2[1, s] + 18*zb^3*V2[1, s] - 
      18*nc^4*zb^3*V2[1, s] - 9336*nc*V2[s, s] + 3552*nc^3*V2[s, s] + 
      10752*nc*zb*V2[s, s] - 6912*nc^3*zb*V2[s, s] + 
      144*nc*Pi^2*zb*V2[s, s] - 480*nc*zb^2*V2[s, s] + 
      480*nc^3*zb^2*V2[s, s]))/(3456*nc^2) + 
   (G[1, 1, 0, 1, zb]*(6270*V2[1, s] - 40055*nc^2*V2[1, s] + 
      41849*nc^4*V2[1, s] + 540*nc*nf*V2[1, s] + 1164*nc^3*nf*V2[1, s] - 
      16008*zb*V2[1, s] + 93694*nc^2*zb*V2[1, s] - 118354*nc^4*zb*V2[1, s] + 
      504*nc*nf*zb*V2[1, s] - 1968*nc^3*nf*zb*V2[1, s] + 
      10440*zb^2*V2[1, s] - 58703*nc^2*zb^2*V2[1, s] + 
      80972*nc^4*zb^2*V2[1, s] + 336*nc*nf*zb^2*V2[1, s] - 
      528*nc^3*nf*zb^2*V2[1, s] + 432*zb^3*V2[1, s] + 
      144*nc^4*zb^3*V2[1, s] - 51*zb^4*V2[1, s] + 24*nc^4*zb^4*V2[1, s] - 
      168*nc*V2[s, s] + 48*nc^3*V2[s, s] + 2784*nc*zb*V2[s, s] - 
      2664*nc^3*zb*V2[s, s] - 2112*nc*zb^2*V2[s, s] + 
      2112*nc^3*zb^2*V2[s, s]))/(1152*nc^2) - 
   (G[1, 1, 0, 0, zb]*(8205*V2[1, s] - 59884*nc^2*V2[1, s] + 
      75257*nc^4*V2[1, s] + 528*nc*nf*V2[1, s] + 1056*nc^3*nf*V2[1, s] - 
      23406*zb*V2[1, s] + 146468*nc^2*zb*V2[1, s] - 193054*nc^4*zb*V2[1, s] + 
      96*nc*nf*zb*V2[1, s] - 1344*nc^3*nf*zb*V2[1, s] + 17514*zb^2*V2[1, s] - 
      95908*nc^2*zb^2*V2[1, s] + 126050*nc^4*zb^2*V2[1, s] + 
      768*nc*nf*zb^2*V2[1, s] - 1056*nc^3*nf*zb^2*V2[1, s] + 
      288*zb^3*V2[1, s] + 72*nc^4*zb^3*V2[1, s] - 36*zb^4*V2[1, s] + 
      18*nc^4*zb^4*V2[1, s] - 96*nc*V2[s, s] + 96*nc^3*V2[s, s] + 
      3072*nc*zb*V2[s, s] - 3072*nc^3*zb*V2[s, s] - 2688*nc*zb^2*V2[s, s] + 
      2688*nc^3*zb^2*V2[s, s]))/(1152*nc^2) - 
   (G[1, 1, 1, 1, zb]*(15195*V2[1, s] - 56636*nc^2*V2[1, s] + 
      46633*nc^4*V2[1, s] + 1276*nc*nf*V2[1, s] + 2148*nc^3*nf*V2[1, s] - 
      26646*zb*V2[1, s] + 103876*nc^2*zb*V2[1, s] - 122518*nc^4*zb*V2[1, s] + 
      1912*nc*nf*zb*V2[1, s] - 4936*nc^3*nf*zb*V2[1, s] + 
      9030*zb^2*V2[1, s] - 51180*nc^2*zb^2*V2[1, s] + 
      70932*nc^4*zb^2*V2[1, s] - 304*nc*nf*zb^2*V2[1, s] + 
      304*nc^3*nf*zb^2*V2[1, s] + 528*zb^3*V2[1, s] + 
      504*nc^4*zb^3*V2[1, s] - 36*zb^4*V2[1, s] + 6*nc^4*zb^4*V2[1, s] + 
      1416*nc*V2[s, s] + 456*nc^3*V2[s, s] + 3264*nc*zb*V2[s, s] - 
      5520*nc^3*zb*V2[s, s] - 3264*nc*zb^2*V2[s, s] + 
      3264*nc^3*zb^2*V2[s, s]))/(2304*nc^2) + 
   (G[0, 1, 1, 0, zb]*(-36*V2[1, s] - 2484*nc^2*V2[1, s] + 
      3235*nc^4*V2[1, s] + 324*nc*nf*V2[1, s] - 508*nc^3*nf*V2[1, s] - 
      1140*zb*V2[1, s] + 18744*nc^2*zb*V2[1, s] - 57411*nc^4*zb*V2[1, s] - 
      972*nc*nf*zb*V2[1, s] + 1524*nc^3*nf*zb*V2[1, s] + 4014*zb^2*V2[1, s] - 
      33027*nc^2*zb^2*V2[1, s] + 96532*nc^4*zb^2*V2[1, s] + 
      1200*nc*nf*zb^2*V2[1, s] - 2032*nc^3*nf*zb^2*V2[1, s] - 
      2718*zb^3*V2[1, s] + 17455*nc^2*zb^3*V2[1, s] - 
      46036*nc^4*zb^3*V2[1, s] - 552*nc*nf*zb^3*V2[1, s] + 
      1016*nc^3*nf*zb^3*V2[1, s] - 135*zb^4*V2[1, s] + 15*zb^5*V2[1, s] + 
      576*nc*zb*V2[s, s] - 576*nc*zb^2*V2[s, s] + 96*nc*zb^3*V2[s, s]))/
    (576*nc^2*(-1 + zb)) + (G[2, 1, 1, 0, zb]*(1408*V2[1, s] - 
      6156*nc^2*V2[1, s] + 29344*nc^4*V2[1, s] - 640*nc^3*nf*V2[1, s] - 
      408*zb*V2[1, s] + 10836*nc^2*zb*V2[1, s] - 64236*nc^4*zb*V2[1, s] + 
      1408*nc^3*nf*zb*V2[1, s] - 1840*zb^2*V2[1, s] - 
      5394*nc^2*zb^2*V2[1, s] + 47384*nc^4*zb^2*V2[1, s] - 
      1024*nc^3*nf*zb^2*V2[1, s] + 784*zb^3*V2[1, s] + 
      714*nc^2*zb^3*V2[1, s] - 11408*nc^4*zb^3*V2[1, s] + 
      256*nc^3*nf*zb^3*V2[1, s] + 63*zb^4*V2[1, s] + 3*nc^4*zb^4*V2[1, s] - 
      7*zb^5*V2[1, s] + nc^4*zb^5*V2[1, s] + 768*nc*V2[s, s] - 
      1152*nc*zb*V2[s, s] + 192*nc*zb^3*V2[s, s]))/(384*nc^2*(-1 + zb)) - 
   (G[2, 2, 2, 1, zb]*(3720*V2[1, s] - 11124*nc^2*V2[1, s] + 
      20380*nc^4*V2[1, s] - 480*nc^3*nf*V2[1, s] - 4572*zb*V2[1, s] + 
      24588*nc^2*zb*V2[1, s] - 44424*nc^4*zb*V2[1, s] + 
      1056*nc^3*nf*zb*V2[1, s] + 384*zb^2*V2[1, s] - 
      17478*nc^2*zb^2*V2[1, s] + 32034*nc^4*zb^2*V2[1, s] - 
      768*nc^3*nf*zb^2*V2[1, s] + 444*zb^3*V2[1, s] + 
      4014*nc^2*zb^3*V2[1, s] - 7586*nc^4*zb^3*V2[1, s] + 
      192*nc^3*nf*zb^3*V2[1, s] + 27*zb^4*V2[1, s] + 9*nc^4*zb^4*V2[1, s] - 
      3*zb^5*V2[1, s] + 3*nc^4*zb^5*V2[1, s] + 1536*nc*V2[s, s] - 
      2304*nc*zb*V2[s, s] + 384*nc*zb^3*V2[s, s]))/(576*nc^2*(-1 + zb)) - 
   (G[0, 1, 0, zb]*(12132*V2[1, s] - 9828*nc^2*V2[1, s] - 
      20404*nc^4*V2[1, s] - 3600*nc*nf*V2[1, s] + 5632*nc^3*nf*V2[1, s] + 
      4080*Pi^2*V2[1, s] - 13740*nc^2*Pi^2*V2[1, s] + 
      16560*nc^4*Pi^2*V2[1, s] - 15318*zb*V2[1, s] - 
      173880*nc^2*zb*V2[1, s] + 857706*nc^4*zb*V2[1, s] + 
      11088*nc*nf*zb*V2[1, s] - 36960*nc^3*nf*zb*V2[1, s] - 
      12456*Pi^2*zb*V2[1, s] + 41220*nc^2*Pi^2*zb*V2[1, s] - 
      49680*nc^4*Pi^2*zb*V2[1, s] - 25353*zb^2*V2[1, s] + 
      465396*nc^2*zb^2*V2[1, s] - 1610965*nc^4*zb^2*V2[1, s] - 
      32568*nc*nf*zb^2*V2[1, s] + 75256*nc^3*nf*zb^2*V2[1, s] + 
      15888*Pi^2*zb^2*V2[1, s] - 53952*nc^2*Pi^2*zb^2*V2[1, s] + 
      66240*nc^4*Pi^2*zb^2*V2[1, s] + 29025*zb^3*V2[1, s] - 
      278384*nc^2*zb^3*V2[1, s] + 817389*nc^4*zb^3*V2[1, s] + 
      26616*nc*nf*zb^3*V2[1, s] - 47000*nc^3*nf*zb^3*V2[1, s] - 
      7512*Pi^2*zb^3*V2[1, s] + 26472*nc^2*Pi^2*zb^3*V2[1, s] - 
      33120*nc^4*Pi^2*zb^3*V2[1, s] - 270*zb^4*V2[1, s] + 
      18*nc^4*zb^4*V2[1, s] - 5328*nc*zb*V2[s, s] + 5328*nc^3*zb*V2[s, s] - 
      21456*nc*zb^2*V2[s, s] + 21456*nc^3*zb^2*V2[s, s] + 
      30624*nc*zb^3*V2[s, s] - 30624*nc^3*zb^3*V2[s, s]))/
    (6912*nc^2*(-1 + zb)) - (G[1, 0, 0, 0, zb]*(11085*V2[1, s] - 
      73386*nc^2*V2[1, s] + 57681*nc^4*V2[1, s] + 1724*nc*nf*V2[1, s] - 
      140*nc^3*nf*V2[1, s] - 49263*zb*V2[1, s] + 277014*nc^2*zb*V2[1, s] - 
      290031*nc^4*zb*V2[1, s] - 3444*nc*nf*zb*V2[1, s] + 
      996*nc^3*nf*zb*V2[1, s] + 72570*zb^2*V2[1, s] - 
      354932*nc^2*zb^2*V2[1, s] + 410918*nc^4*zb^2*V2[1, s] + 
      3248*nc*nf*zb^2*V2[1, s] - 3056*nc^3*nf*zb^2*V2[1, s] - 
      34104*zb^3*V2[1, s] + 151304*nc^2*zb^3*V2[1, s] - 
      181864*nc^4*zb^3*V2[1, s] - 1528*nc*nf*zb^3*V2[1, s] + 
      2200*nc^3*nf*zb^3*V2[1, s] - 324*zb^4*V2[1, s] + 36*zb^5*V2[1, s] + 
      288*nc*V2[s, s] - 288*nc^3*V2[s, s] + 4320*nc*zb*V2[s, s] - 
      4320*nc^3*zb*V2[s, s] - 6912*nc*zb^2*V2[s, s] + 
      6912*nc^3*zb^2*V2[s, s] + 2304*nc*zb^3*V2[s, s] - 
      2304*nc^3*zb^3*V2[s, s]))/(1152*nc^2*(-1 + zb)) + 
   (G[1, 0, 0, 1, zb]*(10977*V2[1, s] - 45234*nc^2*V2[1, s] + 
      33647*nc^4*V2[1, s] + 1608*nc*nf*V2[1, s] + 24*nc^3*nf*V2[1, s] - 
      40137*zb*V2[1, s] + 167322*nc^2*zb*V2[1, s] - 195651*nc^4*zb*V2[1, s] - 
      2808*nc*nf*zb*V2[1, s] + 264*nc^3*nf*zb*V2[1, s] + 
      51306*zb^2*V2[1, s] - 211074*nc^2*zb^2*V2[1, s] + 
      288882*nc^4*zb^2*V2[1, s] + 2160*nc*nf*zb^2*V2[1, s] - 
      1968*nc^3*nf*zb^2*V2[1, s] - 21810*zb^3*V2[1, s] + 
      88986*nc^2*zb^3*V2[1, s] - 129530*nc^4*zb^3*V2[1, s] - 
      960*nc*nf*zb^3*V2[1, s] + 1680*nc^3*nf*zb^3*V2[1, s] - 
      375*zb^4*V2[1, s] - 39*nc^4*zb^4*V2[1, s] + 39*zb^5*V2[1, s] + 
      3*nc^4*zb^5*V2[1, s] + 888*nc*V2[s, s] - 888*nc^3*V2[s, s] + 
      2664*nc*zb*V2[s, s] - 2664*nc^3*zb*V2[s, s] - 5472*nc*zb^2*V2[s, s] + 
      5472*nc^3*zb^2*V2[s, s] + 1920*nc*zb^3*V2[s, s] - 
      1920*nc^3*zb^3*V2[s, s]))/(1152*nc^2*(-1 + zb)) - 
   (G[1, 0, 1, 1, zb]*(4395*V2[1, s] - 12651*nc^2*V2[1, s] + 
      5134*nc^4*V2[1, s] + 918*nc*nf*V2[1, s] + 54*nc^3*nf*V2[1, s] - 
      13695*zb*V2[1, s] + 41505*nc^2*zb*V2[1, s] - 48480*nc^4*zb*V2[1, s] - 
      1242*nc*nf*zb*V2[1, s] - 354*nc^3*nf*zb*V2[1, s] + 
      14496*zb^2*V2[1, s] - 47511*nc^2*zb^2*V2[1, s] + 
      79281*nc^4*zb^2*V2[1, s] + 480*nc*nf*zb^2*V2[1, s] - 
      120*nc^3*nf*zb^2*V2[1, s] - 5016*zb^3*V2[1, s] + 
      18657*nc^2*zb^3*V2[1, s] - 36895*nc^4*zb^3*V2[1, s] - 
      156*nc*nf*zb^3*V2[1, s] + 420*nc^3*nf*zb^3*V2[1, s] - 
      195*zb^4*V2[1, s] - 102*nc^4*zb^4*V2[1, s] + 15*zb^5*V2[1, s] + 
      6*nc^4*zb^5*V2[1, s] + 360*nc*V2[s, s] - 744*nc^3*V2[s, s] + 
      1368*nc*zb*V2[s, s] - 504*nc^3*zb*V2[s, s] - 2592*nc*zb^2*V2[s, s] + 
      2016*nc^3*zb^2*V2[s, s] + 864*nc*zb^3*V2[s, s] - 
      768*nc^3*zb^3*V2[s, s]))/(576*nc^2*(-1 + zb)) - 
   (G[2, 2, 1, zb]*(5616*V2[1, s] - 21828*nc^2*V2[1, s] + 
      11692*nc^4*V2[1, s] + 1152*nc*nf*V2[1, s] + 3552*nc^3*nf*V2[1, s] + 
      570*Pi^2*V2[1, s] + 3570*nc^2*Pi^2*V2[1, s] + 5220*nc^4*Pi^2*V2[1, s] - 
      37656*zb*V2[1, s] + 72450*nc^2*zb*V2[1, s] - 28278*nc^4*zb*V2[1, s] - 
      3456*nc*nf*zb*V2[1, s] - 7008*nc^3*nf*zb*V2[1, s] - 
      1254*Pi^2*zb*V2[1, s] - 6990*nc^2*Pi^2*zb*V2[1, s] - 
      11484*nc^4*Pi^2*zb*V2[1, s] + 46530*zb^2*V2[1, s] - 
      73701*nc^2*zb^2*V2[1, s] + 31101*nc^4*zb^2*V2[1, s] + 
      3168*nc*nf*zb^2*V2[1, s] + 4416*nc^3*nf*zb^2*V2[1, s] + 
      912*Pi^2*zb^2*V2[1, s] + 4200*nc^2*Pi^2*zb^2*V2[1, s] + 
      8352*nc^4*Pi^2*zb^2*V2[1, s] - 14472*zb^3*V2[1, s] + 
      21831*nc^2*zb^3*V2[1, s] - 9797*nc^4*zb^3*V2[1, s] - 
      864*nc*nf*zb^3*V2[1, s] - 960*nc^3*nf*zb^3*V2[1, s] - 
      228*Pi^2*zb^3*V2[1, s] - 780*nc^2*Pi^2*zb^3*V2[1, s] - 
      2088*nc^4*Pi^2*zb^3*V2[1, s] - 18*zb^4*V2[1, s] + 
      18*nc^4*zb^4*V2[1, s] - 11520*nc*V2[s, s] + 4608*nc^3*V2[s, s] + 
      14688*nc*zb*V2[s, s] - 6048*nc^3*zb*V2[s, s] - 1872*nc*zb^2*V2[s, s] + 
      1008*nc^3*zb^2*V2[s, s] - 1296*nc*zb^3*V2[s, s] + 
      432*nc^3*zb^3*V2[s, s]))/(3456*nc^2*(-1 + zb)) - 
   (G[2, 1, 0, zb]*(-5472*V2[1, s] + 21504*nc^2*V2[1, s] + 
      3272*nc^4*V2[1, s] + 1152*nc*nf*V2[1, s] + 3552*nc^3*nf*V2[1, s] - 
      180*Pi^2*V2[1, s] - 780*nc^2*Pi^2*V2[1, s] + 3000*nc^4*Pi^2*V2[1, s] - 
      3942*zb*V2[1, s] - 4248*nc^2*zb*V2[1, s] - 1590*nc^4*zb*V2[1, s] - 
      3456*nc*nf*zb*V2[1, s] - 7008*nc^3*nf*zb*V2[1, s] + 
      396*Pi^2*zb*V2[1, s] + 1716*nc^2*Pi^2*zb*V2[1, s] - 
      6600*nc^4*Pi^2*zb*V2[1, s] + 15399*zb^2*V2[1, s] - 
      33462*nc^2*zb^2*V2[1, s] + 8775*nc^4*zb^2*V2[1, s] + 
      3168*nc*nf*zb^2*V2[1, s] + 4416*nc^3*nf*zb^2*V2[1, s] - 
      288*Pi^2*zb^2*V2[1, s] - 1248*nc^2*Pi^2*zb^2*V2[1, s] + 
      4800*nc^4*Pi^2*zb^2*V2[1, s] - 5967*zb^3*V2[1, s] + 
      15438*nc^2*zb^3*V2[1, s] - 4267*nc^4*zb^3*V2[1, s] - 
      864*nc*nf*zb^3*V2[1, s] - 960*nc^3*nf*zb^3*V2[1, s] + 
      72*Pi^2*zb^3*V2[1, s] + 312*nc^2*Pi^2*zb^3*V2[1, s] - 
      1200*nc^4*Pi^2*zb^3*V2[1, s] - 18*zb^4*V2[1, s] + 
      18*nc^4*zb^4*V2[1, s] - 6912*nc*V2[s, s] + 4608*nc^3*V2[s, s] + 
      7776*nc*zb*V2[s, s] - 6048*nc^3*zb*V2[s, s] + 432*nc*zb^2*V2[s, s] + 
      1008*nc^3*zb^2*V2[s, s] - 1296*nc*zb^3*V2[s, s] + 
      432*nc^3*zb^3*V2[s, s]))/(3456*nc^2*(-1 + zb)) - 
   (G[1, 0, 1, 0, zb]*(-2817*V2[1, s] + 16548*nc^2*V2[1, s] - 
      11111*nc^4*V2[1, s] - 664*nc*nf*V2[1, s] + 32*nc^3*nf*V2[1, s] + 
      11741*zb*V2[1, s] - 60220*nc^2*zb*V2[1, s] + 64651*nc^4*zb*V2[1, s] + 
      1080*nc*nf*zb*V2[1, s] - 48*nc^3*nf*zb*V2[1, s] - 16086*zb^2*V2[1, s] + 
      74986*nc^2*zb^2*V2[1, s] - 95504*nc^4*zb^2*V2[1, s] - 
      736*nc*nf*zb^2*V2[1, s] + 496*nc^3*nf*zb^2*V2[1, s] + 
      7042*zb^3*V2[1, s] - 31314*nc^2*zb^3*V2[1, s] + 
      42920*nc^4*zb^3*V2[1, s] + 320*nc*nf*zb^3*V2[1, s] - 
      480*nc^3*nf*zb^3*V2[1, s] + 135*zb^4*V2[1, s] + 3*nc^4*zb^4*V2[1, s] - 
      15*zb^5*V2[1, s] + nc^4*zb^5*V2[1, s] - 296*nc*V2[s, s] + 
      296*nc^3*V2[s, s] - 888*nc*zb*V2[s, s] + 888*nc^3*zb*V2[s, s] + 
      1824*nc*zb^2*V2[s, s] - 1824*nc^3*zb^2*V2[s, s] - 
      640*nc*zb^3*V2[s, s] + 640*nc^3*zb^3*V2[s, s]))/(384*nc^2*(-1 + zb)) + 
   (G[2, 1, 1, zb]*(-4032*V2[1, s] - 27516*nc^2*V2[1, s] + 
      33788*nc^4*V2[1, s] + 4608*nc*nf*V2[1, s] + 12992*nc^3*nf*V2[1, s] + 
      330*Pi^2*V2[1, s] - 3510*nc^2*Pi^2*V2[1, s] + 
      14580*nc^4*Pi^2*V2[1, s] - 52218*zb*V2[1, s] + 
      176670*nc^2*zb*V2[1, s] - 37924*nc^4*zb*V2[1, s] - 
      13824*nc*nf*zb*V2[1, s] - 25472*nc^3*nf*zb*V2[1, s] - 
      726*Pi^2*zb*V2[1, s] + 8010*nc^2*Pi^2*zb*V2[1, s] - 
      32076*nc^4*Pi^2*zb*V2[1, s] + 85023*zb^2*V2[1, s] - 
      226197*nc^2*zb^2*V2[1, s] + 28156*nc^4*zb^2*V2[1, s] + 
      12672*nc*nf*zb^2*V2[1, s] + 15872*nc^3*nf*zb^2*V2[1, s] + 
      528*Pi^2*zb^2*V2[1, s] - 6120*nc^2*Pi^2*zb^2*V2[1, s] + 
      23328*nc^4*Pi^2*zb^2*V2[1, s] - 28665*zb^3*V2[1, s] + 
      73491*nc^2*zb^3*V2[1, s] - 8448*nc^4*zb^3*V2[1, s] - 
      3456*nc*nf*zb^3*V2[1, s] - 3392*nc^3*nf*zb^3*V2[1, s] - 
      132*Pi^2*zb^3*V2[1, s] + 1620*nc^2*Pi^2*zb^3*V2[1, s] - 
      5832*nc^4*Pi^2*zb^3*V2[1, s] - 108*zb^4*V2[1, s] + 
      108*nc^4*zb^4*V2[1, s] - 41472*nc*V2[s, s] + 18432*nc^3*V2[s, s] + 
      51840*nc*zb*V2[s, s] - 24192*nc^3*zb*V2[s, s] - 5184*nc*zb^2*V2[s, s] + 
      4032*nc^3*zb^2*V2[s, s] - 5184*nc*zb^3*V2[s, s] + 
      1728*nc^3*zb^3*V2[s, s]))/(6912*nc^2*(-1 + zb)) - 
   (G[0, 1, 1, zb]*(-3006*V2[1, s] + 4988*nc^2*V2[1, s] + 
      5600*nc^4*V2[1, s] + 796*nc*nf*V2[1, s] - 1580*nc^3*nf*V2[1, s] - 
      1488*Pi^2*V2[1, s] + 3843*nc^2*Pi^2*V2[1, s] - 
      5160*nc^4*Pi^2*V2[1, s] + 33435*zb*V2[1, s] - 2460*nc^2*zb*V2[1, s] - 
      314673*nc^4*zb*V2[1, s] - 564*nc*nf*zb*V2[1, s] + 
      13368*nc^3*nf*zb*V2[1, s] + 5112*Pi^2*zb*V2[1, s] - 
      11529*nc^2*Pi^2*zb*V2[1, s] + 15480*nc^4*Pi^2*zb*V2[1, s] - 
      64242*zb^2*V2[1, s] - 24421*nc^2*zb^2*V2[1, s] + 
      575501*nc^4*zb^2*V2[1, s] + 7570*nc*nf*zb^2*V2[1, s] - 
      29246*nc^3*nf*zb^2*V2[1, s] - 6240*Pi^2*zb^2*V2[1, s] + 
      14994*nc^2*Pi^2*zb^2*V2[1, s] - 20640*nc^4*Pi^2*zb^2*V2[1, s] + 
      33723*zb^3*V2[1, s] + 21925*nc^2*zb^3*V2[1, s] - 
      288072*nc^4*zb^3*V2[1, s] - 8474*nc*nf*zb^3*V2[1, s] + 
      18802*nc^3*nf*zb^3*V2[1, s] + 2616*Pi^2*zb^3*V2[1, s] - 
      7308*nc^2*Pi^2*zb^3*V2[1, s] + 10320*nc^4*Pi^2*zb^3*V2[1, s] + 
      90*zb^4*V2[1, s] + 36*nc^4*zb^4*V2[1, s] + 5616*nc*zb*V2[s, s] - 
      4464*nc^3*zb*V2[s, s] + 5616*nc*zb^2*V2[s, s] - 
      6768*nc^3*zb^2*V2[s, s] - 12768*nc*zb^3*V2[s, s] + 
      12768*nc^3*zb^3*V2[s, s]))/(3456*nc^2*(-1 + zb)) - 
   (G[0, 0, 0, zb]*(-8676*V2[1, s] + 6548*nc^2*V2[1, s] + 
      15800*nc^4*V2[1, s] + 2512*nc*nf*V2[1, s] - 4112*nc^3*nf*V2[1, s] - 
      2910*Pi^2*V2[1, s] + 9768*nc^2*Pi^2*V2[1, s] - 
      11514*nc^4*Pi^2*V2[1, s] - 12888*zb*V2[1, s] + 
      165954*nc^2*zb*V2[1, s] - 528102*nc^4*zb*V2[1, s] - 
      9960*nc*nf*zb*V2[1, s] + 24888*nc^3*nf*zb*V2[1, s] + 
      8730*Pi^2*zb*V2[1, s] - 29304*nc^2*Pi^2*zb*V2[1, s] + 
      34542*nc^4*Pi^2*zb*V2[1, s] + 84447*zb^2*V2[1, s] - 
      431776*nc^2*zb^2*V2[1, s] + 1004087*nc^4*zb^2*V2[1, s] + 
      22564*nc*nf*zb^2*V2[1, s] - 46484*nc^3*nf*zb^2*V2[1, s] - 
      11640*Pi^2*zb^2*V2[1, s] + 39072*nc^2*Pi^2*zb^2*V2[1, s] - 
      46056*nc^4*Pi^2*zb^2*V2[1, s] - 62991*zb^3*V2[1, s] + 
      256578*nc^2*zb^3*V2[1, s] - 511729*nc^4*zb^3*V2[1, s] - 
      15884*nc*nf*zb^3*V2[1, s] + 27244*nc^3*nf*zb^3*V2[1, s] + 
      5820*Pi^2*zb^3*V2[1, s] - 19536*nc^2*Pi^2*zb^3*V2[1, s] + 
      23028*nc^4*Pi^2*zb^3*V2[1, s] + 108*zb^4*V2[1, s] + 
      864*nc*zb*V2[s, s] - 864*nc^3*zb*V2[s, s] + 14688*nc*zb^2*V2[s, s] - 
      14688*nc^3*zb^2*V2[s, s] - 17856*nc*zb^3*V2[s, s] + 
      17856*nc^3*zb^3*V2[s, s]))/(3456*nc^2*(-1 + zb)) + 
   (G[0, 0, 1, zb]*(-9180*V2[1, s] + 12828*nc^2*V2[1, s] + 
      22328*nc^4*V2[1, s] + 2976*nc*nf*V2[1, s] - 6032*nc^3*nf*V2[1, s] - 
      4740*Pi^2*V2[1, s] + 13608*nc^2*Pi^2*V2[1, s] - 
      16428*nc^4*Pi^2*V2[1, s] + 25938*zb*V2[1, s] + 
      151488*nc^2*zb*V2[1, s] - 848430*nc^4*zb*V2[1, s] - 
      10512*nc*nf*zb*V2[1, s] + 40872*nc^3*nf*zb*V2[1, s] + 
      14220*Pi^2*zb*V2[1, s] - 40824*nc^2*Pi^2*zb*V2[1, s] + 
      49284*nc^4*Pi^2*zb*V2[1, s] + 1305*zb^2*V2[1, s] - 
      430500*nc^2*zb^2*V2[1, s] + 1576319*nc^4*zb^2*V2[1, s] + 
      28992*nc*nf*zb^2*V2[1, s] - 78392*nc^3*nf*zb^2*V2[1, s] - 
      18168*Pi^2*zb^2*V2[1, s] + 53208*nc^2*Pi^2*zb^2*V2[1, s] - 
      65712*nc^4*Pi^2*zb^2*V2[1, s] - 18081*zb^3*V2[1, s] + 
      264608*nc^2*zb^3*V2[1, s] - 788971*nc^4*zb^3*V2[1, s] - 
      22800*nc*nf*zb^3*V2[1, s] + 46240*nc^3*nf*zb^3*V2[1, s] + 
      8688*Pi^2*zb^3*V2[1, s] - 25992*nc^2*Pi^2*zb^3*V2[1, s] + 
      32856*nc^4*Pi^2*zb^3*V2[1, s] + 234*zb^4*V2[1, s] + 
      18*nc^4*zb^4*V2[1, s] + 5328*nc*zb*V2[s, s] - 5328*nc^3*zb*V2[s, s] + 
      21456*nc*zb^2*V2[s, s] - 21456*nc^3*zb^2*V2[s, s] - 
      30624*nc*zb^3*V2[s, s] + 30624*nc^3*zb^3*V2[s, s]))/
    (6912*nc^2*(-1 + zb)) + (G[2, 1, 1, 1, zb]*(4500*V2[1, s] - 
      13392*nc^2*V2[1, s] + 72428*nc^4*V2[1, s] - 2240*nc^3*nf*V2[1, s] - 
      6528*zb*V2[1, s] + 39408*nc^2*zb*V2[1, s] - 236296*nc^4*zb*V2[1, s] + 
      7168*nc^3*nf*zb*V2[1, s] - 2832*zb^2*V2[1, s] - 
      41427*nc^2*zb^2*V2[1, s] + 289312*nc^4*zb^2*V2[1, s] - 
      8512*nc^3*nf*zb^2*V2[1, s] + 7128*zb^3*V2[1, s] + 
      18006*nc^2*zb^3*V2[1, s] - 156508*nc^4*zb^3*V2[1, s] + 
      4480*nc^3*nf*zb^3*V2[1, s] - 2133*zb^4*V2[1, s] - 
      2643*nc^2*zb^4*V2[1, s] + 31055*nc^4*zb^4*V2[1, s] - 
      896*nc^3*nf*zb^4*V2[1, s] - 150*zb^5*V2[1, s] + 6*nc^4*zb^5*V2[1, s] + 
      15*zb^6*V2[1, s] + 3*nc^4*zb^6*V2[1, s] + 4608*nc*V2[s, s] - 
      11520*nc*zb*V2[s, s] + 6912*nc*zb^2*V2[s, s] + 1152*nc*zb^3*V2[s, s] - 
      1152*nc*zb^4*V2[s, s]))/(1152*nc^2*(-1 + zb)^2) - 
   (G[2, 1, 2, 1, zb]*(1944*V2[1, s] - 5646*nc^2*V2[1, s] + 
      14282*nc^4*V2[1, s] - 360*nc^3*nf*V2[1, s] - 4206*zb*V2[1, s] + 
      18150*nc^2*zb*V2[1, s] - 45872*nc^4*zb*V2[1, s] + 
      1152*nc^3*nf*zb*V2[1, s] + 2217*zb^2*V2[1, s] - 
      21507*nc^2*zb^2*V2[1, s] + 54780*nc^4*zb^2*V2[1, s] - 
      1368*nc^3*nf*zb^2*V2[1, s] + 432*zb^3*V2[1, s] + 
      11052*nc^2*zb^3*V2[1, s] - 28708*nc^4*zb^3*V2[1, s] + 
      720*nc^3*nf*zb^3*V2[1, s] - 414*zb^4*V2[1, s] - 
      2073*nc^2*zb^4*V2[1, s] + 5509*nc^4*zb^4*V2[1, s] - 
      144*nc^3*nf*zb^4*V2[1, s] + 30*zb^5*V2[1, s] + 6*nc^4*zb^5*V2[1, s] - 
      3*zb^6*V2[1, s] + 3*nc^4*zb^6*V2[1, s] + 768*nc*V2[s, s] - 
      1920*nc*zb*V2[s, s] + 1152*nc*zb^2*V2[s, s] + 192*nc*zb^3*V2[s, s] - 
      192*nc*zb^4*V2[s, s]))/(576*nc^2*(-1 + zb)^2) - 
   (G[2, 1, 0, 1, zb]*(-496*V2[1, s] - 530*nc^2*V2[1, s] + 
      6354*nc^4*V2[1, s] - 120*nc^3*nf*V2[1, s] + 2116*zb*V2[1, s] + 
      1148*nc^2*zb*V2[1, s] - 20372*nc^4*zb*V2[1, s] + 
      384*nc^3*nf*zb*V2[1, s] - 3218*zb^2*V2[1, s] - 650*nc^2*zb^2*V2[1, s] + 
      24462*nc^4*zb^2*V2[1, s] - 456*nc^3*nf*zb^2*V2[1, s] + 
      2080*zb^3*V2[1, s] - 88*nc^2*zb^3*V2[1, s] - 12940*nc^4*zb^3*V2[1, s] + 
      240*nc^3*nf*zb^3*V2[1, s] - 491*zb^4*V2[1, s] + 
      104*nc^2*zb^4*V2[1, s] + 2487*nc^4*zb^4*V2[1, s] - 
      48*nc^3*nf*zb^4*V2[1, s] + 10*zb^5*V2[1, s] + 6*nc^4*zb^5*V2[1, s] - 
      zb^6*V2[1, s] + 3*nc^4*zb^6*V2[1, s] - 128*nc*V2[s, s] + 
      320*nc*zb*V2[s, s] - 192*nc*zb^2*V2[s, s] - 32*nc*zb^3*V2[s, s] + 
      32*nc*zb^4*V2[s, s]))/(192*nc^2*(-1 + zb)^2) - 
   (G[0, 1, 2, 1, zb]*(-36*V2[1, s] - 54*nc^2*V2[1, s] - 18*nc^4*V2[1, s] + 
      252*zb*V2[1, s] - 1212*nc^2*zb*V2[1, s] + 396*nc^4*zb*V2[1, s] - 
      411*zb^2*V2[1, s] + 3741*nc^2*zb^2*V2[1, s] - 942*nc^4*zb^2*V2[1, s] + 
      234*zb^3*V2[1, s] - 3774*nc^2*zb^3*V2[1, s] + 812*nc^4*zb^3*V2[1, s] - 
      66*zb^4*V2[1, s] + 1287*nc^2*zb^4*V2[1, s] - 257*nc^4*zb^4*V2[1, s] + 
      30*zb^5*V2[1, s] + 6*nc^4*zb^5*V2[1, s] - 3*zb^6*V2[1, s] + 
      3*nc^4*zb^6*V2[1, s] - 288*nc*zb*V2[s, s] + 576*nc*zb^2*V2[s, s] - 
      336*nc*zb^3*V2[s, s] + 48*nc*zb^4*V2[s, s]))/(288*nc^2*(-1 + zb)^2) + 
   (G[0, 0, 1, 1, zb]*(-72*V2[1, s] + 2175*nc^2*V2[1, s] - 
      3497*nc^4*V2[1, s] - 240*nc*nf*V2[1, s] + 572*nc^3*nf*V2[1, s] + 
      408*zb*V2[1, s] - 17208*nc^2*zb*V2[1, s] + 60332*nc^4*zb*V2[1, s] + 
      960*nc*nf*zb*V2[1, s] - 2288*nc^3*nf*zb*V2[1, s] - 2889*zb^2*V2[1, s] + 
      42276*nc^2*zb^2*V2[1, s] - 152417*nc^4*zb^2*V2[1, s] - 
      1560*nc*nf*zb^2*V2[1, s] + 4004*nc^3*nf*zb^2*V2[1, s] + 
      4662*zb^3*V2[1, s] - 41932*nc^2*zb^3*V2[1, s] + 
      141338*nc^4*zb^3*V2[1, s] + 1200*nc*nf*zb^3*V2[1, s] - 
      3432*nc^3*nf*zb^3*V2[1, s] - 1914*zb^4*V2[1, s] + 
      14701*nc^2*zb^4*V2[1, s] - 45654*nc^4*zb^4*V2[1, s] - 
      360*nc*nf*zb^4*V2[1, s] + 1144*nc^3*nf*zb^4*V2[1, s] - 
      210*zb^5*V2[1, s] - 108*nc^4*zb^5*V2[1, s] + 15*zb^6*V2[1, s] + 
      6*nc^4*zb^6*V2[1, s] - 576*nc*zb*V2[s, s] + 1152*nc*zb^2*V2[s, s] - 
      672*nc*zb^3*V2[s, s] + 96*nc*zb^4*V2[s, s]))/(576*nc^2*(-1 + zb)^2) - 
   (G[2, 2, 1, 0, zb]*(-2928*V2[1, s] + 11472*nc^2*V2[1, s] - 
      29036*nc^4*V2[1, s] + 480*nc^3*nf*V2[1, s] + 6744*zb*V2[1, s] - 
      33912*nc^2*zb*V2[1, s] + 90164*nc^4*zb*V2[1, s] - 
      1536*nc^3*nf*zb*V2[1, s] - 4452*zb^2*V2[1, s] + 
      35982*nc^2*zb^2*V2[1, s] - 103728*nc^4*zb^2*V2[1, s] + 
      1824*nc^3*nf*zb^2*V2[1, s] + 408*zb^3*V2[1, s] - 
      16212*nc^2*zb^3*V2[1, s] + 52384*nc^4*zb^3*V2[1, s] - 
      960*nc^3*nf*zb^3*V2[1, s] + 201*zb^4*V2[1, s] + 
      2646*nc^2*zb^4*V2[1, s] - 9793*nc^4*zb^4*V2[1, s] + 
      192*nc^3*nf*zb^4*V2[1, s] + 30*zb^5*V2[1, s] + 6*nc^4*zb^5*V2[1, s] - 
      3*zb^6*V2[1, s] + 3*nc^4*zb^6*V2[1, s] - 768*nc*V2[s, s] + 
      1920*nc*zb*V2[s, s] - 1152*nc*zb^2*V2[s, s] - 192*nc*zb^3*V2[s, s] + 
      192*nc*zb^4*V2[s, s]))/(576*nc^2*(-1 + zb)^2) + 
   (G[2, 2, 1, 1, zb]*(-2108*V2[1, s] + 4998*nc^2*V2[1, s] - 
      12760*nc^4*V2[1, s] + 320*nc^3*nf*V2[1, s] + 5170*zb*V2[1, s] - 
      15208*nc^2*zb*V2[1, s] + 40692*nc^4*zb*V2[1, s] - 
      1024*nc^3*nf*zb*V2[1, s] - 4002*zb^2*V2[1, s] + 
      16750*nc^2*zb^2*V2[1, s] - 48361*nc^4*zb^2*V2[1, s] + 
      1216*nc^3*nf*zb^2*V2[1, s] + 950*zb^3*V2[1, s] - 
      7916*nc^2*zb^3*V2[1, s] + 25346*nc^4*zb^3*V2[1, s] - 
      640*nc^3*nf*zb^3*V2[1, s] - 37*zb^4*V2[1, s] + 
      1364*nc^2*zb^4*V2[1, s] - 4926*nc^4*zb^4*V2[1, s] + 
      128*nc^3*nf*zb^4*V2[1, s] + 30*zb^5*V2[1, s] + 6*nc^4*zb^5*V2[1, s] - 
      3*zb^6*V2[1, s] + 3*nc^4*zb^6*V2[1, s] - 896*nc*V2[s, s] + 
      2240*nc*zb*V2[s, s] - 1344*nc*zb^2*V2[s, s] - 224*nc*zb^3*V2[s, s] + 
      224*nc*zb^4*V2[s, s]))/(192*nc^2*(-1 + zb)^2) - 
   (G[0, 1, 1, 1, zb]*(1906*nc^2*V2[1, s] - 3112*nc^4*V2[1, s] - 
      304*nc*nf*V2[1, s] + 664*nc^3*nf*V2[1, s] - 2928*zb*V2[1, s] + 
      968*nc^2*zb*V2[1, s] + 65548*nc^4*zb*V2[1, s] + 
      1216*nc*nf*zb*V2[1, s] - 2656*nc^3*nf*zb*V2[1, s] + 
      6558*zb^2*V2[1, s] - 10262*nc^2*zb^2*V2[1, s] - 
      165304*nc^4*zb^2*V2[1, s] - 1792*nc*nf*zb^2*V2[1, s] + 
      4648*nc^3*nf*zb^2*V2[1, s] - 4716*zb^3*V2[1, s] + 
      10972*nc^2*zb^3*V2[1, s] + 150364*nc^4*zb^3*V2[1, s] + 
      1152*nc*nf*zb^3*V2[1, s] - 3984*nc^3*nf*zb^3*V2[1, s] + 
      1503*zb^4*V2[1, s] - 3536*nc^2*zb^4*V2[1, s] - 
      47256*nc^4*zb^4*V2[1, s] - 272*nc*nf*zb^4*V2[1, s] + 
      1328*nc^3*nf*zb^4*V2[1, s] - 450*zb^5*V2[1, s] - 
      240*nc^4*zb^5*V2[1, s] + 33*zb^6*V2[1, s] - 2304*nc*zb*V2[s, s] + 
      4608*nc*zb^2*V2[s, s] - 2688*nc*zb^3*V2[s, s] + 384*nc*zb^4*V2[s, s]))/
    (1152*nc^2*(-1 + zb)^2) + 
   (G[1, 1, 0, zb]*(-3456*V2[1, s] - 281088*zb*V2[1, s] + 
      11112*nc^2*zb*V2[1, s] - 7334608*nc^4*zb*V2[1, s] - 
      201600*nc*nf*zb*V2[1, s] + 218304*nc^3*nf*zb*V2[1, s] + 
      54528*Pi^2*zb*V2[1, s] - 82080*nc^2*Pi^2*zb*V2[1, s] - 
      218496*nc^4*Pi^2*zb*V2[1, s] - 2304*nc*nf*Pi^2*zb*V2[1, s] + 
      2304*nc^3*nf*Pi^2*zb*V2[1, s] + 749736*zb^2*V2[1, s] - 
      1634964*nc^2*zb^2*V2[1, s] + 25786856*nc^4*zb^2*V2[1, s] + 
      448704*nc*nf*zb^2*V2[1, s] - 622944*nc^3*nf*zb^2*V2[1, s] - 
      195648*Pi^2*zb^2*V2[1, s] + 386544*nc^2*Pi^2*zb^2*V2[1, s] + 
      382272*nc^4*Pi^2*zb^2*V2[1, s] + 8064*nc*nf*Pi^2*zb^2*V2[1, s] - 
      8064*nc^3*nf*Pi^2*zb^2*V2[1, s] - 769572*zb^3*V2[1, s] + 
      3947034*nc^2*zb^3*V2[1, s] - 36077404*nc^4*zb^3*V2[1, s] - 
      561696*nc*nf*zb^3*V2[1, s] + 915888*nc^3*nf*zb^3*V2[1, s] + 
      284640*Pi^2*zb^3*V2[1, s] - 672120*nc^2*Pi^2*zb^3*V2[1, s] - 
      80160*nc^4*Pi^2*zb^3*V2[1, s] - 8640*nc*nf*Pi^2*zb^3*V2[1, s] + 
      8640*nc^3*nf*Pi^2*zb^3*V2[1, s] + 385830*zb^4*V2[1, s] - 
      3480375*nc^2*zb^4*V2[1, s] + 24603938*nc^4*zb^4*V2[1, s] + 
      421488*nc*nf*zb^4*V2[1, s] - 712296*nc^3*nf*zb^4*V2[1, s] - 
      201648*Pi^2*zb^4*V2[1, s] + 530964*nc^2*Pi^2*zb^4*V2[1, s] - 
      180048*nc^4*Pi^2*zb^4*V2[1, s] + 3744*nc*nf*Pi^2*zb^4*V2[1, s] - 
      3744*nc^3*nf*Pi^2*zb^4*V2[1, s] - 96174*zb^5*V2[1, s] + 
      1333866*nc^2*zb^5*V2[1, s] - 8147176*nc^4*zb^5*V2[1, s] - 
      161568*nc*nf*zb^5*V2[1, s] + 268632*nc^3*nf*zb^5*V2[1, s] + 
      68952*Pi^2*zb^5*V2[1, s] - 194496*nc^2*Pi^2*zb^5*V2[1, s] + 
      117312*nc^4*Pi^2*zb^5*V2[1, s] - 576*nc*nf*Pi^2*zb^5*V2[1, s] + 
      576*nc^3*nf*Pi^2*zb^5*V2[1, s] + 10377*zb^6*V2[1, s] - 
      188340*nc^2*zb^6*V2[1, s] + 1049771*nc^4*zb^6*V2[1, s] + 
      23880*nc*nf*zb^6*V2[1, s] - 38616*nc^3*nf*zb^6*V2[1, s] - 
      9120*Pi^2*zb^6*V2[1, s] + 26928*nc^2*Pi^2*zb^6*V2[1, s] - 
      20688*nc^4*Pi^2*zb^6*V2[1, s] - 306*zb^7*V2[1, s] + 
      18*nc^4*zb^7*V2[1, s] - 75648*nc*zb*V2[s, s] + 96384*nc^3*zb*V2[s, s] - 
      6912*nc*Pi^2*zb*V2[s, s] + 6912*nc^3*Pi^2*zb*V2[s, s] + 
      89088*nc*zb^2*V2[s, s] - 173184*nc^3*zb^2*V2[s, s] + 
      24192*nc*Pi^2*zb^2*V2[s, s] - 24192*nc^3*Pi^2*zb^2*V2[s, s] - 
      146496*nc*zb^3*V2[s, s] + 319872*nc^3*zb^3*V2[s, s] - 
      25920*nc*Pi^2*zb^3*V2[s, s] + 25920*nc^3*Pi^2*zb^3*V2[s, s] + 
      180672*nc*zb^4*V2[s, s] - 340512*nc^3*zb^4*V2[s, s] + 
      11232*nc*Pi^2*zb^4*V2[s, s] - 11232*nc^3*Pi^2*zb^4*V2[s, s] - 
      91704*nc*zb^5*V2[s, s] + 157080*nc^3*zb^5*V2[s, s] - 
      1728*nc*Pi^2*zb^5*V2[s, s] + 1728*nc^3*Pi^2*zb^5*V2[s, s] + 
      15792*nc*zb^6*V2[s, s] - 25584*nc^3*zb^6*V2[s, s]))/
    (6912*nc^2*(-2 + zb)^3*zb) + 
   (G[1, 1, 1, zb]*(5184*V2[1, s] + 201672*zb*V2[1, s] + 
      1466960*nc^2*zb*V2[1, s] + 5578512*nc^4*zb*V2[1, s] + 
      140224*nc*nf*zb*V2[1, s] - 164928*nc^3*nf*zb*V2[1, s] - 
      31008*Pi^2*zb*V2[1, s] + 13728*nc^2*Pi^2*zb*V2[1, s] + 
      112416*nc^4*Pi^2*zb*V2[1, s] + 3456*nc*nf*Pi^2*zb*V2[1, s] - 
      3456*nc^3*nf*Pi^2*zb*V2[1, s] - 102204*zb^2*V2[1, s] - 
      4310512*nc^2*zb^2*V2[1, s] - 18672016*nc^4*zb^2*V2[1, s] - 
      236096*nc*nf*zb^2*V2[1, s] + 420352*nc^3*nf*zb^2*V2[1, s] + 
      114672*Pi^2*zb^2*V2[1, s] - 149424*nc^2*Pi^2*zb^2*V2[1, s] - 
      189936*nc^4*Pi^2*zb^2*V2[1, s] - 12096*nc*nf*Pi^2*zb^2*V2[1, s] + 
      12096*nc^3*nf*Pi^2*zb^2*V2[1, s] - 641178*zb^3*V2[1, s] + 
      5124432*nc^2*zb^3*V2[1, s] + 25433096*nc^4*zb^3*V2[1, s] + 
      269856*nc*nf*zb^3*V2[1, s] - 614912*nc^3*nf*zb^3*V2[1, s] - 
      169848*Pi^2*zb^3*V2[1, s] + 330648*nc^2*Pi^2*zb^3*V2[1, s] + 
      7800*nc^4*Pi^2*zb^3*V2[1, s] + 12960*nc*nf*Pi^2*zb^3*V2[1, s] - 
      12960*nc^3*nf*Pi^2*zb^3*V2[1, s] + 856791*zb^4*V2[1, s] - 
      3056200*nc^2*zb^4*V2[1, s] - 17114904*nc^4*zb^4*V2[1, s] - 
      225920*nc*nf*zb^4*V2[1, s] + 498000*nc^3*nf*zb^4*V2[1, s] + 
      121524*Pi^2*zb^4*V2[1, s] - 288996*nc^2*Pi^2*zb^4*V2[1, s] + 
      132684*nc^4*Pi^2*zb^4*V2[1, s] - 5616*nc*nf*Pi^2*zb^4*V2[1, s] + 
      5616*nc^3*nf*Pi^2*zb^4*V2[1, s] - 387729*zb^5*V2[1, s] + 
      909950*nc^2*zb^5*V2[1, s] + 5632877*nc^4*zb^5*V2[1, s] + 
      97756*nc*nf*zb^5*V2[1, s] - 195452*nc^3*nf*zb^5*V2[1, s] - 
      41784*Pi^2*zb^5*V2[1, s] + 111432*nc^2*Pi^2*zb^5*V2[1, s] - 
      78696*nc^4*Pi^2*zb^5*V2[1, s] + 864*nc*nf*Pi^2*zb^5*V2[1, s] - 
      864*nc^3*nf*Pi^2*zb^5*V2[1, s] + 59283*zb^6*V2[1, s] - 
      107955*nc^2*zb^6*V2[1, s] - 724213*nc^4*zb^6*V2[1, s] - 
      15756*nc*nf*zb^6*V2[1, s] + 28972*nc^3*nf*zb^6*V2[1, s] + 
      5544*Pi^2*zb^6*V2[1, s] - 15888*nc^2*Pi^2*zb^6*V2[1, s] + 
      13560*nc^4*Pi^2*zb^6*V2[1, s] + 288*zb^7*V2[1, s] + 
      18*nc^4*zb^7*V2[1, s] + 64512*nc*zb*V2[s, s] - 92544*nc^3*zb*V2[s, s] + 
      5760*nc*Pi^2*zb*V2[s, s] - 5760*nc^3*Pi^2*zb*V2[s, s] + 
      3744*nc*zb^2*V2[s, s] + 160032*nc^3*zb^2*V2[s, s] - 
      20160*nc*Pi^2*zb^2*V2[s, s] + 20160*nc^3*Pi^2*zb^2*V2[s, s] - 
      105840*nc*zb^3*V2[s, s] - 262896*nc^3*zb^3*V2[s, s] + 
      21600*nc*Pi^2*zb^3*V2[s, s] - 21600*nc^3*Pi^2*zb^3*V2[s, s] + 
      72504*nc*zb^4*V2[s, s] + 269976*nc^3*zb^4*V2[s, s] - 
      9360*nc*Pi^2*zb^4*V2[s, s] + 9360*nc^3*Pi^2*zb^4*V2[s, s] - 
      15156*nc*zb^5*V2[s, s] - 123900*nc^3*zb^5*V2[s, s] + 
      1440*nc*Pi^2*zb^5*V2[s, s] - 1440*nc^3*Pi^2*zb^5*V2[s, s] + 
      432*nc*zb^6*V2[s, s] + 20208*nc^3*zb^6*V2[s, s]))/
    (6912*nc^2*(-2 + zb)^3*zb) + 
   (G[1, 0, 0, zb]*(-115560*V2[1, s] + 536400*nc^2*V2[1, s] - 
      7616888*nc^4*V2[1, s] - 243328*nc*nf*V2[1, s] + 
      230656*nc^3*nf*V2[1, s] + 65952*Pi^2*V2[1, s] - 
      113568*nc^2*Pi^2*V2[1, s] - 158592*nc^4*Pi^2*V2[1, s] + 
      1160964*zb*V2[1, s] - 5640888*nc^2*zb*V2[1, s] + 
      35000220*nc^4*zb*V2[1, s] + 876864*nc*nf*zb*V2[1, s] - 
      960000*nc^3*nf*zb*V2[1, s] - 301008*Pi^2*zb*V2[1, s] + 
      637392*nc^2*Pi^2*zb*V2[1, s] + 304320*nc^4*Pi^2*zb*V2[1, s] - 
      3368106*zb^2*V2[1, s] + 15988252*nc^2*zb^2*V2[1, s] - 
      66903958*nc^4*zb^2*V2[1, s] - 1462048*nc*nf*zb^2*V2[1, s] + 
      1853440*nc^3*nf*zb^2*V2[1, s] + 585480*Pi^2*zb^2*V2[1, s] - 
      1453896*nc^2*Pi^2*zb^2*V2[1, s] + 156384*nc^4*Pi^2*zb^2*V2[1, s] + 
      4384179*zb^3*V2[1, s] - 20220946*nc^2*zb^3*V2[1, s] + 
      67118685*nc^4*zb^3*V2[1, s] + 1425136*nc*nf*zb^3*V2[1, s] - 
      2004544*nc^3*nf*zb^3*V2[1, s] - 605916*Pi^2*zb^3*V2[1, s] + 
      1681404*nc^2*Pi^2*zb^3*V2[1, s] - 775632*nc^4*Pi^2*zb^3*V2[1, s] - 
      2868327*zb^4*V2[1, s] + 12896574*nc^2*zb^4*V2[1, s] - 
      36931821*nc^4*zb^4*V2[1, s] - 812592*nc*nf*zb^4*V2[1, s] + 
      1210416*nc^3*nf*zb^4*V2[1, s] + 345084*Pi^2*zb^4*V2[1, s] - 
      1031532*nc^2*Pi^2*zb^4*V2[1, s] + 697152*nc^4*Pi^2*zb^4*V2[1, s] + 
      923922*zb^5*V2[1, s] - 4062680*nc^2*zb^5*V2[1, s] + 
      10535528*nc^4*zb^5*V2[1, s] + 246368*nc*nf*zb^5*V2[1, s] - 
      376976*nc^3*nf*zb^5*V2[1, s] - 101688*Pi^2*zb^5*V2[1, s] + 
      319536*nc^2*Pi^2*zb^5*V2[1, s] - 258984*nc^4*Pi^2*zb^5*V2[1, s] - 
      117288*zb^6*V2[1, s] + 503432*nc^2*zb^6*V2[1, s] - 
      1217962*nc^4*zb^6*V2[1, s] - 30400*nc*nf*zb^6*V2[1, s] + 
      47008*nc^3*nf*zb^6*V2[1, s] + 12096*Pi^2*zb^6*V2[1, s] - 
      39336*nc^2*Pi^2*zb^6*V2[1, s] + 35352*nc^4*Pi^2*zb^6*V2[1, s] + 
      216*zb^7*V2[1, s] + 36*nc^4*zb^7*V2[1, s] - 169728*nc*V2[s, s] + 
      169728*nc^3*V2[s, s] + 729216*nc*zb*V2[s, s] - 
      729216*nc^3*zb*V2[s, s] - 1459008*nc*zb^2*V2[s, s] + 
      1459008*nc^3*zb^2*V2[s, s] + 1621728*nc*zb^3*V2[s, s] - 
      1621728*nc^3*zb^3*V2[s, s] - 996480*nc*zb^4*V2[s, s] + 
      996480*nc^3*zb^4*V2[s, s] + 313632*nc*zb^5*V2[s, s] - 
      313632*nc^3*zb^5*V2[s, s] - 39360*nc*zb^6*V2[s, s] + 
      39360*nc^3*zb^6*V2[s, s]))/(6912*nc^2*(-2 + zb)^3*(-1 + zb)) - 
   (G[1, 0, 1, zb]*(-1728*V2[1, s] - 26496*zb*V2[1, s] - 
      397312*nc^2*zb*V2[1, s] - 6217544*nc^4*zb*V2[1, s] - 
      219360*nc*nf*zb*V2[1, s] + 189984*nc^3*nf*zb*V2[1, s] + 
      42528*Pi^2*zb*V2[1, s] - 20640*nc^2*Pi^2*zb*V2[1, s] - 
      122208*nc^4*Pi^2*zb*V2[1, s] + 311616*zb^2*V2[1, s] - 
      578544*nc^2*zb^2*V2[1, s] + 28026516*nc^4*zb^2*V2[1, s] + 
      748080*nc*nf*zb^2*V2[1, s] - 758544*nc^3*nf*zb^2*V2[1, s] - 
      199440*Pi^2*zb^2*V2[1, s] + 233616*nc^2*Pi^2*zb^2*V2[1, s] + 
      252528*nc^4*Pi^2*zb^2*V2[1, s] - 917640*zb^3*V2[1, s] + 
      5014440*nc^2*zb^3*V2[1, s] - 52805874*nc^4*zb^3*V2[1, s] - 
      1179000*nc*nf*zb^3*V2[1, s] + 1439400*nc^3*nf*zb^3*V2[1, s] + 
      391656*Pi^2*zb^3*V2[1, s] - 693864*nc^2*Pi^2*zb^3*V2[1, s] + 
      54312*nc^4*Pi^2*zb^3*V2[1, s] + 1198656*zb^4*V2[1, s] - 
      8133228*nc^2*zb^4*V2[1, s] + 52449927*nc^4*zb^4*V2[1, s] + 
      1106820*nc*nf*zb^4*V2[1, s] - 1561740*nc^3*nf*zb^4*V2[1, s] - 
      404652*Pi^2*zb^4*V2[1, s] + 908556*nc^2*Pi^2*zb^4*V2[1, s] - 
      504300*nc^4*Pi^2*zb^4*V2[1, s] - 786564*zb^5*V2[1, s] + 
      5773140*nc^2*zb^5*V2[1, s] - 28670853*nc^4*zb^5*V2[1, s] - 
      621180*nc*nf*zb^5*V2[1, s] + 953580*nc^3*nf*zb^5*V2[1, s] + 
      228924*Pi^2*zb^5*V2[1, s] - 594708*nc^2*Pi^2*zb^5*V2[1, s] + 
      473892*nc^4*Pi^2*zb^5*V2[1, s] + 255051*zb^6*V2[1, s] - 
      1925040*nc^2*zb^6*V2[1, s] + 8144136*nc^4*zb^6*V2[1, s] + 
      187920*nc*nf*zb^6*V2[1, s] - 300552*nc^3*nf*zb^6*V2[1, s] - 
      66912*Pi^2*zb^6*V2[1, s] + 191088*nc^2*Pi^2*zb^6*V2[1, s] - 
      178824*nc^4*Pi^2*zb^6*V2[1, s] - 33129*zb^7*V2[1, s] + 
      246760*nc^2*zb^7*V2[1, s] - 939052*nc^4*zb^7*V2[1, s] - 
      23280*nc*nf*zb^7*V2[1, s] + 37872*nc^3*nf*zb^7*V2[1, s] + 
      7896*Pi^2*zb^7*V2[1, s] - 24048*nc^2*Pi^2*zb^7*V2[1, s] + 
      24600*nc^4*Pi^2*zb^7*V2[1, s] + 234*zb^8*V2[1, s] + 
      72*nc^4*zb^8*V2[1, s] - 126720*nc*zb*V2[s, s] + 
      137088*nc^3*zb*V2[s, s] + 537408*nc*zb^2*V2[s, s] - 
      541824*nc^3*zb^2*V2[s, s] - 1107360*nc*zb^3*V2[s, s] + 
      1053120*nc^3*zb^3*V2[s, s] + 1284048*nc*zb^4*V2[s, s] - 
      1185216*nc^3*zb^4*V2[s, s] - 817992*nc*zb^5*V2[s, s] + 
      746904*nc^3*zb^5*V2[s, s] + 264456*nc*zb^6*V2[s, s] - 
      240936*nc^3*zb^6*V2[s, s] - 33840*nc*zb^7*V2[s, s] + 
      30864*nc^3*zb^7*V2[s, s]))/(6912*nc^2*(-2 + zb)^3*(-1 + zb)*zb) + 
   Log[Q2/muf2]^3*(-((63 - 107*nc^2 + 22*nc^4 - 10*nc*nf + 14*nc^3*nf - 
         147*zb - 123*nc^2*zb + 672*nc^4*zb + 30*nc*nf*zb - 42*nc^3*nf*zb + 
         84*zb^2 + 556*nc^2*zb^2 - 1280*nc^4*zb^2 - 40*nc*nf*zb^2 + 
         56*nc^3*nf*zb^2 - 358*nc^2*zb^3 + 650*nc^4*zb^3 + 20*nc*nf*zb^3 - 
         28*nc^3*nf*zb^3)*G[0, zb]*V2[1, s])/(576*nc^2*(-1 + zb)) + 
     ((7 - 22*nc^2 + 19*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, zb]*V2[1, s])/
      (48*nc^2) - ((7 - 22*nc^2 + 19*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, zb]*
       V2[1, s])/(96*nc^2) - ((21 - 14*nc^2 - 47*nc^4 - 42*zb + 76*nc^2*zb - 
        2*nc^4*zb + 28*zb^2 - 72*nc^2*zb^2 + 44*nc^4*zb^2)*G[1, 0, zb]*
       V2[1, s])/(96*nc^2) + (G[1, 1, zb]*(49*V2[1, s] - 18*nc^2*V2[1, s] - 
        143*nc^4*V2[1, s] - 4*nc*nf*V2[1, s] + 4*nc^3*nf*V2[1, s] - 
        98*zb*V2[1, s] + 132*nc^2*zb*V2[1, s] + 94*nc^4*zb*V2[1, s] + 
        8*nc*nf*zb*V2[1, s] - 8*nc^3*nf*zb*V2[1, s] + 56*zb^2*V2[1, s] - 
        112*nc^2*zb^2*V2[1, s] + 56*nc^4*zb^2*V2[1, s] - 12*nc*V2[s, s] + 
        12*nc^3*V2[s, s] + 24*nc*zb*V2[s, s] - 24*nc^3*zb*V2[s, s]))/
      (384*nc^2) + (G[1, zb]*(63*V2[1, s] + 391*nc^2*V2[1, s] + 
        158*nc^4*V2[1, s] - 32*nc*nf*V2[1, s] - 8*nc^3*nf*V2[1, s] - 
        126*zb*V2[1, s] - 1443*nc^2*zb*V2[1, s] + 525*nc^4*zb*V2[1, s] + 
        60*nc*nf*zb*V2[1, s] + 12*nc^3*nf*zb*V2[1, s] + 63*zb^2*V2[1, s] + 
        1768*nc^2*zb^2*V2[1, s] - 1439*nc^4*zb^2*V2[1, s] - 
        52*nc*nf*zb^2*V2[1, s] + 20*nc^3*nf*zb^2*V2[1, s] - 
        716*nc^2*zb^3*V2[1, s] + 788*nc^4*zb^3*V2[1, s] + 
        24*nc*nf*zb^3*V2[1, s] - 24*nc^3*nf*zb^3*V2[1, s] - 6*nc*V2[s, s] + 
        6*nc^3*V2[s, s] - 90*nc*zb*V2[s, s] + 90*nc^3*zb*V2[s, s] + 
        144*nc*zb^2*V2[s, s] - 144*nc^3*zb^2*V2[s, s] - 48*nc*zb^3*V2[s, s] + 
        48*nc^3*zb^3*V2[s, s]))/(1152*nc^2*(-1 + zb)) - 
     (567*V2[1, s] - 144*nc^2*V2[1, s] - 423*nc^4*V2[1, s] - 
       180*nc*nf*V2[1, s] + 180*nc^3*nf*V2[1, s] - 168*Pi^2*V2[1, s] + 
       528*nc^2*Pi^2*V2[1, s] - 456*nc^4*Pi^2*V2[1, s] - 441*zb*V2[1, s] + 
       1260*nc^2*zb*V2[1, s] - 17283*nc^4*zb*V2[1, s] + 
       444*nc*nf*zb*V2[1, s] + 228*nc^3*nf*zb*V2[1, s] + 
       504*Pi^2*zb*V2[1, s] - 1584*nc^2*Pi^2*zb*V2[1, s] + 
       1368*nc^4*Pi^2*zb*V2[1, s] - 126*zb^2*V2[1, s] - 
       2556*nc^2*zb^2*V2[1, s] + 32034*nc^4*zb^2*V2[1, s] + 
       168*nc*nf*zb^2*V2[1, s] - 1272*nc^3*nf*zb^2*V2[1, s] - 
       672*Pi^2*zb^2*V2[1, s] + 2112*nc^2*Pi^2*zb^2*V2[1, s] - 
       1824*nc^4*Pi^2*zb^2*V2[1, s] + 1440*nc^2*zb^3*V2[1, s] - 
       16504*nc^4*zb^3*V2[1, s] - 496*nc*nf*zb^3*V2[1, s] + 
       992*nc^3*nf*zb^3*V2[1, s] + 336*Pi^2*zb^3*V2[1, s] - 
       1056*nc^2*Pi^2*zb^3*V2[1, s] + 912*nc^4*Pi^2*zb^3*V2[1, s] + 
       72*nc*zb*V2[s, s] - 72*nc^3*zb*V2[s, s] + 1224*nc*zb^2*V2[s, s] - 
       1224*nc^3*zb^2*V2[s, s] - 1488*nc*zb^3*V2[s, s] + 
       1488*nc^3*zb^3*V2[s, s])/(13824*nc^2*(-1 + zb))) - 
   (G[2, 1, zb]*(60912*V2[1, s] + 363228*nc^2*V2[1, s] - 
      82492*nc^4*V2[1, s] + 16128*nc*nf*V2[1, s] + 14608*nc^3*nf*V2[1, s] + 
      2988*Pi^2*V2[1, s] + 20340*nc^2*Pi^2*V2[1, s] + 
      49488*nc^4*Pi^2*V2[1, s] - 1440*nc^3*nf*Pi^2*V2[1, s] - 
      374922*zb*V2[1, s] - 929292*nc^2*zb*V2[1, s] + 
      152978*nc^4*zb*V2[1, s] - 65376*nc*nf*zb*V2[1, s] - 
      34448*nc^3*nf*zb*V2[1, s] - 10404*Pi^2*zb*V2[1, s] - 
      58572*nc^2*Pi^2*zb*V2[1, s] - 164904*nc^4*Pi^2*zb*V2[1, s] + 
      4608*nc^3*nf*Pi^2*zb*V2[1, s] + 678375*zb^2*V2[1, s] + 
      796113*nc^2*zb^2*V2[1, s] - 59498*nc^4*zb^2*V2[1, s] + 
      94896*nc*nf*zb^2*V2[1, s] + 24224*nc^3*nf*zb^2*V2[1, s] + 
      12258*Pi^2*zb^2*V2[1, s] + 56898*nc^2*Pi^2*zb^2*V2[1, s] + 
      207756*nc^4*Pi^2*zb^2*V2[1, s] - 5472*nc^3*nf*Pi^2*zb^2*V2[1, s] - 
      475848*zb^3*V2[1, s] - 248502*nc^2*zb^3*V2[1, s] - 
      22786*nc^4*zb^3*V2[1, s] - 58176*nc*nf*zb^3*V2[1, s] - 
      3536*nc^3*nf*zb^3*V2[1, s] - 3816*Pi^2*zb^3*V2[1, s] - 
      20880*nc^2*Pi^2*zb^3*V2[1, s] - 115032*nc^4*Pi^2*zb^3*V2[1, s] + 
      2880*nc^3*nf*Pi^2*zb^3*V2[1, s] + 111699*zb^4*V2[1, s] + 
      18237*nc^2*zb^4*V2[1, s] + 11798*nc^4*zb^4*V2[1, s] + 
      12528*nc*nf*zb^4*V2[1, s] - 848*nc^3*nf*zb^4*V2[1, s] - 
      2646*Pi^2*zb^4*V2[1, s] + 1854*nc^2*Pi^2*zb^4*V2[1, s] + 
      22422*nc^4*Pi^2*zb^4*V2[1, s] - 576*nc^3*nf*Pi^2*zb^4*V2[1, s] - 
      216*zb^5*V2[1, s] + 216*nc^2*zb^5*V2[1, s] + 1800*Pi^2*zb^5*V2[1, s] + 
      180*nc^4*Pi^2*zb^5*V2[1, s] - 180*Pi^2*zb^6*V2[1, s] + 
      90*nc^4*Pi^2*zb^6*V2[1, s] + 113088*nc*V2[s, s] - 
      122112*nc^3*V2[s, s] + 1152*nc*Pi^2*V2[s, s] - 309072*nc*zb*V2[s, s] + 
      325056*nc^3*zb*V2[s, s] - 2880*nc*Pi^2*zb*V2[s, s] + 
      301464*nc*zb^2*V2[s, s] - 298656*nc^3*zb^2*V2[s, s] + 
      1728*nc*Pi^2*zb^2*V2[s, s] - 123360*nc*zb^3*V2[s, s] + 
      107952*nc^3*zb^3*V2[s, s] + 288*nc*Pi^2*zb^3*V2[s, s] + 
      17880*nc*zb^4*V2[s, s] - 12120*nc^3*zb^4*V2[s, s] - 
      288*nc*Pi^2*zb^4*V2[s, s] - 144*nc^3*zb^5*V2[s, s] + 
      24*nc^3*zb^6*V2[s, s] - 7560*V2[1, s]*Zeta[3] - 
      109080*nc^2*V2[1, s]*Zeta[3] + 136080*nc^4*V2[1, s]*Zeta[3] + 
      24192*zb*V2[1, s]*Zeta[3] + 349056*nc^2*zb*V2[1, s]*Zeta[3] - 
      435456*nc^4*zb*V2[1, s]*Zeta[3] - 28728*zb^2*V2[1, s]*Zeta[3] - 
      414504*nc^2*zb^2*V2[1, s]*Zeta[3] + 517104*nc^4*zb^2*V2[1, s]*Zeta[3] + 
      15120*zb^3*V2[1, s]*Zeta[3] + 218160*nc^2*zb^3*V2[1, s]*Zeta[3] - 
      272160*nc^4*zb^3*V2[1, s]*Zeta[3] - 3024*zb^4*V2[1, s]*Zeta[3] - 
      43632*nc^2*zb^4*V2[1, s]*Zeta[3] + 54432*nc^4*zb^4*V2[1, s]*Zeta[3]))/
    (20736*nc^2*(-1 + zb)^2) - 
   (G[1, 0, zb]*(970812*V2[1, s] - 6414552*nc^2*V2[1, s] - 
      2467524*nc^4*V2[1, s] + 801824*nc*nf*V2[1, s] - 
      1045472*nc^3*nf*V2[1, s] - 33120*Pi^2*V2[1, s] + 
      758304*nc^2*Pi^2*V2[1, s] - 349248*nc^4*Pi^2*V2[1, s] - 
      20736*nc*nf*Pi^2*V2[1, s] + 3456*nc^3*nf*Pi^2*V2[1, s] - 
      4307256*zb*V2[1, s] + 28854192*nc^2*zb*V2[1, s] - 
      200040*nc^4*zb*V2[1, s] - 2049344*nc*nf*zb*V2[1, s] + 
      3520640*nc^3*nf*zb*V2[1, s] + 237888*Pi^2*zb*V2[1, s] - 
      3310560*nc^2*Pi^2*zb*V2[1, s] + 2756064*nc^4*Pi^2*zb*V2[1, s] + 
      62208*nc*nf*Pi^2*zb*V2[1, s] - 19008*nc^3*nf*Pi^2*zb*V2[1, s] + 
      7568127*zb^2*V2[1, s] - 50426702*nc^2*zb^2*V2[1, s] + 
      13200959*nc^4*zb^2*V2[1, s] + 2527336*nc*nf*zb^2*V2[1, s] - 
      5498392*nc^3*nf*zb^2*V2[1, s] - 557208*Pi^2*zb^2*V2[1, s] + 
      5777784*nc^2*Pi^2*zb^2*V2[1, s] - 6264336*nc^4*Pi^2*zb^2*V2[1, s] - 
      85824*nc*nf*Pi^2*zb^2*V2[1, s] + 55008*nc^3*nf*Pi^2*zb^2*V2[1, s] - 
      6456051*zb^3*V2[1, s] + 42355342*nc^2*zb^3*V2[1, s] - 
      18000063*nc^4*zb^3*V2[1, s] - 2024904*nc*nf*zb^3*V2[1, s] + 
      4712808*nc^3*nf*zb^3*V2[1, s] + 574776*Pi^2*zb^3*V2[1, s] - 
      4916016*nc^2*Pi^2*zb^3*V2[1, s] + 6126024*nc^4*Pi^2*zb^3*V2[1, s] + 
      67968*nc*nf*Pi^2*zb^3*V2[1, s] - 68976*nc^3*nf*Pi^2*zb^3*V2[1, s] + 
      2639817*zb^4*V2[1, s] - 16961050*nc^2*zb^4*V2[1, s] + 
      8971167*nc^4*zb^4*V2[1, s] + 903504*nc*nf*zb^4*V2[1, s] - 
      2022624*nc^3*nf*zb^4*V2[1, s] - 273240*Pi^2*zb^4*V2[1, s] + 
      2000988*nc^2*Pi^2*zb^4*V2[1, s] - 2696664*nc^4*Pi^2*zb^4*V2[1, s] - 
      28224*nc*nf*Pi^2*zb^4*V2[1, s] + 36144*nc^3*nf*Pi^2*zb^4*V2[1, s] - 
      417609*zb^5*V2[1, s] + 2593202*nc^2*zb^5*V2[1, s] - 
      1546507*nc^4*zb^5*V2[1, s] - 158416*nc*nf*zb^5*V2[1, s] + 
      333040*nc^3*nf*zb^5*V2[1, s] + 53496*Pi^2*zb^5*V2[1, s] - 
      310500*nc^2*Pi^2*zb^5*V2[1, s] + 438528*nc^4*Pi^2*zb^5*V2[1, s] + 
      4608*nc*nf*Pi^2*zb^5*V2[1, s] - 6624*nc^3*nf*Pi^2*zb^5*V2[1, s] + 
      2160*zb^6*V2[1, s] - 432*nc^2*zb^6*V2[1, s] + 216*nc^4*zb^6*V2[1, s] - 
      2808*Pi^2*zb^6*V2[1, s] + 216*Pi^2*zb^7*V2[1, s] + 
      1771488*nc*V2[s, s] - 1458144*nc^3*V2[s, s] - 3456*nc*Pi^2*V2[s, s] + 
      3456*nc^3*Pi^2*V2[s, s] - 5044608*nc*zb*V2[s, s] + 
      3646080*nc^3*zb*V2[s, s] - 48384*nc*Pi^2*zb*V2[s, s] + 
      48384*nc^3*Pi^2*zb*V2[s, s] + 5932440*nc*zb^2*V2[s, s] - 
      3611160*nc^3*zb^2*V2[s, s] + 133920*nc*Pi^2*zb^2*V2[s, s] - 
      133920*nc^3*Pi^2*zb^2*V2[s, s] - 3749544*nc*zb^3*V2[s, s] + 
      1934568*nc^3*zb^3*V2[s, s] - 123552*nc*Pi^2*zb^3*V2[s, s] + 
      123552*nc^3*Pi^2*zb^3*V2[s, s] + 1268928*nc*zb^4*V2[s, s] - 
      593568*nc^3*zb^4*V2[s, s] + 48384*nc*Pi^2*zb^4*V2[s, s] - 
      48384*nc^3*Pi^2*zb^4*V2[s, s] - 178704*nc*zb^5*V2[s, s] + 
      82224*nc^3*zb^5*V2[s, s] - 6912*nc*Pi^2*zb^5*V2[s, s] + 
      6912*nc^3*Pi^2*zb^5*V2[s, s] - 1499904*V2[1, s]*Zeta[3] + 
      2106432*nc^2*V2[1, s]*Zeta[3] + 2496960*nc^4*V2[1, s]*Zeta[3] + 
      6089472*zb*V2[1, s]*Zeta[3] - 10879488*nc^2*zb*V2[1, s]*Zeta[3] - 
      3421440*nc^4*zb*V2[1, s]*Zeta[3] - 10293696*zb^2*V2[1, s]*Zeta[3] + 
      22048848*nc^2*zb^2*V2[1, s]*Zeta[3] - 4696272*nc^4*zb^2*V2[1, s]*
       Zeta[3] + 8716032*zb^3*V2[1, s]*Zeta[3] - 21025008*nc^2*zb^3*V2[1, s]*
       Zeta[3] + 10686384*nc^4*zb^3*V2[1, s]*Zeta[3] - 
      3571776*zb^4*V2[1, s]*Zeta[3] + 9269856*nc^2*zb^4*V2[1, s]*Zeta[3] - 
      6233760*nc^4*zb^4*V2[1, s]*Zeta[3] + 559872*zb^5*V2[1, s]*Zeta[3] - 
      1520640*nc^2*zb^5*V2[1, s]*Zeta[3] + 1168128*nc^4*zb^5*V2[1, s]*
       Zeta[3]))/(41472*nc^2*(-2 + zb)^2*(-1 + zb)) + 
   (G[0, 0, zb]*(-17064*V2[1, s] - 333776*nc^2*V2[1, s] + 
      626392*nc^4*V2[1, s] + 49568*nc*nf*V2[1, s] - 89440*nc^3*nf*V2[1, s] - 
      23760*Pi^2*V2[1, s] + 170208*nc^2*Pi^2*V2[1, s] - 
      195024*nc^4*Pi^2*V2[1, s] - 13824*nc*nf*Pi^2*V2[1, s] + 
      22656*nc^3*nf*Pi^2*V2[1, s] - 587088*zb*V2[1, s] + 
      7942688*nc^2*zb*V2[1, s] - 4573696*nc^4*zb*V2[1, s] + 
      144352*nc*nf*zb*V2[1, s] + 744736*nc^3*nf*zb*V2[1, s] + 
      202464*Pi^2*zb*V2[1, s] - 1363968*nc^2*Pi^2*zb*V2[1, s] + 
      2542944*nc^4*Pi^2*zb*V2[1, s] + 55296*nc*nf*Pi^2*zb*V2[1, s] - 
      90624*nc^3*nf*Pi^2*zb*V2[1, s] + 2780298*zb^2*V2[1, s] - 
      23924860*nc^2*zb^2*V2[1, s] + 15982514*nc^4*zb^2*V2[1, s] + 
      316744*nc*nf*zb^2*V2[1, s] - 2671352*nc^3*nf*zb^2*V2[1, s] - 
      556164*Pi^2*zb^2*V2[1, s] + 3368232*nc^2*Pi^2*zb^2*V2[1, s] - 
      6386820*nc^4*Pi^2*zb^2*V2[1, s] - 100224*nc*nf*Pi^2*zb^2*V2[1, s] + 
      164256*nc^3*nf*Pi^2*zb^2*V2[1, s] - 3899934*zb^3*V2[1, s] + 
      27102332*nc^2*zb^3*V2[1, s] - 19968674*nc^4*zb^3*V2[1, s] - 
      1148544*nc*nf*zb^3*V2[1, s] + 3579216*nc^3*nf*zb^3*V2[1, s] + 
      639684*Pi^2*zb^3*V2[1, s] - 3579432*nc^2*Pi^2*zb^3*V2[1, s] + 
      6548004*nc^4*Pi^2*zb^3*V2[1, s] + 93312*nc*nf*Pi^2*zb^3*V2[1, s] - 
      152928*nc^3*nf*Pi^2*zb^3*V2[1, s] + 2122875*zb^4*V2[1, s] - 
      13028750*nc^2*zb^4*V2[1, s] + 10073753*nc^4*zb^4*V2[1, s] + 
      823320*nc*nf*zb^4*V2[1, s] - 1920120*nc^3*nf*zb^4*V2[1, s] - 
      324144*Pi^2*zb^4*V2[1, s] + 1682052*nc^2*Pi^2*zb^4*V2[1, s] - 
      2968416*nc^4*Pi^2*zb^4*V2[1, s] - 41472*nc*nf*Pi^2*zb^4*V2[1, s] + 
      67968*nc^3*nf*Pi^2*zb^4*V2[1, s] - 401247*zb^5*V2[1, s] + 
      2244438*nc^2*zb^5*V2[1, s] - 1776673*nc^4*zb^5*V2[1, s] - 
      174688*nc*nf*zb^5*V2[1, s] + 355424*nc^3*nf*zb^5*V2[1, s] + 
      64512*Pi^2*zb^5*V2[1, s] - 287268*nc^2*Pi^2*zb^5*V2[1, s] + 
      492720*nc^4*Pi^2*zb^5*V2[1, s] + 6912*nc*nf*Pi^2*zb^5*V2[1, s] - 
      11328*nc^3*nf*Pi^2*zb^5*V2[1, s] + 2160*zb^6*V2[1, s] - 
      432*nc^2*zb^6*V2[1, s] + 216*nc^4*zb^6*V2[1, s] - 
      2808*Pi^2*zb^6*V2[1, s] + 216*Pi^2*zb^7*V2[1, s] + 
      550656*nc*zb*V2[s, s] - 550656*nc^3*zb*V2[s, s] - 
      987264*nc*zb^2*V2[s, s] + 987264*nc^3*zb^2*V2[s, s] + 
      530880*nc*zb^3*V2[s, s] - 530880*nc^3*zb^3*V2[s, s] - 
      65760*nc*zb^4*V2[s, s] + 65760*nc^3*zb^4*V2[s, s] - 
      10848*nc*zb^5*V2[s, s] + 10848*nc^3*zb^5*V2[s, s] - 
      1099008*V2[1, s]*Zeta[3] + 3205440*nc^2*V2[1, s]*Zeta[3] - 
      3201984*nc^4*V2[1, s]*Zeta[3] + 4396032*zb*V2[1, s]*Zeta[3] - 
      12821760*nc^2*zb*V2[1, s]*Zeta[3] + 12807936*nc^4*zb*V2[1, s]*Zeta[3] - 
      7967808*zb^2*V2[1, s]*Zeta[3] + 23239440*nc^2*zb^2*V2[1, s]*Zeta[3] - 
      23214384*nc^4*zb^2*V2[1, s]*Zeta[3] + 7418304*zb^3*V2[1, s]*Zeta[3] - 
      21636720*nc^2*zb^3*V2[1, s]*Zeta[3] + 21613392*nc^4*zb^3*V2[1, s]*
       Zeta[3] - 3297024*zb^4*V2[1, s]*Zeta[3] + 9616320*nc^2*zb^4*V2[1, s]*
       Zeta[3] - 9605952*nc^4*zb^4*V2[1, s]*Zeta[3] + 
      549504*zb^5*V2[1, s]*Zeta[3] - 1602720*nc^2*zb^5*V2[1, s]*Zeta[3] + 
      1600992*nc^4*zb^5*V2[1, s]*Zeta[3]))/(41472*nc^2*(-2 + zb)^2*
     (-1 + zb)) + (G[0, zb]*(1206090*V2[1, s] + 2406280*nc^2*V2[1, s] - 
      1334930*nc^4*V2[1, s] - 646840*nc*nf*V2[1, s] + 
      173240*nc^3*nf*V2[1, s] + 222480*Pi^2*V2[1, s] - 
      637200*nc^2*Pi^2*V2[1, s] - 334560*nc^4*Pi^2*V2[1, s] - 
      17280*nc*nf*Pi^2*V2[1, s] + 108480*nc^3*nf*Pi^2*V2[1, s] - 
      53784*Pi^4*V2[1, s] + 138456*nc^2*Pi^4*V2[1, s] - 
      73872*nc^4*Pi^4*V2[1, s] + 812025*zb*V2[1, s] + 
      5539900*nc^2*zb*V2[1, s] - 84694565*nc^4*zb*V2[1, s] + 
      17652260*nc*nf*zb*V2[1, s] - 7405540*nc^3*nf*zb*V2[1, s] + 
      1232280*Pi^2*zb*V2[1, s] - 2243160*nc^2*Pi^2*zb*V2[1, s] + 
      29089680*nc^4*Pi^2*zb*V2[1, s] + 198720*nc*nf*Pi^2*zb*V2[1, s] - 
      1076640*nc^3*nf*Pi^2*zb*V2[1, s] + 188244*Pi^4*zb*V2[1, s] - 
      484596*nc^2*Pi^4*zb*V2[1, s] + 258552*nc^4*Pi^4*zb*V2[1, s] - 
      8099595*zb^2*V2[1, s] - 44278760*nc^2*zb^2*V2[1, s] + 
      225460375*nc^4*zb^2*V2[1, s] - 18217300*nc*nf*zb^2*V2[1, s] - 
      4073260*nc^3*nf*zb^2*V2[1, s] - 4723920*Pi^2*zb^2*V2[1, s] + 
      11369160*nc^2*Pi^2*zb^2*V2[1, s] - 69372840*nc^4*Pi^2*zb^2*V2[1, s] - 
      876960*nc*nf*Pi^2*zb^2*V2[1, s] + 2663040*nc^3*nf*Pi^2*zb^2*V2[1, s] - 
      295812*Pi^4*zb^2*V2[1, s] + 761508*nc^2*Pi^4*zb^2*V2[1, s] - 
      406296*nc^4*Pi^4*zb^2*V2[1, s] + 8476650*zb^3*V2[1, s] + 
      50277580*nc^2*zb^3*V2[1, s] - 203719200*nc^4*zb^3*V2[1, s] - 
      2771240*nc*nf*zb^3*V2[1, s] + 18994360*nc^3*nf*zb^3*V2[1, s] + 
      4512240*Pi^2*zb^3*V2[1, s] - 12020340*nc^2*Pi^2*zb^3*V2[1, s] + 
      55434660*nc^4*Pi^2*zb^3*V2[1, s] + 1046160*nc*nf*Pi^2*zb^3*V2[1, s] - 
      2406000*nc^3*nf*Pi^2*zb^3*V2[1, s] + 215136*Pi^4*zb^3*V2[1, s] - 
      553824*nc^2*Pi^4*zb^3*V2[1, s] + 295488*nc^4*Pi^4*zb^3*V2[1, s] - 
      2395170*zb^4*V2[1, s] - 14907120*nc^2*zb^4*V2[1, s] + 
      56164760*nc^4*zb^4*V2[1, s] + 3773840*nc*nf*zb^4*V2[1, s] - 
      7564000*nc^3*nf*zb^4*V2[1, s] - 1230120*Pi^2*zb^4*V2[1, s] + 
      3488100*nc^2*Pi^2*zb^4*V2[1, s] - 13989420*nc^4*Pi^2*zb^4*V2[1, s] - 
      327600*nc*nf*Pi^2*zb^4*V2[1, s] + 665040*nc^3*nf*Pi^2*zb^4*V2[1, s] - 
      53784*Pi^4*zb^4*V2[1, s] + 138456*nc^2*Pi^4*zb^4*V2[1, s] - 
      73872*nc^4*Pi^4*zb^4*V2[1, s] - 6480*Pi^2*zb^5*V2[1, s] + 
      34832160*nc*zb*V2[s, s] - 30132000*nc^3*zb*V2[s, s] - 
      51840*nc*Pi^2*zb*V2[s, s] + 51840*nc^3*Pi^2*zb*V2[s, s] - 
      62933760*nc*zb^2*V2[s, s] + 47537280*nc^3*zb^2*V2[s, s] - 
      855360*nc*Pi^2*zb^2*V2[s, s] + 855360*nc^3*Pi^2*zb^2*V2[s, s] + 
      34520520*nc*zb^3*V2[s, s] - 18291720*nc^3*zb^3*V2[s, s] + 
      1512000*nc*Pi^2*zb^3*V2[s, s] - 1512000*nc^3*Pi^2*zb^3*V2[s, s] - 
      5880840*nc*zb^4*V2[s, s] + 1028040*nc^3*zb^4*V2[s, s] - 
      535680*nc*Pi^2*zb^4*V2[s, s] + 535680*nc^3*Pi^2*zb^4*V2[s, s] - 
      4510080*V2[1, s]*Zeta[3] + 13793760*nc^2*V2[1, s]*Zeta[3] - 
      11054880*nc^4*V2[1, s]*Zeta[3] - 1157760*nc*nf*V2[1, s]*Zeta[3] + 
      1140480*nc^3*nf*V2[1, s]*Zeta[3] + 29833920*zb*V2[1, s]*Zeta[3] - 
      124871760*nc^2*zb*V2[1, s]*Zeta[3] + 188224560*nc^4*zb*V2[1, s]*
       Zeta[3] + 4052160*nc*nf*zb*V2[1, s]*Zeta[3] - 
      3991680*nc^3*nf*zb*V2[1, s]*Zeta[3] - 68376960*zb^2*V2[1, s]*Zeta[3] + 
      278262000*nc^2*zb^2*V2[1, s]*Zeta[3] - 407792880*nc^4*zb^2*V2[1, s]*
       Zeta[3] - 6367680*nc*nf*zb^2*V2[1, s]*Zeta[3] + 
      6272640*nc^3*nf*zb^2*V2[1, s]*Zeta[3] + 58605120*zb^3*V2[1, s]*
       Zeta[3] - 228877920*nc^2*zb^3*V2[1, s]*Zeta[3] + 
      313876080*nc^4*zb^3*V2[1, s]*Zeta[3] + 4631040*nc*nf*zb^3*V2[1, s]*
       Zeta[3] - 4561920*nc^3*nf*zb^3*V2[1, s]*Zeta[3] - 
      15422400*zb^4*V2[1, s]*Zeta[3] + 59620320*nc^2*zb^4*V2[1, s]*Zeta[3] - 
      77826960*nc^4*zb^4*V2[1, s]*Zeta[3] - 1157760*nc*nf*zb^4*V2[1, s]*
       Zeta[3] + 1140480*nc^3*nf*zb^4*V2[1, s]*Zeta[3] - 
      142560*zb^5*V2[1, s]*Zeta[3] + 12960*zb^6*V2[1, s]*Zeta[3]))/
    (1244160*nc^2*(-2 + zb)*(-1 + zb)) - 
   (G[0, 1, zb]*(33804*V2[1, s] + 256528*nc^2*V2[1, s] - 
      410620*nc^4*V2[1, s] - 26512*nc*nf*V2[1, s] + 58960*nc^3*nf*V2[1, s] + 
      7344*Pi^2*V2[1, s] - 111456*nc^2*Pi^2*V2[1, s] + 
      126528*nc^4*Pi^2*V2[1, s] + 10368*nc*nf*Pi^2*V2[1, s] - 
      15936*nc^3*nf*Pi^2*V2[1, s] - 604692*zb*V2[1, s] - 
      6402224*nc^2*zb*V2[1, s] + 3206924*nc^4*zb*V2[1, s] - 
      306736*nc*nf*zb*V2[1, s] - 556496*nc^3*nf*zb*V2[1, s] - 
      153072*Pi^2*zb*V2[1, s] + 1200960*nc^2*Pi^2*zb*V2[1, s] - 
      1915968*nc^4*Pi^2*zb*V2[1, s] - 51840*nc*nf*Pi^2*zb*V2[1, s] + 
      79680*nc^3*nf*Pi^2*zb*V2[1, s] + 2036583*zb^2*V2[1, s] + 
      23126052*nc^2*zb^2*V2[1, s] - 13578015*nc^4*zb^2*V2[1, s] + 
      529548*nc*nf*zb^2*V2[1, s] + 2556516*nc^3*nf*zb^2*V2[1, s] + 
      565020*Pi^2*zb^2*V2[1, s] - 3799224*nc^2*Pi^2*zb^2*V2[1, s] + 
      6326064*nc^4*Pi^2*zb^2*V2[1, s] + 121248*nc*nf*Pi^2*zb^2*V2[1, s] - 
      179280*nc^3*nf*Pi^2*zb^2*V2[1, s] - 2924262*zb^3*V2[1, s] - 
      34999264*nc^2*zb^3*V2[1, s] + 24684228*nc^4*zb^3*V2[1, s] + 
      370688*nc*nf*zb^3*V2[1, s] - 4994192*nc^3*nf*zb^3*V2[1, s] - 
      876384*Pi^2*zb^3*V2[1, s] + 5523288*nc^2*Pi^2*zb^3*V2[1, s] - 
      9198912*nc^4*Pi^2*zb^3*V2[1, s] - 158976*nc*nf*Pi^2*zb^3*V2[1, s] + 
      223104*nc^3*nf*Pi^2*zb^3*V2[1, s] + 2079999*zb^4*V2[1, s] + 
      26298256*nc^2*zb^4*V2[1, s] - 20989880*nc^4*zb^4*V2[1, s] - 
      1106292*nc*nf*zb^4*V2[1, s] + 4556532*nc^3*nf*zb^4*V2[1, s] + 
      665100*Pi^2*zb^4*V2[1, s] - 4106208*nc^2*Pi^2*zb^4*V2[1, s] + 
      6776208*nc^4*Pi^2*zb^4*V2[1, s] + 116064*nc*nf*Pi^2*zb^4*V2[1, s] - 
      155376*nc^3*nf*Pi^2*zb^4*V2[1, s] - 709884*zb^5*V2[1, s] - 
      9661776*nc^2*zb^5*V2[1, s] + 8341840*nc^4*zb^5*V2[1, s] + 
      664328*nc*nf*zb^5*V2[1, s] - 1926296*nc^3*nf*zb^5*V2[1, s] - 
      238104*Pi^2*zb^5*V2[1, s] + 1508952*nc^2*Pi^2*zb^5*V2[1, s] - 
      2464320*nc^4*Pi^2*zb^5*V2[1, s] - 43200*nc*nf*Pi^2*zb^5*V2[1, s] + 
      55776*nc^3*nf*Pi^2*zb^5*V2[1, s] + 85428*zb^6*V2[1, s] + 
      1382860*nc^2*zb^6*V2[1, s] - 1254801*nc^4*zb^6*V2[1, s] - 
      125024*nc*nf*zb^6*V2[1, s] + 304976*nc^3*nf*zb^6*V2[1, s] + 
      28224*Pi^2*zb^6*V2[1, s] - 216672*nc^2*Pi^2*zb^6*V2[1, s] + 
      350490*nc^4*Pi^2*zb^6*V2[1, s] + 6336*nc*nf*Pi^2*zb^6*V2[1, s] - 
      7968*nc^3*nf*Pi^2*zb^6*V2[1, s] + 3024*zb^7*V2[1, s] - 
      432*nc^2*zb^7*V2[1, s] + 324*nc^4*zb^7*V2[1, s] + 
      2016*Pi^2*zb^7*V2[1, s] - 180*nc^4*Pi^2*zb^7*V2[1, s] - 
      144*Pi^2*zb^8*V2[1, s] + 90*nc^4*Pi^2*zb^8*V2[1, s] - 
      508032*nc*zb*V2[s, s] + 539136*nc^3*zb*V2[s, s] + 
      1366848*nc*zb^2*V2[s, s] - 1361088*nc^3*zb^2*V2[s, s] - 
      1256928*nc*zb^3*V2[s, s] + 1036608*nc^3*zb^3*V2[s, s] + 
      406128*nc*zb^4*V2[s, s] - 81936*nc^3*zb^4*V2[s, s] + 
      11904*nc*zb^5*V2[s, s] - 184032*nc^3*zb^5*V2[s, s] - 
      19920*nc*zb^6*V2[s, s] + 51528*nc^3*zb^6*V2[s, s] - 
      240*nc^3*zb^7*V2[s, s] + 24*nc^3*zb^8*V2[s, s] + 
      751680*V2[1, s]*Zeta[3] - 2165184*nc^2*V2[1, s]*Zeta[3] + 
      2239488*nc^4*V2[1, s]*Zeta[3] - 3851712*zb*V2[1, s]*Zeta[3] + 
      10825920*nc^2*zb*V2[1, s]*Zeta[3] - 11197440*nc^4*zb*V2[1, s]*Zeta[3] + 
      8705232*zb^2*V2[1, s]*Zeta[3] - 24182064*nc^2*zb^2*V2[1, s]*Zeta[3] + 
      25194240*nc^4*zb^2*V2[1, s]*Zeta[3] - 10733472*zb^3*V2[1, s]*Zeta[3] + 
      29783808*nc^2*zb^3*V2[1, s]*Zeta[3] - 31352832*nc^4*zb^3*V2[1, s]*
       Zeta[3] + 7367760*zb^4*V2[1, s]*Zeta[3] - 20537712*nc^2*zb^4*V2[1, s]*
       Zeta[3] + 21835008*nc^4*zb^4*V2[1, s]*Zeta[3] - 
      2607552*zb^5*V2[1, s]*Zeta[3] + 7313760*nc^2*zb^5*V2[1, s]*Zeta[3] - 
      7838208*nc^4*zb^5*V2[1, s]*Zeta[3] + 368064*zb^6*V2[1, s]*Zeta[3] - 
      1038528*nc^2*zb^6*V2[1, s]*Zeta[3] + 1119744*nc^4*zb^6*V2[1, s]*
       Zeta[3]))/(41472*nc^2*(-2 + zb)^2*(-1 + zb)^2) + 
   (G[1, 1, zb]*(31104*nc^2*V2[1, s] - 10368*nc^4*V2[1, s] - 
      936036*zb*V2[1, s] + 16714928*nc^2*zb*V2[1, s] - 
      941332*nc^4*zb*V2[1, s] - 1156720*nc*nf*zb*V2[1, s] + 
      1928560*nc^3*nf*zb*V2[1, s] + 97200*Pi^2*zb*V2[1, s] - 
      1311936*nc^2*Pi^2*zb*V2[1, s] + 1028496*nc^4*Pi^2*zb*V2[1, s] + 
      10368*nc*nf*Pi^2*zb*V2[1, s] + 27648*nc^3*nf*Pi^2*zb*V2[1, s] - 
      137268*zb^2*V2[1, s] - 45546192*nc^2*zb^2*V2[1, s] + 
      13863836*nc^4*zb^2*V2[1, s] + 1088208*nc*nf*zb^2*V2[1, s] - 
      4057424*nc^3*nf*zb^2*V2[1, s] - 277776*Pi^2*zb^2*V2[1, s] + 
      4275936*nc^2*Pi^2*zb^2*V2[1, s] - 4113360*nc^4*Pi^2*zb^2*V2[1, s] - 
      3456*nc*nf*Pi^2*zb^2*V2[1, s] - 64512*nc^3*nf*Pi^2*zb^2*V2[1, s] + 
      3186783*zb^3*V2[1, s] + 46290564*nc^2*zb^3*V2[1, s] - 
      23143517*nc^4*zb^3*V2[1, s] - 845948*nc*nf*zb^3*V2[1, s] + 
      4663868*nc^3*nf*zb^3*V2[1, s] + 291132*Pi^2*zb^3*V2[1, s] - 
      5095824*nc^2*Pi^2*zb^3*V2[1, s] + 5627460*nc^4*Pi^2*zb^3*V2[1, s] + 
      9504*nc*nf*Pi^2*zb^3*V2[1, s] + 23040*nc^3*nf*Pi^2*zb^3*V2[1, s] - 
      2593134*zb^4*V2[1, s] - 20501020*nc^2*zb^4*V2[1, s] + 
      13221166*nc^4*zb^4*V2[1, s] + 608152*nc*nf*zb^4*V2[1, s] - 
      2585080*nc^3*nf*zb^4*V2[1, s] - 99144*Pi^2*zb^4*V2[1, s] + 
      2544840*nc^2*Pi^2*zb^4*V2[1, s] - 3048048*nc^4*Pi^2*zb^4*V2[1, s] - 
      12096*nc*nf*Pi^2*zb^4*V2[1, s] + 11520*nc^3*nf*Pi^2*zb^4*V2[1, s] + 
      564192*zb^5*V2[1, s] + 3326460*nc^2*zb^5*V2[1, s] - 
      2499822*nc^4*zb^5*V2[1, s] - 156320*nc*nf*zb^5*V2[1, s] + 
      513216*nc^3*nf*zb^5*V2[1, s] - 14724*Pi^2*zb^5*V2[1, s] - 
      450960*nc^2*Pi^2*zb^5*V2[1, s] + 564888*nc^4*Pi^2*zb^5*V2[1, s] + 
      3456*nc*nf*Pi^2*zb^5*V2[1, s] - 5184*nc^3*nf*Pi^2*zb^5*V2[1, s] + 
      5184*zb^6*V2[1, s] + 648*nc^4*zb^6*V2[1, s] + 
      12096*Pi^2*zb^6*V2[1, s] - 1008*Pi^2*zb^7*V2[1, s] + 
      540*nc^4*Pi^2*zb^7*V2[1, s] - 2895456*nc*zb*V2[s, s] + 
      1031328*nc^3*zb*V2[s, s] + 1152*nc*Pi^2*zb*V2[s, s] + 
      2304*nc^3*Pi^2*zb*V2[s, s] + 6060960*nc*zb^2*V2[s, s] - 
      1043424*nc^3*zb^2*V2[s, s] + 69120*nc*Pi^2*zb^2*V2[s, s] - 
      76032*nc^3*Pi^2*zb^2*V2[s, s] - 5859480*nc*zb^3*V2[s, s] + 
      637992*nc^3*zb^3*V2[s, s] - 134496*nc*Pi^2*zb^3*V2[s, s] + 
      138816*nc^3*Pi^2*zb^3*V2[s, s] + 2761488*nc*zb^4*V2[s, s] - 
      373392*nc^3*zb^4*V2[s, s] + 82080*nc*Pi^2*zb^4*V2[s, s] - 
      82944*nc^3*Pi^2*zb^4*V2[s, s] - 492528*nc*zb^5*V2[s, s] + 
      94896*nc^3*zb^5*V2[s, s] - 16128*nc*Pi^2*zb^5*V2[s, s] + 
      16128*nc^3*Pi^2*zb^5*V2[s, s] - 1152*nc^3*zb^6*V2[s, s] + 
      144*nc^3*zb^7*V2[s, s] + 2187648*zb*V2[1, s]*Zeta[3] - 
      2331072*nc^2*zb*V2[1, s]*Zeta[3] - 6550848*nc^4*zb*V2[1, s]*Zeta[3] - 
      55296*nc*nf*zb*V2[1, s]*Zeta[3] + 55296*nc^3*nf*zb*V2[1, s]*Zeta[3] - 
      6732288*zb^2*V2[1, s]*Zeta[3] + 11247552*nc^2*zb^2*V2[1, s]*Zeta[3] + 
      7985088*nc^4*zb^2*V2[1, s]*Zeta[3] + 165888*nc*nf*zb^2*V2[1, s]*
       Zeta[3] - 165888*nc^3*nf*zb^2*V2[1, s]*Zeta[3] + 
      8184672*zb^3*V2[1, s]*Zeta[3] - 17334000*nc^2*zb^3*V2[1, s]*Zeta[3] + 
      1980720*nc^4*zb^3*V2[1, s]*Zeta[3] - 124416*nc*nf*zb^3*V2[1, s]*
       Zeta[3] + 124416*nc^3*nf*zb^3*V2[1, s]*Zeta[3] - 
      4229280*zb^4*V2[1, s]*Zeta[3] + 10063872*nc^2*zb^4*V2[1, s]*Zeta[3] - 
      4694112*nc^4*zb^4*V2[1, s]*Zeta[3] + 27648*nc*nf*zb^4*V2[1, s]*
       Zeta[3] - 27648*nc^3*nf*zb^4*V2[1, s]*Zeta[3] + 
      773280*zb^5*V2[1, s]*Zeta[3] - 1958688*nc^2*zb^5*V2[1, s]*Zeta[3] + 
      1263168*nc^4*zb^5*V2[1, s]*Zeta[3] - 165888*nc*zb*V2[s, s]*Zeta[3] + 
      165888*nc^3*zb*V2[s, s]*Zeta[3] + 497664*nc*zb^2*V2[s, s]*Zeta[3] - 
      497664*nc^3*zb^2*V2[s, s]*Zeta[3] - 373248*nc*zb^3*V2[s, s]*Zeta[3] + 
      373248*nc^3*zb^3*V2[s, s]*Zeta[3] + 82944*nc*zb^4*V2[s, s]*Zeta[3] - 
      82944*nc^3*zb^4*V2[s, s]*Zeta[3]))/(82944*nc^2*(-2 + zb)^2*zb) - 
   (G[1, zb]*(71403120*V2[1, s] - 256388360*nc^2*V2[1, s] + 
      329635320*nc^4*V2[1, s] + 43703360*nc*nf*V2[1, s] - 
      55627840*nc^3*nf*V2[1, s] - 7121520*Pi^2*V2[1, s] - 
      5857680*nc^2*Pi^2*V2[1, s] - 115170480*nc^4*Pi^2*V2[1, s] - 
      4066560*nc*nf*Pi^2*V2[1, s] + 3294720*nc^3*nf*Pi^2*V2[1, s] - 
      464688*Pi^4*V2[1, s] + 226800*nc^2*Pi^4*V2[1, s] + 
      864*nc^4*Pi^4*V2[1, s] - 255428640*zb*V2[1, s] + 
      1074877140*nc^2*zb*V2[1, s] - 1341488820*nc^4*zb*V2[1, s] - 
      93497280*nc*nf*zb*V2[1, s] + 170086080*nc^3*nf*zb*V2[1, s] + 
      37837800*Pi^2*zb*V2[1, s] - 10970280*nc^2*Pi^2*zb*V2[1, s] + 
      505226520*nc^4*Pi^2*zb*V2[1, s] + 15016320*nc*nf*Pi^2*zb*V2[1, s] - 
      13397760*nc^3*nf*Pi^2*zb*V2[1, s] + 2033496*Pi^4*zb*V2[1, s] - 
      1684152*nc^2*Pi^4*zb*V2[1, s] + 318672*nc^4*Pi^4*zb*V2[1, s] + 
      341275680*zb^2*V2[1, s] - 1872147730*nc^2*zb^2*V2[1, s] + 
      2447177570*nc^4*zb^2*V2[1, s] + 92768800*nc*nf*zb^2*V2[1, s] - 
      267426080*nc^3*nf*zb^2*V2[1, s] - 79230420*Pi^2*zb^2*V2[1, s] + 
      84405060*nc^2*Pi^2*zb^2*V2[1, s] - 936954540*nc^4*Pi^2*zb^2*V2[1, s] - 
      25035840*nc*nf*Pi^2*zb^2*V2[1, s] + 25447680*nc^3*nf*Pi^2*zb^2*
       V2[1, s] - 3826044*Pi^4*zb^2*V2[1, s] + 4447404*nc^2*Pi^4*zb^2*
       V2[1, s] - 1207944*nc^4*Pi^4*zb^2*V2[1, s] - 206302140*zb^3*V2[1, s] + 
      1726860775*nc^2*zb^3*V2[1, s] - 2479837435*nc^4*zb^3*V2[1, s] - 
      87375520*nc*nf*zb^3*V2[1, s] + 280267040*nc^3*nf*zb^3*V2[1, s] + 
      84109590*Pi^2*zb^3*V2[1, s] - 136373310*nc^2*Pi^2*zb^3*V2[1, s] + 
      924119370*nc^4*Pi^2*zb^3*V2[1, s] + 23873760*nc*nf*Pi^2*zb^3*V2[1, s] - 
      27325440*nc^3*nf*Pi^2*zb^3*V2[1, s] + 3870738*Pi^4*zb^3*V2[1, s] - 
      5572602*nc^2*Pi^4*zb^3*V2[1, s] + 1740636*nc^4*Pi^4*zb^3*V2[1, s] + 
      49865625*zb^4*V2[1, s] - 885282465*nc^2*zb^4*V2[1, s] + 
      1416817710*nc^4*zb^4*V2[1, s] + 67809780*nc*nf*zb^4*V2[1, s] - 
      179717940*nc^3*nf*zb^4*V2[1, s] - 47916090*Pi^2*zb^4*V2[1, s] + 
      97209450*nc^2*Pi^2*zb^4*V2[1, s] - 504329670*nc^4*Pi^2*zb^4*V2[1, s] - 
      13214880*nc*nf*Pi^2*zb^4*V2[1, s] + 16475040*nc^3*nf*Pi^2*zb^4*
       V2[1, s] - 2173266*Pi^4*zb^4*V2[1, s] + 3580362*nc^2*Pi^4*zb^4*
       V2[1, s] - 1198188*nc^4*Pi^4*zb^4*V2[1, s] + 656505*zb^5*V2[1, s] + 
      238384460*nc^2*zb^5*V2[1, s] - 423119785*nc^4*zb^5*V2[1, s] - 
      27639020*nc*nf*zb^5*V2[1, s] + 60509020*nc^3*nf*zb^5*V2[1, s] + 
      13938210*Pi^2*zb^5*V2[1, s] - 32613570*nc^2*Pi^2*zb^5*V2[1, s] + 
      143439390*nc^4*Pi^2*zb^5*V2[1, s] + 3897360*nc*nf*Pi^2*zb^5*V2[1, s] - 
      5135760*nc^3*nf*Pi^2*zb^5*V2[1, s] + 634896*Pi^4*zb^5*V2[1, s] - 
      1140840*nc^2*Pi^4*zb^5*V2[1, s] + 396936*nc^4*Pi^4*zb^5*V2[1, s] - 
      1470150*zb^6*V2[1, s] - 26303820*nc^2*zb^6*V2[1, s] + 
      51157520*nc^4*zb^6*V2[1, s] + 4229880*nc*nf*zb^6*V2[1, s] - 
      8090280*nc^3*nf*zb^6*V2[1, s] - 1611090*Pi^2*zb^6*V2[1, s] + 
      4211130*nc^2*Pi^2*zb^6*V2[1, s] - 16586730*nc^4*Pi^2*zb^6*V2[1, s] - 
      470160*nc*nf*Pi^2*zb^6*V2[1, s] + 641520*nc^3*nf*Pi^2*zb^6*V2[1, s] - 
      75132*Pi^4*zb^6*V2[1, s] + 143028*nc^2*Pi^4*zb^6*V2[1, s] - 
      50976*nc^4*Pi^4*zb^6*V2[1, s] - 6480*Pi^2*zb^7*V2[1, s] + 
      2700*nc^4*Pi^2*zb^7*V2[1, s] - 93433440*nc*V2[s, s] + 
      53127840*nc^3*V2[s, s] - 3104640*nc*Pi^2*V2[s, s] + 
      2545920*nc^3*Pi^2*V2[s, s] + 444446640*nc*zb*V2[s, s] - 
      228361680*nc^3*zb*V2[s, s] + 12519360*nc*Pi^2*zb*V2[s, s] - 
      10938240*nc^3*Pi^2*zb*V2[s, s] - 805858200*nc*zb^2*V2[s, s] + 
      342849960*nc^3*zb^2*V2[s, s] - 23349600*nc*Pi^2*zb^2*V2[s, s] + 
      21885120*nc^3*Pi^2*zb^2*V2[s, s] + 727384500*nc*zb^3*V2[s, s] - 
      222593580*nc^3*zb^3*V2[s, s] + 24595920*nc*Pi^2*zb^3*V2[s, s] - 
      24325920*nc^3*Pi^2*zb^3*V2[s, s] - 350253900*nc*zb^4*V2[s, s] + 
      55254420*nc^3*zb^4*V2[s, s] - 14608080*nc*Pi^2*zb^4*V2[s, s] + 
      14947200*nc^3*Pi^2*zb^4*V2[s, s] + 86273820*nc*zb^5*V2[s, s] + 
      1670220*nc^3*zb^5*V2[s, s] + 4505760*nc*Pi^2*zb^5*V2[s, s] - 
      4704480*nc^3*Pi^2*zb^5*V2[s, s] - 8559420*nc*zb^6*V2[s, s] - 
      1947900*nc^3*zb^6*V2[s, s] - 558720*nc*Pi^2*zb^6*V2[s, s] + 
      590400*nc^3*Pi^2*zb^6*V2[s, s] + 720*nc^3*zb^7*V2[s, s] - 
      31570560*V2[1, s]*Zeta[3] + 267321600*nc^2*V2[1, s]*Zeta[3] - 
      204975360*nc^4*V2[1, s]*Zeta[3] - 5564160*nc*nf*V2[1, s]*Zeta[3] + 
      1486080*nc^3*nf*V2[1, s]*Zeta[3] + 204275520*zb*V2[1, s]*Zeta[3] - 
      1357015680*nc^2*zb*V2[1, s]*Zeta[3] + 1266606720*nc^4*zb*V2[1, s]*
       Zeta[3] + 20062080*nc*nf*zb*V2[1, s]*Zeta[3] - 
      6480000*nc^3*nf*zb*V2[1, s]*Zeta[3] - 496717920*zb^2*V2[1, s]*Zeta[3] + 
      2818782720*nc^2*zb^2*V2[1, s]*Zeta[3] - 2908474560*nc^4*zb^2*V2[1, s]*
       Zeta[3] - 33497280*nc*nf*zb^2*V2[1, s]*Zeta[3] + 
      15024960*nc^3*nf*zb^2*V2[1, s]*Zeta[3] + 589608720*zb^3*V2[1, s]*
       Zeta[3] - 3022332480*nc^2*zb^3*V2[1, s]*Zeta[3] + 
      3290280480*nc^4*zb^3*V2[1, s]*Zeta[3] + 32706720*nc*nf*zb^3*V2[1, s]*
       Zeta[3] - 19444320*nc^3*nf*zb^3*V2[1, s]*Zeta[3] - 
      364150080*zb^4*V2[1, s]*Zeta[3] + 1750980240*nc^2*zb^4*V2[1, s]*
       Zeta[3] - 1963802880*nc^4*zb^4*V2[1, s]*Zeta[3] - 
      18675360*nc*nf*zb^4*V2[1, s]*Zeta[3] + 13335840*nc^3*nf*zb^4*V2[1, s]*
       Zeta[3] + 111815640*zb^5*V2[1, s]*Zeta[3] - 519677640*nc^2*zb^5*
       V2[1, s]*Zeta[3] + 592948080*nc^4*zb^5*V2[1, s]*Zeta[3] + 
      5667840*nc*nf*zb^5*V2[1, s]*Zeta[3] - 4518720*nc^3*nf*zb^5*V2[1, s]*
       Zeta[3] - 13079880*zb^6*V2[1, s]*Zeta[3] + 61941240*nc^2*zb^6*V2[1, s]*
       Zeta[3] - 71407440*nc^4*zb^6*V2[1, s]*Zeta[3] - 
      699840*nc*nf*zb^6*V2[1, s]*Zeta[3] + 596160*nc^3*nf*zb^6*V2[1, s]*
       Zeta[3] - 194400*zb^7*V2[1, s]*Zeta[3] + 12960*zb^8*V2[1, s]*Zeta[3] - 
      829440*nc*V2[s, s]*Zeta[3] + 829440*nc^3*V2[s, s]*Zeta[3] - 
      11197440*nc*zb*V2[s, s]*Zeta[3] + 11197440*nc^3*zb*V2[s, s]*Zeta[3] + 
      37946880*nc*zb^2*V2[s, s]*Zeta[3] - 37946880*nc^3*zb^2*V2[s, s]*
       Zeta[3] - 45722880*nc*zb^3*V2[s, s]*Zeta[3] + 
      45722880*nc^3*zb^3*V2[s, s]*Zeta[3] + 26438400*nc*zb^4*V2[s, s]*
       Zeta[3] - 26438400*nc^3*zb^4*V2[s, s]*Zeta[3] - 
      7464960*nc*zb^5*V2[s, s]*Zeta[3] + 7464960*nc^3*zb^5*V2[s, s]*Zeta[3] + 
      829440*nc*zb^6*V2[s, s]*Zeta[3] - 829440*nc^3*zb^6*V2[s, s]*Zeta[3]))/
    (1244160*nc^2*(-2 + zb)^3*(-1 + zb)) + 
   Log[Q2/muf2]^2*(-((207 - 218*nc^2 - 121*nc^4 - 52*nc*nf + 76*nc^3*nf - 
         99*zb - 2922*nc^2*zb + 5961*nc^4*zb + 156*nc*nf*zb - 
         228*nc^3*nf*zb - 768*zb^2 + 6868*nc^2*zb^2 - 10828*nc^4*zb^2 - 
         208*nc*nf*zb^2 + 304*nc^3*nf*zb^2 + 660*zb^3 - 3936*nc^2*zb^3 + 
         5420*nc^4*zb^3 + 104*nc*nf*zb^3 - 152*nc^3*nf*zb^3)*G[0, 0, zb]*
        V2[1, s])/(384*nc^2*(-1 + zb)) + 
     ((72 - 70*nc^2 - 46*nc^4 - 20*nc*nf + 28*nc^3*nf - 72*zb - 762*nc^2*zb + 
        1854*nc^4*zb + 60*nc*nf*zb - 84*nc^3*nf*zb - 165*zb^2 + 
        1868*nc^2*zb^2 - 3343*nc^4*zb^2 - 80*nc*nf*zb^2 + 112*nc^3*nf*zb^2 + 
        165*zb^3 - 1092*nc^2*zb^3 + 1671*nc^4*zb^3 + 40*nc*nf*zb^3 - 
        56*nc^3*nf*zb^3)*G[0, 1, zb]*V2[1, s])/(192*nc^2*(-1 + zb)) + 
     ((-60 + 105*nc^2 - 603*nc^4 + 20*nc^3*nf + 126*zb - 207*nc^2*zb + 
        1427*nc^4*zb - 44*nc^3*nf*zb - 84*zb^2 + 120*nc^2*zb^2 - 
        1148*nc^4*zb^2 + 32*nc^3*nf*zb^2 + 18*zb^3 - 18*nc^2*zb^3 + 
        292*nc^4*zb^3 - 8*nc^3*nf*zb^3)*G[2, 1, zb]*V2[1, s])/
      (192*nc^2*(-1 + zb)) + (3*(19 - 58*nc^2 + 51*nc^4)*(1 - 2*zb + 2*zb^2)*
       G[0, 0, 0, zb]*V2[1, s])/(32*nc^2) - 
     ((33 - 100*nc^2 + 91*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, zb]*V2[1, s])/
      (32*nc^2) - ((33 - 100*nc^2 + 91*nc^4)*(1 - 2*zb + 2*zb^2)*
       G[0, 1, 0, zb]*V2[1, s])/(32*nc^2) + 
     ((11 - 39*nc^2 + 38*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, zb]*V2[1, s])/
      (32*nc^2) - ((157 - 156*nc^2 - 265*nc^4 - 314*zb + 624*nc^2*zb - 
        118*nc^4*zb + 220*zb^2 - 592*nc^2*zb^2 + 404*nc^4*zb^2)*
       G[1, 0, 0, zb]*V2[1, s])/(64*nc^2) + 
     ((23 - 26*nc^2 - 45*nc^4 - 46*zb + 94*nc^2*zb - 12*nc^4*zb + 32*zb^2 - 
        86*nc^2*zb^2 + 58*nc^4*zb^2)*G[1, 0, 1, zb]*V2[1, s])/(16*nc^2) + 
     ((7 - 28*nc^2 + 45*nc^4 - 10*zb + 40*nc^2*zb - 62*nc^4*zb + 4*zb^2 - 
        16*nc^2*zb^2 + 12*nc^4*zb^2)*G[1, 2, 1, zb]*V2[1, s])/(32*nc^2) - 
     ((-3 + 5*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, zb]*V2[1, s])/16 + 
     ((-1 + 2*nc)*(1 + 2*nc)*(-1 + 3*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, zb]*
       V2[1, s])/(32*nc^2) - ((1 - 4*nc^2 + 7*nc^4)*(5 - 6*zb + 2*zb^2)*
       G[2, 2, 1, zb]*V2[1, s])/(16*nc^2) - 
     (G[1, 1, 1, zb]*(87*V2[1, s] - 42*nc^2*V2[1, s] - 253*nc^4*V2[1, s] - 
        12*nc*nf*V2[1, s] + 12*nc^3*nf*V2[1, s] - 166*zb*V2[1, s] + 
        244*nc^2*zb*V2[1, s] + 178*nc^4*zb*V2[1, s] + 24*nc*nf*zb*V2[1, s] - 
        24*nc^3*nf*zb*V2[1, s] + 88*zb^2*V2[1, s] - 192*nc^2*zb^2*V2[1, s] + 
        104*nc^4*zb^2*V2[1, s] - 20*nc*V2[s, s] + 20*nc^3*V2[s, s] + 
        40*nc*zb*V2[s, s] - 40*nc^3*zb*V2[s, s]))/(128*nc^2) + 
     (G[1, 1, 0, zb]*(50*V2[1, s] - 27*nc^2*V2[1, s] - 151*nc^4*V2[1, s] - 
        2*nc*nf*V2[1, s] + 2*nc^3*nf*V2[1, s] - 100*zb*V2[1, s] + 
        162*nc^2*zb*V2[1, s] + 58*nc^4*zb*V2[1, s] + 4*nc*nf*zb*V2[1, s] - 
        4*nc^3*nf*zb*V2[1, s] + 62*zb^2*V2[1, s] - 144*nc^2*zb^2*V2[1, s] + 
        82*nc^4*zb^2*V2[1, s] - 6*nc*V2[s, s] + 6*nc^3*V2[s, s] + 
        12*nc*zb*V2[s, s] - 12*nc^3*zb*V2[s, s]))/(32*nc^2) - 
     (G[1, 1, zb]*(513*V2[1, s] - 3388*nc^2*V2[1, s] + 1843*nc^4*V2[1, s] + 
        36*nc*nf*V2[1, s] + 108*nc^3*nf*V2[1, s] - 1266*zb*V2[1, s] + 
        7712*nc^2*zb*V2[1, s] - 6318*nc^4*zb*V2[1, s] + 
        24*nc*nf*zb*V2[1, s] - 152*nc^3*nf*zb*V2[1, s] + 732*zb^2*V2[1, s] - 
        4624*nc^2*zb^2*V2[1, s] + 4468*nc^4*zb^2*V2[1, s] + 
        48*nc*nf*zb^2*V2[1, s] - 48*nc^3*nf*zb^2*V2[1, s] - 8*nc*V2[s, s] + 
        8*nc^3*V2[s, s] + 256*nc*zb*V2[s, s] - 256*nc^3*zb*V2[s, s] - 
        224*nc*zb^2*V2[s, s] + 224*nc^3*zb^2*V2[s, s]))/(768*nc^2) + 
     (G[1, 0, zb]*(-57*V2[1, s] + 1010*nc^2*V2[1, s] - 735*nc^4*V2[1, s] - 
        36*nc*nf*V2[1, s] + 387*zb*V2[1, s] - 3822*nc^2*zb*V2[1, s] + 
        3693*nc^4*zb*V2[1, s] + 72*nc*nf*zb*V2[1, s] - 
        12*nc^3*nf*zb*V2[1, s] - 660*zb^2*V2[1, s] + 4826*nc^2*zb^2*
         V2[1, s] - 5206*nc^4*zb^2*V2[1, s] - 68*nc*nf*zb^2*V2[1, s] + 
        52*nc^3*nf*zb^2*V2[1, s] + 330*zb^3*V2[1, s] - 
        2014*nc^2*zb^3*V2[1, s] + 2296*nc^4*zb^3*V2[1, s] + 
        32*nc*nf*zb^3*V2[1, s] - 40*nc^3*nf*zb^3*V2[1, s] - 6*nc*V2[s, s] + 
        6*nc^3*V2[s, s] - 90*nc*zb*V2[s, s] + 90*nc^3*zb*V2[s, s] + 
        144*nc*zb^2*V2[s, s] - 144*nc^3*zb^2*V2[s, s] - 48*nc*zb^3*V2[s, s] + 
        48*nc^3*zb^3*V2[s, s]))/(192*nc^2*(-1 + zb)) - 
     (G[0, zb]*(-513*V2[1, s] + 600*nc^2*V2[1, s] + 593*nc^4*V2[1, s] + 
        84*nc*nf*V2[1, s] - 164*nc^3*nf*V2[1, s] - 216*Pi^2*V2[1, s] + 
        744*nc^2*Pi^2*V2[1, s] - 768*nc^4*Pi^2*V2[1, s] + 1845*zb*V2[1, s] + 
        4428*nc^2*zb*V2[1, s] - 28041*nc^4*zb*V2[1, s] - 
        492*nc*nf*zb*V2[1, s] + 1500*nc^3*nf*zb*V2[1, s] + 
        648*Pi^2*zb*V2[1, s] - 2232*nc^2*Pi^2*zb*V2[1, s] + 
        2304*nc^4*Pi^2*zb*V2[1, s] - 558*zb^2*V2[1, s] - 
        14310*nc^2*zb^2*V2[1, s] + 53264*nc^4*zb^2*V2[1, s] + 
        1500*nc*nf*zb^2*V2[1, s] - 3092*nc^3*nf*zb^2*V2[1, s] - 
        864*Pi^2*zb^2*V2[1, s] + 2976*nc^2*Pi^2*zb^2*V2[1, s] - 
        3072*nc^4*Pi^2*zb^2*V2[1, s] - 774*zb^3*V2[1, s] + 
        9010*nc^2*zb^3*V2[1, s] - 27432*nc^4*zb^3*V2[1, s] - 
        1156*nc*nf*zb^3*V2[1, s] + 1884*nc^3*nf*zb^3*V2[1, s] + 
        432*Pi^2*zb^3*V2[1, s] - 1488*nc^2*Pi^2*zb^3*V2[1, s] + 
        1536*nc^4*Pi^2*zb^3*V2[1, s] + 72*nc*zb*V2[s, s] - 
        72*nc^3*zb*V2[s, s] + 1224*nc*zb^2*V2[s, s] - 
        1224*nc^3*zb^2*V2[s, s] - 1488*nc*zb^3*V2[s, s] + 
        1488*nc^3*zb^3*V2[s, s]))/(2304*nc^2*(-1 + zb)) + 
     (G[1, zb]*(-945*V2[1, s] - 11396*nc^2*V2[1, s] + 58405*nc^4*V2[1, s] + 
        2436*nc*nf*V2[1, s] - 2180*nc^3*nf*V2[1, s] - 564*Pi^2*V2[1, s] + 
        1128*nc^2*Pi^2*V2[1, s] + 1260*nc^4*Pi^2*V2[1, s] + 333*zb*V2[1, s] + 
        40320*nc^2*zb*V2[1, s] - 170157*nc^4*zb*V2[1, s] - 
        5028*nc*nf*zb*V2[1, s] + 5508*nc^3*nf*zb*V2[1, s] + 
        1692*Pi^2*zb*V2[1, s] - 4248*nc^2*Pi^2*zb*V2[1, s] - 
        612*nc^4*Pi^2*zb*V2[1, s] + 2160*zb^2*V2[1, s] - 
        47952*nc^2*zb^2*V2[1, s] + 177920*nc^4*zb^2*V2[1, s] + 
        4920*nc*nf*zb^2*V2[1, s] - 6584*nc^3*nf*zb^2*V2[1, s] - 
        1944*Pi^2*zb^2*V2[1, s] + 5808*nc^2*Pi^2*zb^2*V2[1, s] - 
        2712*nc^4*Pi^2*zb^2*V2[1, s] - 1548*zb^3*V2[1, s] + 
        19028*nc^2*zb^3*V2[1, s] - 65464*nc^4*zb^3*V2[1, s] - 
        2328*nc*nf*zb^3*V2[1, s] + 3256*nc^3*nf*zb^3*V2[1, s] + 
        816*Pi^2*zb^3*V2[1, s] - 2688*nc^2*Pi^2*zb^3*V2[1, s] + 
        2064*nc^4*Pi^2*zb^3*V2[1, s] + 1768*nc*V2[s, s] - 
        1768*nc^3*V2[s, s] - 4944*nc*zb*V2[s, s] + 4944*nc^3*zb*V2[s, s] + 
        6456*nc*zb^2*V2[s, s] - 6456*nc^3*zb^2*V2[s, s] - 
        3280*nc*zb^3*V2[s, s] + 3280*nc^3*zb^3*V2[s, s]))/
      (4608*nc^2*(-1 + zb)) + (5103*V2[1, s] + 3348*nc^2*V2[1, s] - 
       6723*nc^4*V2[1, s] - 2052*nc*nf*V2[1, s] + 1620*nc^3*nf*V2[1, s] + 
       432*Pi^2*V2[1, s] - 876*nc^2*Pi^2*V2[1, s] - 348*nc^4*Pi^2*V2[1, s] - 
       96*nc*nf*Pi^2*V2[1, s] + 240*nc^3*nf*Pi^2*V2[1, s] - 
       5481*zb*V2[1, s] - 18300*nc^2*zb*V2[1, s] + 41925*nc^4*zb*V2[1, s] + 
       16092*nc*nf*zb*V2[1, s] - 2124*nc^3*nf*zb*V2[1, s] + 
       1080*Pi^2*zb*V2[1, s] - 10476*nc^2*Pi^2*zb*V2[1, s] + 
       29052*nc^4*Pi^2*zb*V2[1, s] + 288*nc*nf*Pi^2*zb*V2[1, s] - 
       720*nc^3*nf*Pi^2*zb*V2[1, s] - 5238*zb^2*V2[1, s] + 
       6852*nc^2*zb^2*V2[1, s] + 17898*nc^4*zb^2*V2[1, s] - 
       6552*nc*nf*zb^2*V2[1, s] - 17640*nc^3*nf*zb^2*V2[1, s] - 
       4824*Pi^2*zb^2*V2[1, s] + 26160*nc^2*Pi^2*zb^2*V2[1, s] - 
       53016*nc^4*Pi^2*zb^2*V2[1, s] - 384*nc*nf*Pi^2*zb^2*V2[1, s] + 
       960*nc^3*nf*Pi^2*zb^2*V2[1, s] + 5616*zb^3*V2[1, s] + 
       6948*nc^2*zb^3*V2[1, s] - 27180*nc^4*zb^3*V2[1, s] - 
       6592*nc*nf*zb^3*V2[1, s] + 18016*nc^3*nf*zb^3*V2[1, s] + 
       3312*Pi^2*zb^3*V2[1, s] - 15384*nc^2*Pi^2*zb^3*V2[1, s] + 
       26424*nc^4*Pi^2*zb^3*V2[1, s] + 192*nc*nf*Pi^2*zb^3*V2[1, s] - 
       480*nc^3*nf*Pi^2*zb^3*V2[1, s] + 11472*nc*zb*V2[s, s] - 
       11472*nc^3*zb*V2[s, s] - 9096*nc*zb^2*V2[s, s] + 
       9096*nc^3*zb^2*V2[s, s] - 904*nc*zb^3*V2[s, s] + 
       904*nc^3*zb^3*V2[s, s] - 20304*V2[1, s]*Zeta[3] + 
       54000*nc^2*V2[1, s]*Zeta[3] - 46656*nc^4*V2[1, s]*Zeta[3] + 
       60912*zb*V2[1, s]*Zeta[3] - 162000*nc^2*zb*V2[1, s]*Zeta[3] + 
       139968*nc^4*zb*V2[1, s]*Zeta[3] - 81216*zb^2*V2[1, s]*Zeta[3] + 
       216000*nc^2*zb^2*V2[1, s]*Zeta[3] - 186624*nc^4*zb^2*V2[1, s]*
        Zeta[3] + 40608*zb^3*V2[1, s]*Zeta[3] - 108000*nc^2*zb^3*V2[1, s]*
        Zeta[3] + 93312*nc^4*zb^3*V2[1, s]*Zeta[3])/(27648*nc^2*(-1 + zb))) + 
   Log[Q2/muf2]*(-((45 + 550*nc^2 - 903*nc^4 - 100*nc*nf + 156*nc^3*nf + 
         1263*zb - 10290*nc^2*zb + 16863*nc^4*zb + 300*nc*nf*zb - 
         468*nc^3*nf*zb - 3846*zb^2 + 20632*nc^2*zb^2 - 29682*nc^4*zb^2 - 
         400*nc*nf*zb^2 + 624*nc^3*nf*zb^2 + 2538*zb^3 - 11372*nc^2*zb^3 + 
         14778*nc^4*zb^3 + 200*nc*nf*zb^3 - 312*nc^3*nf*zb^3)*G[0, 0, 0, zb]*
        V2[1, s])/(192*nc^2*(-1 + zb)) + 
     ((30 + 126*nc^2 - 298*nc^4 - 36*nc*nf + 64*nc^3*nf + 258*zb - 
        2775*nc^2*zb + 6003*nc^4*zb + 108*nc*nf*zb - 192*nc^3*nf*zb - 
        957*zb^2 + 5705*nc^2*zb^2 - 10456*nc^4*zb^2 - 140*nc*nf*zb^2 + 
        256*nc^3*nf*zb^2 + 669*zb^3 - 3192*nc^2*zb^3 + 5143*nc^4*zb^3 + 
        68*nc*nf*zb^3 - 128*nc^3*nf*zb^3)*G[0, 0, 1, zb]*V2[1, s])/
      (96*nc^2*(-1 + zb)) + ((96 + 291*nc^2 - 561*nc^4 - 84*nc*nf + 
        120*nc^3*nf + 522*zb - 5949*nc^2*zb + 11901*nc^4*zb + 252*nc*nf*zb - 
        360*nc^3*nf*zb - 1992*zb^2 + 12064*nc^2*zb^2 - 20772*nc^4*zb^2 - 
        328*nc*nf*zb^2 + 480*nc^3*nf*zb^2 + 1374*zb^3 - 6694*nc^2*zb^3 + 
        10216*nc^4*zb^3 + 160*nc*nf*zb^3 - 240*nc^3*nf*zb^3)*G[0, 1, 0, zb]*
       V2[1, s])/(192*nc^2*(-1 + zb)) + 
     ((-36 + 231*nc^2 - 985*nc^4 + 20*nc^3*nf + 54*zb - 393*nc^2*zb + 
        2177*nc^4*zb - 44*nc^3*nf*zb - 18*zb^2 + 183*nc^2*zb^2 - 
        1625*nc^4*zb^2 + 32*nc^3*nf*zb^2 - 21*nc^2*zb^3 + 393*nc^4*zb^3 - 
        8*nc^3*nf*zb^3)*G[2, 1, 0, zb]*V2[1, s])/(48*nc^2*(-1 + zb)) + 
     ((143 - 426*nc^2 + 391*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, 0, zb]*
       V2[1, s])/(16*nc^2) - ((43 - 131*nc^2 + 131*nc^4 - 86*zb + 
        262*nc^2*zb - 262*nc^4*zb + 84*zb^2 - 256*nc^2*zb^2 + 262*nc^4*zb^2)*
       G[0, 0, 0, 1, zb]*V2[1, s])/(8*nc^2) - 
     ((44 - 133*nc^2 + 131*nc^4 - 88*zb + 266*nc^2*zb - 262*nc^4*zb + 
        86*zb^2 - 260*nc^2*zb^2 + 262*nc^4*zb^2)*G[0, 0, 1, 0, zb]*V2[1, s])/
      (8*nc^2) + ((71 - 236*nc^2 + 269*nc^4 - 142*zb + 472*nc^2*zb - 
        538*nc^4*zb + 130*zb^2 - 436*nc^2*zb^2 + 538*nc^4*zb^2)*
       G[0, 0, 1, 1, zb]*V2[1, s])/(32*nc^2) - 
     ((183 - 538*nc^2 + 519*nc^4 - 366*zb + 1076*nc^2*zb - 1038*nc^4*zb + 
        358*zb^2 - 1052*nc^2*zb^2 + 1038*nc^4*zb^2)*G[0, 1, 0, 0, zb]*
       V2[1, s])/(32*nc^2) + ((55 - 164*nc^2 + 167*nc^4 - 110*zb + 
        328*nc^2*zb - 334*nc^4*zb + 106*zb^2 - 316*nc^2*zb^2 + 334*nc^4*zb^2)*
       G[0, 1, 0, 1, zb]*V2[1, s])/(16*nc^2) + 
     ((40 - 123*nc^2 + 137*nc^4 - 80*zb + 246*nc^2*zb - 274*nc^4*zb + 
        74*zb^2 - 228*nc^2*zb^2 + 274*nc^4*zb^2)*G[0, 1, 1, 0, zb]*V2[1, s])/
      (16*nc^2) - ((24 - 87*nc^2 + 113*nc^4 - 48*zb + 174*nc^2*zb - 
        226*nc^4*zb + 40*zb^2 - 150*nc^2*zb^2 + 226*nc^4*zb^2)*
       G[0, 1, 1, 1, zb]*V2[1, s])/(32*nc^2) + 
     ((1 + nc^2 + 4*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 2, 1, zb]*V2[1, s])/
      (16*nc^2) - ((393 - 456*nc^2 - 585*nc^4 - 786*zb + 1632*nc^2*zb - 
        414*nc^4*zb + 560*zb^2 - 1536*nc^2*zb^2 + 1120*nc^4*zb^2)*
       G[1, 0, 0, 0, zb]*V2[1, s])/(32*nc^2) + 
     ((256 - 351*nc^2 - 533*nc^4 - 500*zb + 1086*nc^2*zb - 146*nc^4*zb + 
        340*zb^2 - 952*nc^2*zb^2 + 708*nc^4*zb^2)*G[1, 0, 0, 1, zb]*V2[1, s])/
      (32*nc^2) + ((247 - 322*nc^2 - 533*nc^4 - 494*zb + 1064*nc^2*zb - 
        146*nc^4*zb + 344*zb^2 - 956*nc^2*zb^2 + 708*nc^4*zb^2)*
       G[1, 0, 1, 0, zb]*V2[1, s])/(32*nc^2) + 
     ((4 - 24*nc^2 + 42*nc^4 - 6*zb + 34*nc^2*zb - 56*nc^4*zb + 3*zb^2 - 
        16*nc^2*zb^2 + 17*nc^4*zb^2)*G[1, 2, 1, 0, zb]*V2[1, s])/(4*nc^2) - 
     (3*(-3 + 5*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, 0, zb]*V2[1, s])/8 + 
     ((-1 - 9*nc^2 + 18*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, 1, zb]*V2[1, s])/
      (16*nc^2) + ((1 - 13*nc^2 + 26*nc^4)*(5 - 6*zb + 2*zb^2)*
       G[2, 1, 1, 0, zb]*V2[1, s])/(8*nc^2) - 
     ((5 - 37*nc^2 + 70*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, 1, zb]*V2[1, s])/
      (32*nc^2) + ((2 - 8*nc^2 + 13*nc^4)*(5 - 6*zb + 2*zb^2)*
       G[2, 1, 2, 1, zb]*V2[1, s])/(8*nc^2) - 
     ((2 - 13*nc^2 + 25*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, 0, zb]*V2[1, s])/
      (8*nc^2) + ((9 - 35*nc^2 + 62*nc^4)*(5 - 6*zb + 2*zb^2)*
       G[2, 2, 1, 1, zb]*V2[1, s])/(16*nc^2) - 
     ((3 - 14*nc^2 + 21*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 2, 2, 1, zb]*V2[1, s])/
      (8*nc^2) - (G[1, 0, 1, 1, zb]*(239*V2[1, s] - 536*nc^2*V2[1, s] - 
        829*nc^4*V2[1, s] - 462*zb*V2[1, s] + 1208*nc^2*zb*V2[1, s] + 
        122*nc^4*zb*V2[1, s] + 284*zb^2*V2[1, s] - 880*nc^2*zb^2*V2[1, s] + 
        644*nc^4*zb^2*V2[1, s] + 32*nc*V2[s, s] - 16*nc*zb*V2[s, s]))/
      (64*nc^2) + (G[1, 2, 2, 1, zb]*(25*V2[1, s] - 107*nc^2*V2[1, s] + 
        156*nc^4*V2[1, s] - 36*zb*V2[1, s] + 152*nc^2*zb*V2[1, s] - 
        208*nc^4*zb*V2[1, s] + 22*zb^2*V2[1, s] - 74*nc^2*zb^2*V2[1, s] + 
        68*nc^4*zb^2*V2[1, s] + 8*nc*zb*V2[s, s]))/(16*nc^2) - 
     (G[1, 2, 1, 1, zb]*(67*V2[1, s] - 257*nc^2*V2[1, s] + 
        424*nc^4*V2[1, s] - 100*zb*V2[1, s] + 368*nc^2*zb*V2[1, s] - 
        568*nc^4*zb*V2[1, s] + 54*zb^2*V2[1, s] - 174*nc^2*zb^2*V2[1, s] + 
        152*nc^4*zb^2*V2[1, s] + 24*nc*zb*V2[s, s]))/(32*nc^2) + 
     (G[1, 1, 1, 1, zb]*(369*V2[1, s] - 104*nc^2*V2[1, s] - 
        1033*nc^4*V2[1, s] - 60*nc*nf*V2[1, s] + 60*nc^3*nf*V2[1, s] - 
        618*zb*V2[1, s] + 768*nc^2*zb*V2[1, s] + 858*nc^4*zb*V2[1, s] + 
        120*nc*nf*zb*V2[1, s] - 120*nc^3*nf*zb*V2[1, s] + 288*zb^2*V2[1, s] - 
        616*nc^2*zb^2*V2[1, s] + 328*nc^4*zb^2*V2[1, s] - 60*nc*V2[s, s] + 
        60*nc^3*V2[s, s] + 152*nc*zb*V2[s, s] - 152*nc^3*zb*V2[s, s]))/
      (128*nc^2) + (G[1, 1, 0, 0, zb]*(547*V2[1, s] - 438*nc^2*V2[1, s] - 
        1509*nc^4*V2[1, s] - 16*nc*nf*V2[1, s] + 16*nc^3*nf*V2[1, s] - 
        1094*zb*V2[1, s] + 1980*nc^2*zb*V2[1, s] + 330*nc^4*zb*V2[1, s] + 
        32*nc*nf*zb*V2[1, s] - 32*nc^3*nf*zb*V2[1, s] + 708*zb^2*V2[1, s] - 
        1768*nc^2*zb^2*V2[1, s] + 1124*nc^4*zb^2*V2[1, s] - 48*nc*V2[s, s] + 
        48*nc^3*V2[s, s] + 96*nc*zb*V2[s, s] - 96*nc^3*zb*V2[s, s]))/
      (64*nc^2) - (G[1, 1, 0, 1, zb]*(367*V2[1, s] - 296*nc^2*V2[1, s] - 
        1175*nc^4*V2[1, s] - 20*nc*nf*V2[1, s] + 20*nc^3*nf*V2[1, s] - 
        702*zb*V2[1, s] + 1236*nc^2*zb*V2[1, s] + 490*nc^4*zb*V2[1, s] + 
        40*nc*nf*zb*V2[1, s] - 40*nc^3*nf*zb*V2[1, s] + 424*zb^2*V2[1, s] - 
        1056*nc^2*zb^2*V2[1, s] + 664*nc^4*zb^2*V2[1, s] - 44*nc*V2[s, s] + 
        44*nc^3*V2[s, s] + 88*nc*zb*V2[s, s] - 88*nc^3*zb*V2[s, s]))/
      (64*nc^2) - (G[1, 1, 1, 0, zb]*(148*V2[1, s] - 71*nc^2*V2[1, s] - 
        472*nc^4*V2[1, s] - 12*nc*nf*V2[1, s] + 12*nc^3*nf*V2[1, s] - 
        288*zb*V2[1, s] + 466*nc^2*zb*V2[1, s] + 192*nc^4*zb*V2[1, s] + 
        24*nc*nf*zb*V2[1, s] - 24*nc^3*nf*zb*V2[1, s] + 172*zb^2*V2[1, s] - 
        412*nc^2*zb^2*V2[1, s] + 264*nc^4*zb^2*V2[1, s] - 20*nc*V2[s, s] + 
        20*nc^3*V2[s, s] + 40*nc*zb*V2[s, s] - 40*nc^3*zb*V2[s, s]))/
      (32*nc^2) - (G[1, 1, 2, 1, zb]*(20*V2[1, s] - 29*nc^2*V2[1, s] + 
        26*nc^4*V2[1, s] - 30*zb*V2[1, s] + 60*nc^2*zb*V2[1, s] - 
        64*nc^4*zb*V2[1, s] + 16*zb^2*V2[1, s] - 36*nc^2*zb^2*V2[1, s] + 
        20*nc^4*zb^2*V2[1, s] + 4*nc*zb*V2[s, s] - 4*nc^3*zb*V2[s, s]))/
      (16*nc^2) - (G[1, 2, 1, zb]*(141*V2[1, s] - 314*nc^2*V2[1, s] + 
        1143*nc^4*V2[1, s] + 4*nc*nf*V2[1, s] - 24*nc^3*nf*V2[1, s] - 
        90*zb*V2[1, s] + 490*nc^2*zb*V2[1, s] - 1946*nc^4*zb*V2[1, s] - 
        8*nc*nf*zb*V2[1, s] + 32*nc^3*nf*zb*V2[1, s] + 15*zb^2*V2[1, s] - 
        225*nc^2*zb^2*V2[1, s] + 874*nc^4*zb^2*V2[1, s] + 
        8*nc*nf*zb^2*V2[1, s] - 16*nc^3*nf*zb^2*V2[1, s] + 28*nc*V2[s, s] - 
        4*nc^3*V2[s, s] - 4*nc*zb*V2[s, s] - 36*nc^3*zb*V2[s, s] - 
        8*nc*zb^2*V2[s, s] + 8*nc^3*zb^2*V2[s, s]))/(96*nc^2) - 
     (G[1, 1, 0, zb]*(630*V2[1, s] - 4595*nc^2*V2[1, s] + 
        5021*nc^4*V2[1, s] + 44*nc*nf*V2[1, s] + 92*nc^3*nf*V2[1, s] - 
        1728*zb*V2[1, s] + 10918*nc^2*zb*V2[1, s] - 12968*nc^4*zb*V2[1, s] + 
        8*nc*nf*zb*V2[1, s] - 120*nc^3*nf*zb*V2[1, s] + 1194*zb^2*V2[1, s] - 
        6910*nc^2*zb^2*V2[1, s] + 8352*nc^4*zb^2*V2[1, s] + 
        64*nc*nf*zb^2*V2[1, s] - 80*nc^3*nf*zb^2*V2[1, s] - 8*nc*V2[s, s] + 
        8*nc^3*V2[s, s] + 256*nc*zb*V2[s, s] - 256*nc^3*zb*V2[s, s] - 
        224*nc*zb^2*V2[s, s] + 224*nc^3*zb^2*V2[s, s]))/(192*nc^2) + 
     (G[1, 1, 1, zb]*(1200*V2[1, s] - 5807*nc^2*V2[1, s] + 
        4443*nc^4*V2[1, s] + 88*nc*nf*V2[1, s] + 208*nc^3*nf*V2[1, s] - 
        2001*zb*V2[1, s] + 11962*nc^2*zb*V2[1, s] - 12513*nc^4*zb*V2[1, s] + 
        148*nc*nf*zb*V2[1, s] - 404*nc^3*nf*zb*V2[1, s] + 774*zb^2*V2[1, s] - 
        6666*nc^2*zb^2*V2[1, s] + 7764*nc^4*zb^2*V2[1, s] + 
        8*nc*nf*zb^2*V2[1, s] - 8*nc^3*nf*zb^2*V2[1, s] + 174*nc*V2[s, s] - 
        126*nc^3*V2[s, s] + 296*nc*zb*V2[s, s] - 376*nc^3*zb*V2[s, s] - 
        336*nc*zb^2*V2[s, s] + 336*nc^3*zb^2*V2[s, s]))/(384*nc^2) - 
     (G[1, 1, zb]*(-7677*V2[1, s] + 5680*nc^2*V2[1, s] - 
        136335*nc^4*V2[1, s] - 4084*nc*nf*V2[1, s] + 4396*nc^3*nf*V2[1, s] + 
        1128*Pi^2*V2[1, s] - 1596*nc^2*Pi^2*V2[1, s] - 
        4104*nc^4*Pi^2*V2[1, s] - 48*nc*nf*Pi^2*V2[1, s] + 
        48*nc^3*nf*Pi^2*V2[1, s] + 10602*zb*V2[1, s] - 
        28094*nc^2*zb*V2[1, s] + 260212*nc^4*zb*V2[1, s] + 
        2768*nc*nf*zb*V2[1, s] - 5664*nc^3*nf*zb*V2[1, s] - 
        2304*Pi^2*zb*V2[1, s] + 5112*nc^2*Pi^2*zb*V2[1, s] + 
        1200*nc^4*Pi^2*zb*V2[1, s] + 96*nc*nf*Pi^2*zb*V2[1, s] - 
        96*nc^3*nf*Pi^2*zb*V2[1, s] - 2970*zb^2*V2[1, s] + 
        21346*nc^2*zb^2*V2[1, s] - 147208*nc^4*zb^2*V2[1, s] - 
        3712*nc*nf*zb^2*V2[1, s] + 5936*nc^3*nf*zb^2*V2[1, s] + 
        1488*Pi^2*zb^2*V2[1, s] - 4224*nc^2*Pi^2*zb^2*V2[1, s] + 
        2928*nc^4*Pi^2*zb^2*V2[1, s] - 1576*nc*V2[s, s] + 
        2008*nc^3*V2[s, s] - 144*nc*Pi^2*V2[s, s] + 144*nc^3*Pi^2*V2[s, s] - 
        508*nc*zb*V2[s, s] - 596*nc^3*zb*V2[s, s] + 288*nc*Pi^2*zb*V2[s, s] - 
        288*nc^3*Pi^2*zb*V2[s, s] - 2632*nc*zb^2*V2[s, s] + 
        4264*nc^3*zb^2*V2[s, s]))/(2304*nc^2) - 
     (G[2, 1, 1, zb]*(-456*V2[1, s] + 1080*nc^2*V2[1, s] - 
        5336*nc^4*V2[1, s] + 160*nc^3*nf*V2[1, s] + 678*zb*V2[1, s] - 
        1746*nc^2*zb*V2[1, s] + 12136*nc^4*zb*V2[1, s] - 
        352*nc^3*nf*zb*V2[1, s] - 219*zb^2*V2[1, s] + 
        711*nc^2*zb^2*V2[1, s] - 9340*nc^4*zb^2*V2[1, s] + 
        256*nc^3*nf*zb^2*V2[1, s] - 3*zb^3*V2[1, s] - 45*nc^2*zb^3*V2[1, s] + 
        2316*nc^4*zb^3*V2[1, s] - 64*nc^3*nf*zb^3*V2[1, s] - 
        192*nc*V2[s, s] + 288*nc*zb*V2[s, s] - 48*nc*zb^3*V2[s, s]))/
      (192*nc^2*(-1 + zb)) - (G[0, 1, 1, zb]*(147*V2[1, s] + 
        136*nc^2*V2[1, s] - 631*nc^4*V2[1, s] - 100*nc*nf*V2[1, s] + 
        172*nc^3*nf*V2[1, s] - 171*zb*V2[1, s] - 3192*nc^2*zb*V2[1, s] + 
        13899*nc^4*zb*V2[1, s] + 300*nc*nf*zb*V2[1, s] - 
        516*nc^3*nf*zb*V2[1, s] - 576*zb^2*V2[1, s] + 
        7328*nc^2*zb^2*V2[1, s] - 23812*nc^4*zb^2*V2[1, s] - 
        368*nc*nf*zb^2*V2[1, s] + 688*nc^3*nf*zb^2*V2[1, s] + 
        600*zb^3*V2[1, s] - 4432*nc^2*zb^3*V2[1, s] + 
        11504*nc^4*zb^3*V2[1, s] + 168*nc*nf*zb^3*V2[1, s] - 
        344*nc^3*nf*zb^3*V2[1, s] - 192*nc*zb*V2[s, s] + 
        192*nc*zb^2*V2[s, s] - 32*nc*zb^3*V2[s, s]))/(384*nc^2*(-1 + zb)) + 
     (G[2, 2, 1, zb]*(-192*V2[1, s] + 366*nc^2*V2[1, s] - 
        1522*nc^4*V2[1, s] + 40*nc^3*nf*V2[1, s] + 246*zb*V2[1, s] - 
        528*nc^2*zb*V2[1, s] + 3394*nc^4*zb*V2[1, s] - 
        88*nc^3*nf*zb*V2[1, s] - 33*zb^2*V2[1, s] + 147*nc^2*zb^2*V2[1, s] - 
        2530*nc^4*zb^2*V2[1, s] + 64*nc^3*nf*zb^2*V2[1, s] - 
        21*zb^3*V2[1, s] + 15*nc^2*zb^3*V2[1, s] + 610*nc^4*zb^3*V2[1, s] - 
        16*nc^3*nf*zb^3*V2[1, s] - 64*nc*V2[s, s] + 96*nc*zb*V2[s, s] - 
        16*nc*zb^3*V2[s, s]))/(96*nc^2*(-1 + zb)) + 
     (G[2, 1, zb]*(1584*V2[1, s] + 3760*nc^2*V2[1, s] - 2680*nc^4*V2[1, s] - 
        96*nc*nf*V2[1, s] - 296*nc^3*nf*V2[1, s] + 15*Pi^2*V2[1, s] + 
        75*nc^2*Pi^2*V2[1, s] - 240*nc^4*Pi^2*V2[1, s] - 2196*zb*V2[1, s] - 
        9978*nc^2*zb*V2[1, s] + 4486*nc^4*zb*V2[1, s] + 
        288*nc*nf*zb*V2[1, s] + 584*nc^3*nf*zb*V2[1, s] - 
        33*Pi^2*zb*V2[1, s] - 165*nc^2*Pi^2*zb*V2[1, s] + 
        528*nc^4*Pi^2*zb*V2[1, s] + 531*zb^2*V2[1, s] + 
        8649*nc^2*zb^2*V2[1, s] - 2920*nc^4*zb^2*V2[1, s] - 
        264*nc*nf*zb^2*V2[1, s] - 368*nc^3*nf*zb^2*V2[1, s] + 
        24*Pi^2*zb^2*V2[1, s] + 120*nc^2*Pi^2*zb^2*V2[1, s] - 
        384*nc^4*Pi^2*zb^2*V2[1, s] + 81*zb^3*V2[1, s] - 
        2327*nc^2*zb^3*V2[1, s] + 658*nc^4*zb^3*V2[1, s] + 
        72*nc*nf*zb^3*V2[1, s] + 80*nc^3*nf*zb^3*V2[1, s] - 
        6*Pi^2*zb^3*V2[1, s] - 30*nc^2*Pi^2*zb^3*V2[1, s] + 
        96*nc^4*Pi^2*zb^3*V2[1, s] + 576*nc*V2[s, s] - 384*nc^3*V2[s, s] - 
        648*nc*zb*V2[s, s] + 504*nc^3*zb*V2[s, s] - 36*nc*zb^2*V2[s, s] - 
        84*nc^3*zb^2*V2[s, s] + 108*nc*zb^3*V2[s, s] - 
        36*nc^3*zb^3*V2[s, s]))/(576*nc^2*(-1 + zb)) - 
     (G[1, 0, 1, zb]*(-438*V2[1, s] + 3660*nc^2*V2[1, s] - 
        2574*nc^4*V2[1, s] - 164*nc*nf*V2[1, s] + 4*nc^3*nf*V2[1, s] + 
        1983*zb*V2[1, s] - 13476*nc^2*zb*V2[1, s] + 13617*nc^4*zb*V2[1, s] + 
        264*nc*nf*zb*V2[1, s] - 2901*zb^2*V2[1, s] + 16812*nc^2*zb^2*
         V2[1, s] - 19563*nc^4*zb^2*V2[1, s] - 180*nc*nf*zb^2*V2[1, s] + 
        108*nc^3*nf*zb^2*V2[1, s] + 1356*zb^3*V2[1, s] - 
        6996*nc^2*zb^3*V2[1, s] + 8712*nc^4*zb^3*V2[1, s] + 
        80*nc*nf*zb^3*V2[1, s] - 112*nc^3*nf*zb^3*V2[1, s] - 74*nc*V2[s, s] + 
        74*nc^3*V2[s, s] - 222*nc*zb*V2[s, s] + 222*nc^3*zb*V2[s, s] + 
        456*nc*zb^2*V2[s, s] - 456*nc^3*zb^2*V2[s, s] - 
        160*nc*zb^3*V2[s, s] + 160*nc^3*zb^3*V2[s, s]))/
      (192*nc^2*(-1 + zb)) + (G[1, 0, 0, zb]*(-612*V2[1, s] + 
        5516*nc^2*V2[1, s] - 4776*nc^4*V2[1, s] - 144*nc*nf*V2[1, s] + 
        8*nc^3*nf*V2[1, s] + 3093*zb*V2[1, s] - 21126*nc^2*zb*V2[1, s] + 
        22425*nc^4*zb*V2[1, s] + 288*nc*nf*zb*V2[1, s] - 
        72*nc^3*nf*zb*V2[1, s] - 4839*zb^2*V2[1, s] + 
        27134*nc^2*zb^2*V2[1, s] - 30819*nc^4*zb^2*V2[1, s] - 
        272*nc*nf*zb^2*V2[1, s] + 240*nc^3*nf*zb^2*V2[1, s] + 
        2358*zb^3*V2[1, s] - 11524*nc^2*zb^3*V2[1, s] + 
        13410*nc^4*zb^3*V2[1, s] + 128*nc*nf*zb^3*V2[1, s] - 
        176*nc^3*nf*zb^3*V2[1, s] - 24*nc*V2[s, s] + 24*nc^3*V2[s, s] - 
        360*nc*zb*V2[s, s] + 360*nc^3*zb*V2[s, s] + 576*nc*zb^2*V2[s, s] - 
        576*nc^3*zb^2*V2[s, s] - 192*nc*zb^3*V2[s, s] + 
        192*nc^3*zb^3*V2[s, s]))/(192*nc^2*(-1 + zb)) - 
     (G[0, 0, zb]*(-1872*V2[1, s] + 1620*nc^2*V2[1, s] + 2292*nc^4*V2[1, s] + 
        432*nc*nf*V2[1, s] - 672*nc^3*nf*V2[1, s] - 480*Pi^2*V2[1, s] + 
        1680*nc^2*Pi^2*V2[1, s] - 1872*nc^4*Pi^2*V2[1, s] + 
        1512*zb*V2[1, s] + 21120*nc^2*zb*V2[1, s] - 75480*nc^4*zb*V2[1, s] - 
        1728*nc*nf*zb*V2[1, s] + 4080*nc^3*nf*zb*V2[1, s] + 
        1440*Pi^2*zb*V2[1, s] - 5040*nc^2*Pi^2*zb*V2[1, s] + 
        5616*nc^4*Pi^2*zb*V2[1, s] + 7497*zb^2*V2[1, s] - 
        58788*nc^2*zb^2*V2[1, s] + 144087*nc^4*zb^2*V2[1, s] + 
        3900*nc*nf*zb^2*V2[1, s] - 7644*nc^3*nf*zb^2*V2[1, s] - 
        1920*Pi^2*zb^2*V2[1, s] + 6720*nc^2*Pi^2*zb^2*V2[1, s] - 
        7488*nc^4*Pi^2*zb^2*V2[1, s] - 7137*zb^3*V2[1, s] + 
        35344*nc^2*zb^3*V2[1, s] - 73787*nc^4*zb^3*V2[1, s] - 
        2732*nc*nf*zb^3*V2[1, s] + 4492*nc^3*nf*zb^3*V2[1, s] + 
        960*Pi^2*zb^3*V2[1, s] - 3360*nc^2*Pi^2*zb^3*V2[1, s] + 
        3744*nc^4*Pi^2*zb^3*V2[1, s] + 144*nc*zb*V2[s, s] - 
        144*nc^3*zb*V2[s, s] + 2448*nc*zb^2*V2[s, s] - 
        2448*nc^3*zb^2*V2[s, s] - 2976*nc*zb^3*V2[s, s] + 
        2976*nc^3*zb^3*V2[s, s]))/(1152*nc^2*(-1 + zb)) + 
     (G[1, 0, zb]*(27*V2[1, s] - 10682*nc^2*V2[1, s] + 70319*nc^4*V2[1, s] + 
        2468*nc*nf*V2[1, s] - 2364*nc^3*nf*V2[1, s] - 702*Pi^2*V2[1, s] + 
        1188*nc^2*Pi^2*V2[1, s] + 1590*nc^4*Pi^2*V2[1, s] - 
        5949*zb*V2[1, s] + 54072*nc^2*zb*V2[1, s] - 216195*nc^4*zb*V2[1, s] - 
        5148*nc*nf*zb*V2[1, s] + 6252*nc^3*nf*zb*V2[1, s] + 
        2130*Pi^2*zb*V2[1, s] - 4884*nc^2*Pi^2*zb*V2[1, s] - 
        690*nc^4*Pi^2*zb*V2[1, s] + 12861*zb^2*V2[1, s] - 
        78416*nc^2*zb^2*V2[1, s] + 234819*nc^4*zb^2*V2[1, s] + 
        5168*nc*nf*zb^2*V2[1, s] - 7680*nc^3*nf*zb^2*V2[1, s] - 
        2436*Pi^2*zb^2*V2[1, s] + 6984*nc^2*Pi^2*zb^2*V2[1, s] - 
        3660*nc^4*Pi^2*zb^2*V2[1, s] - 6939*zb^3*V2[1, s] + 
        35026*nc^2*zb^3*V2[1, s] - 87887*nc^4*zb^3*V2[1, s] - 
        2488*nc*nf*zb^3*V2[1, s] + 3792*nc^3*nf*zb^3*V2[1, s] + 
        1008*Pi^2*zb^3*V2[1, s] - 3288*nc^2*Pi^2*zb^3*V2[1, s] + 
        2760*nc^4*Pi^2*zb^3*V2[1, s] + 1768*nc*V2[s, s] - 
        1768*nc^3*V2[s, s] - 4944*nc*zb*V2[s, s] + 4944*nc^3*zb*V2[s, s] + 
        6456*nc*zb^2*V2[s, s] - 6456*nc^3*zb^2*V2[s, s] - 
        3280*nc*zb^3*V2[s, s] + 3280*nc^3*zb^3*V2[s, s]))/
      (1152*nc^2*(-1 + zb)) + (G[0, 1, zb]*(-2241*V2[1, s] + 
        1936*nc^2*V2[1, s] + 2761*nc^4*V2[1, s] + 524*nc*nf*V2[1, s] - 
        796*nc^3*nf*V2[1, s] - 708*Pi^2*V2[1, s] + 2244*nc^2*Pi^2*V2[1, s] - 
        2520*nc^4*Pi^2*V2[1, s] + 5463*zb*V2[1, s] + 15072*nc^2*zb*V2[1, s] - 
        115935*nc^4*zb*V2[1, s] - 1620*nc*nf*zb*V2[1, s] + 
        5700*nc^3*nf*zb*V2[1, s] + 2124*Pi^2*zb*V2[1, s] - 
        6732*nc^2*Pi^2*zb*V2[1, s] + 7560*nc^4*Pi^2*zb*V2[1, s] + 
        468*zb^2*V2[1, s] - 49658*nc^2*zb^2*V2[1, s] + 
        219142*nc^4*zb^2*V2[1, s] + 5312*nc*nf*zb^2*V2[1, s] - 
        11920*nc^3*nf*zb^2*V2[1, s] - 2784*Pi^2*zb^2*V2[1, s] + 
        8832*nc^2*Pi^2*zb^2*V2[1, s] - 10080*nc^4*Pi^2*zb^2*V2[1, s] - 
        3690*zb^3*V2[1, s] + 31722*nc^2*zb^3*V2[1, s] - 
        112800*nc^4*zb^3*V2[1, s] - 4472*nc*nf*zb^3*V2[1, s] + 
        7528*nc^3*nf*zb^3*V2[1, s] + 1368*Pi^2*zb^3*V2[1, s] - 
        4344*nc^2*Pi^2*zb^3*V2[1, s] + 5040*nc^4*Pi^2*zb^3*V2[1, s] + 
        888*nc*zb*V2[s, s] - 888*nc^3*zb*V2[s, s] + 3576*nc*zb^2*V2[s, s] - 
        3576*nc^3*zb^2*V2[s, s] - 5104*nc*zb^3*V2[s, s] + 
        5104*nc^3*zb^3*V2[s, s]))/(2304*nc^2*(-1 + zb)) - 
     (G[1, zb]*(23436*V2[1, s] - 78827*nc^2*V2[1, s] - 74849*nc^4*V2[1, s] + 
        16956*nc*nf*V2[1, s] - 20828*nc^3*nf*V2[1, s] - 522*Pi^2*V2[1, s] + 
        12852*nc^2*Pi^2*V2[1, s] - 6990*nc^4*Pi^2*V2[1, s] - 
        384*nc*nf*Pi^2*V2[1, s] - 24*nc^3*nf*Pi^2*V2[1, s] - 
        66123*zb*V2[1, s] + 267501*nc^2*zb*V2[1, s] + 
        59010*nc^4*zb*V2[1, s] - 26784*nc*nf*zb*V2[1, s] + 
        47184*nc^3*nf*zb*V2[1, s] + 3762*Pi^2*zb*V2[1, s] - 
        44172*nc^2*Pi^2*zb*V2[1, s] + 44874*nc^4*Pi^2*zb*V2[1, s] + 
        720*nc*nf*Pi^2*zb*V2[1, s] - 72*nc^3*nf*Pi^2*zb*V2[1, s] + 
        60426*zb^2*V2[1, s] - 308152*nc^2*zb^2*V2[1, s] + 
        78774*nc^4*zb^2*V2[1, s] + 22924*nc*nf*zb^2*V2[1, s] - 
        51372*nc^3*nf*zb^2*V2[1, s] - 6696*Pi^2*zb^2*V2[1, s] + 
        53400*nc^2*Pi^2*zb^2*V2[1, s] - 68676*nc^4*Pi^2*zb^2*V2[1, s] - 
        624*nc*nf*Pi^2*zb^2*V2[1, s] + 528*nc^3*nf*Pi^2*zb^2*V2[1, s] - 
        17739*zb^3*V2[1, s] + 119478*nc^2*zb^3*V2[1, s] - 
        65655*nc^4*zb^3*V2[1, s] - 13096*nc*nf*zb^3*V2[1, s] + 
        25016*nc^3*nf*zb^3*V2[1, s] + 3456*Pi^2*zb^3*V2[1, s] - 
        22080*nc^2*Pi^2*zb^3*V2[1, s] + 31560*nc^4*Pi^2*zb^3*V2[1, s] + 
        288*nc*nf*Pi^2*zb^3*V2[1, s] - 432*nc^3*nf*Pi^2*zb^3*V2[1, s] + 
        36906*nc*V2[s, s] - 30378*nc^3*V2[s, s] - 72*nc*Pi^2*V2[s, s] + 
        72*nc^3*Pi^2*V2[s, s] - 68190*nc*zb*V2[s, s] + 
        45582*nc^3*zb*V2[s, s] - 1080*nc*Pi^2*zb*V2[s, s] + 
        1080*nc^3*Pi^2*zb*V2[s, s] + 46176*nc*zb^2*V2[s, s] - 
        22056*nc^3*zb^2*V2[s, s] + 1728*nc*Pi^2*zb^2*V2[s, s] - 
        1728*nc^3*Pi^2*zb^2*V2[s, s] - 14892*nc*zb^3*V2[s, s] + 
        6852*nc^3*zb^3*V2[s, s] - 576*nc*Pi^2*zb^3*V2[s, s] + 
        576*nc^3*Pi^2*zb^3*V2[s, s] - 32400*V2[1, s]*Zeta[3] + 
        42876*nc^2*V2[1, s]*Zeta[3] + 53892*nc^4*V2[1, s]*Zeta[3] + 
        98496*zb*V2[1, s]*Zeta[3] - 179172*nc^2*zb*V2[1, s]*Zeta[3] - 
        29484*nc^4*zb*V2[1, s]*Zeta[3] - 114048*zb^2*V2[1, s]*Zeta[3] + 
        259848*nc^2*zb^2*V2[1, s]*Zeta[3] - 110376*nc^4*zb^2*V2[1, s]*
         Zeta[3] + 47952*zb^3*V2[1, s]*Zeta[3] - 123552*nc^2*zb^3*V2[1, s]*
         Zeta[3] + 85968*nc^4*zb^3*V2[1, s]*Zeta[3]))/(6912*nc^2*(-1 + zb)) + 
     (G[0, zb]*(2619*V2[1, s] - 3128*nc^2*V2[1, s] + 4605*nc^4*V2[1, s] - 
        532*nc*nf*V2[1, s] - 132*nc^3*nf*V2[1, s] - 108*Pi^2*V2[1, s] + 
        1542*nc^2*Pi^2*V2[1, s] - 2358*nc^4*Pi^2*V2[1, s] - 
        192*nc*nf*Pi^2*V2[1, s] + 360*nc^3*nf*Pi^2*V2[1, s] - 
        7533*zb*V2[1, s] + 79800*nc^2*zb*V2[1, s] - 35499*nc^4*zb*V2[1, s] + 
        8004*nc*nf*zb*V2[1, s] + 7980*nc^3*nf*zb*V2[1, s] + 
        2304*Pi^2*zb*V2[1, s] - 19530*nc^2*Pi^2*zb*V2[1, s] + 
        42246*nc^4*Pi^2*zb*V2[1, s] + 576*nc*nf*Pi^2*zb*V2[1, s] - 
        1080*nc^3*nf*Pi^2*zb*V2[1, s] + 19143*zb^2*V2[1, s] - 
        187082*nc^2*zb^2*V2[1, s] + 153915*nc^4*zb^2*V2[1, s] + 
        6464*nc*nf*zb^2*V2[1, s] - 33768*nc^3*nf*zb^2*V2[1, s] - 
        6084*Pi^2*zb^2*V2[1, s] + 38208*nc^2*Pi^2*zb^2*V2[1, s] - 
        73836*nc^4*Pi^2*zb^2*V2[1, s] - 768*nc*nf*Pi^2*zb^2*V2[1, s] + 
        1440*nc^3*nf*Pi^2*zb^2*V2[1, s] - 14229*zb^3*V2[1, s] + 
        110370*nc^2*zb^3*V2[1, s] - 95309*nc^4*zb^3*V2[1, s] - 
        13040*nc*nf*zb^3*V2[1, s] + 25792*nc^3*nf*zb^3*V2[1, s] + 
        3888*Pi^2*zb^3*V2[1, s] - 21084*nc^2*Pi^2*zb^3*V2[1, s] + 
        36636*nc^4*Pi^2*zb^3*V2[1, s] + 384*nc*nf*Pi^2*zb^3*V2[1, s] - 
        720*nc^3*nf*Pi^2*zb^3*V2[1, s] + 11472*nc*zb*V2[s, s] - 
        11472*nc^3*zb*V2[s, s] - 9096*nc*zb^2*V2[s, s] + 
        9096*nc^3*zb^2*V2[s, s] - 904*nc*zb^3*V2[s, s] + 
        904*nc^3*zb^3*V2[s, s] - 25056*V2[1, s]*Zeta[3] + 
        68472*nc^2*V2[1, s]*Zeta[3] - 61992*nc^4*V2[1, s]*Zeta[3] + 
        75168*zb*V2[1, s]*Zeta[3] - 205416*nc^2*zb*V2[1, s]*Zeta[3] + 
        185976*nc^4*zb*V2[1, s]*Zeta[3] - 100224*zb^2*V2[1, s]*Zeta[3] + 
        273888*nc^2*zb^2*V2[1, s]*Zeta[3] - 247968*nc^4*zb^2*V2[1, s]*
         Zeta[3] + 50112*zb^3*V2[1, s]*Zeta[3] - 136944*nc^2*zb^3*V2[1, s]*
         Zeta[3] + 123984*nc^4*zb^3*V2[1, s]*Zeta[3]))/
      (6912*nc^2*(-1 + zb)) - (108135*V2[1, s] + 702540*nc^2*V2[1, s] - 
       359955*nc^4*V2[1, s] - 109620*nc*nf*V2[1, s] + 
       13140*nc^3*nf*V2[1, s] + 56160*Pi^2*V2[1, s] - 
       141840*nc^2*Pi^2*V2[1, s] - 32400*nc^4*Pi^2*V2[1, s] - 
       2880*nc*nf*Pi^2*V2[1, s] + 17280*nc^3*nf*Pi^2*V2[1, s] - 
       7452*Pi^4*V2[1, s] + 25236*nc^2*Pi^4*V2[1, s] - 
       11664*nc^4*Pi^4*V2[1, s] + 1860975*zb*V2[1, s] - 
       2424540*nc^2*zb*V2[1, s] - 11522355*nc^4*zb*V2[1, s] + 
       3292620*nc*nf*zb*V2[1, s] - 1620780*nc^3*nf*zb*V2[1, s] + 
       41040*Pi^2*zb*V2[1, s] - 223200*nc^2*Pi^2*zb*V2[1, s] + 
       4116240*nc^4*Pi^2*zb*V2[1, s] + 8640*nc*nf*Pi^2*zb*V2[1, s] - 
       149760*nc^3*nf*Pi^2*zb*V2[1, s] + 22356*Pi^4*zb*V2[1, s] - 
       75708*nc^2*Pi^4*zb*V2[1, s] + 34992*nc^4*Pi^4*zb*V2[1, s] - 
       5249610*zb^2*V2[1, s] + 1572420*nc^2*zb^2*V2[1, s] + 
       23968950*nc^4*zb^2*V2[1, s] - 2386680*nc*nf*zb^2*V2[1, s] - 
       424200*nc^3*nf*zb^2*V2[1, s] - 370440*Pi^2*zb^2*V2[1, s] + 
       1315800*nc^2*Pi^2*zb^2*V2[1, s] - 7896240*nc^4*Pi^2*zb^2*V2[1, s] - 
       76320*nc*nf*Pi^2*zb^2*V2[1, s] + 318240*nc^3*nf*Pi^2*zb^2*V2[1, s] - 
       29808*Pi^4*zb^2*V2[1, s] + 100944*nc^2*Pi^4*zb^2*V2[1, s] - 
       46656*nc^4*Pi^4*zb^2*V2[1, s] + 3280500*zb^3*V2[1, s] + 
       40140*nc^2*zb^3*V2[1, s] - 14865520*nc^4*zb^3*V2[1, s] - 
       866080*nc*nf*zb^3*V2[1, s] + 2071520*nc^3*nf*zb^3*V2[1, s] + 
       273240*Pi^2*zb^3*V2[1, s] - 947880*nc^2*Pi^2*zb^3*V2[1, s] + 
       4065840*nc^4*Pi^2*zb^3*V2[1, s] + 78240*nc*nf*Pi^2*zb^3*V2[1, s] - 
       201120*nc^3*nf*Pi^2*zb^3*V2[1, s] + 14904*Pi^4*zb^3*V2[1, s] - 
       50472*nc^2*Pi^4*zb^3*V2[1, s] + 23328*nc^4*Pi^4*zb^3*V2[1, s] + 
       5805360*nc*zb*V2[s, s] - 5022000*nc^3*zb*V2[s, s] - 
       8640*nc*Pi^2*zb*V2[s, s] + 8640*nc^3*Pi^2*zb*V2[s, s] - 
       7586280*nc*zb^2*V2[s, s] + 5411880*nc^3*zb^2*V2[s, s] - 
       146880*nc*Pi^2*zb^2*V2[s, s] + 146880*nc^3*Pi^2*zb^2*V2[s, s] + 
       1960280*nc*zb^3*V2[s, s] - 342680*nc^3*zb^3*V2[s, s] + 
       178560*nc*Pi^2*zb^3*V2[s, s] - 178560*nc^3*Pi^2*zb^3*V2[s, s] - 
       97200*V2[1, s]*Zeta[3] + 781920*nc^2*V2[1, s]*Zeta[3] - 
       961200*nc^4*V2[1, s]*Zeta[3] - 198720*nc*nf*V2[1, s]*Zeta[3] + 
       164160*nc^3*nf*V2[1, s]*Zeta[3] + 3039120*zb*V2[1, s]*Zeta[3] - 
       15448320*nc^2*zb*V2[1, s]*Zeta[3] + 26198640*nc^4*zb*V2[1, s]*
        Zeta[3] + 596160*nc*nf*zb*V2[1, s]*Zeta[3] - 492480*nc^3*nf*zb*
        V2[1, s]*Zeta[3] - 7685280*zb^2*V2[1, s]*Zeta[3] + 
       31808160*nc^2*zb^2*V2[1, s]*Zeta[3] - 46431360*nc^4*zb^2*V2[1, s]*
        Zeta[3] - 794880*nc*nf*zb^2*V2[1, s]*Zeta[3] + 
       656640*nc^3*nf*zb^2*V2[1, s]*Zeta[3] + 4743360*zb^3*V2[1, s]*Zeta[3] - 
       17832960*nc^2*zb^3*V2[1, s]*Zeta[3] + 22956480*nc^4*zb^3*V2[1, s]*
        Zeta[3] + 397440*nc*nf*zb^3*V2[1, s]*Zeta[3] - 
       328320*nc^3*nf*zb^3*V2[1, s]*Zeta[3])/(829440*nc^2*(-1 + zb))) + 
   (-16295580*V2[1, s] + 37028880*nc^2*V2[1, s] + 32235660*nc^4*V2[1, s] + 
     1993680*nc*nf*V2[1, s] - 13317840*nc^3*nf*V2[1, s] + 
     3408480*Pi^2*V2[1, s] + 3304320*nc^2*Pi^2*V2[1, s] - 
     13847520*nc^4*Pi^2*V2[1, s] - 1530240*nc*nf*Pi^2*V2[1, s] + 
     2605440*nc^3*nf*Pi^2*V2[1, s] - 430272*Pi^4*V2[1, s] + 
     415296*nc^2*Pi^4*V2[1, s] + 314496*nc^4*Pi^4*V2[1, s] + 
     46080*nc*nf*Pi^4*V2[1, s] - 138240*nc^3*nf*Pi^4*V2[1, s] + 
     556654680*zb*V2[1, s] - 1487377680*nc^2*zb*V2[1, s] - 
     220093320*nc^4*zb*V2[1, s] + 659188320*nc*nf*zb*V2[1, s] - 
     452316000*nc^3*nf*zb*V2[1, s] - 11495520*Pi^2*zb*V2[1, s] - 
     115352160*nc^2*Pi^2*zb*V2[1, s] + 54890400*nc^4*Pi^2*zb*V2[1, s] - 
     14983680*nc*nf*Pi^2*zb*V2[1, s] - 14073600*nc^3*nf*Pi^2*zb*V2[1, s] + 
     1273536*Pi^4*zb*V2[1, s] - 8320896*nc^2*Pi^4*zb*V2[1, s] + 
     2628288*nc^4*Pi^4*zb*V2[1, s] - 184320*nc*nf*Pi^4*zb*V2[1, s] + 
     552960*nc^3*nf*Pi^4*zb*V2[1, s] - 1748274435*zb^2*V2[1, s] + 
     3759036780*nc^2*zb^2*V2[1, s] + 1960525815*nc^4*zb^2*V2[1, s] - 
     1217319420*nc*nf*zb^2*V2[1, s] + 680803260*nc^3*nf*zb^2*V2[1, s] + 
     35708040*Pi^2*zb^2*V2[1, s] + 325379280*nc^2*Pi^2*zb^2*V2[1, s] - 
     310098120*nc^4*Pi^2*zb^2*V2[1, s] + 28044960*nc*nf*Pi^2*zb^2*V2[1, s] + 
     56577120*nc^3*nf*Pi^2*zb^2*V2[1, s] - 3678048*Pi^4*zb^2*V2[1, s] + 
     22893696*nc^2*Pi^4*zb^2*V2[1, s] - 9212832*nc^4*Pi^4*zb^2*V2[1, s] + 
     334080*nc*nf*Pi^4*zb^2*V2[1, s] - 1002240*nc^3*nf*Pi^4*zb^2*V2[1, s] + 
     2018709135*zb^3*V2[1, s] - 3568139040*nc^2*zb^3*V2[1, s] - 
     3281311615*nc^4*zb^3*V2[1, s] + 618834700*nc*nf*zb^3*V2[1, s] - 
     75842060*nc^3*nf*zb^3*V2[1, s] - 49682160*Pi^2*zb^3*V2[1, s] - 
     341328360*nc^2*Pi^2*zb^3*V2[1, s] + 466116720*nc^4*Pi^2*zb^3*V2[1, s] - 
     11201760*nc*nf*Pi^2*zb^3*V2[1, s] - 82735200*nc^3*nf*Pi^2*zb^3*
      V2[1, s] + 5411232*Pi^4*zb^3*V2[1, s] - 24738480*nc^2*Pi^4*zb^3*
      V2[1, s] + 10470672*nc^4*Pi^4*zb^3*V2[1, s] - 
     311040*nc*nf*Pi^4*zb^3*V2[1, s] + 933120*nc^3*nf*Pi^4*zb^3*V2[1, s] - 
     980738280*zb^4*V2[1, s] + 1480978770*nc^2*zb^4*V2[1, s] + 
     1910890270*nc^4*zb^4*V2[1, s] - 36062320*nc*nf*zb^4*V2[1, s] - 
     204440560*nc^3*nf*zb^4*V2[1, s] + 26384940*Pi^2*zb^4*V2[1, s] + 
     154002180*nc^2*Pi^2*zb^4*V2[1, s] - 256790580*nc^4*Pi^2*zb^4*V2[1, s] - 
     1861920*nc*nf*Pi^2*zb^4*V2[1, s] + 46524960*nc^3*nf*Pi^2*zb^4*V2[1, s] - 
     3333852*Pi^4*zb^4*V2[1, s] + 11598876*nc^2*Pi^4*zb^4*V2[1, s] - 
     4973472*nc^4*Pi^4*zb^4*V2[1, s] + 138240*nc*nf*Pi^4*zb^4*V2[1, s] - 
     414720*nc^3*nf*Pi^4*zb^4*V2[1, s] + 169944480*zb^5*V2[1, s] - 
     226530270*nc^2*zb^5*V2[1, s] - 367434490*nc^4*zb^5*V2[1, s] - 
     25774160*nc*nf*zb^5*V2[1, s] + 64766320*nc^3*nf*zb^5*V2[1, s] - 
     3999780*Pi^2*zb^5*V2[1, s] - 25340460*nc^2*Pi^2*zb^5*V2[1, s] + 
     47695260*nc^4*Pi^2*zb^5*V2[1, s] + 1210080*nc*nf*Pi^2*zb^5*V2[1, s] - 
     8852640*nc^3*nf*Pi^2*zb^5*V2[1, s] + 817020*Pi^4*zb^5*V2[1, s] - 
     1969452*nc^2*Pi^4*zb^5*V2[1, s] + 846576*nc^4*Pi^4*zb^5*V2[1, s] - 
     23040*nc*nf*Pi^4*zb^5*V2[1, s] + 69120*nc^3*nf*Pi^4*zb^5*V2[1, s] - 
     324000*Pi^2*zb^6*V2[1, s] + 64800*nc^2*Pi^2*zb^6*V2[1, s] - 
     32400*nc^4*Pi^2*zb^6*V2[1, s] - 64584*Pi^4*zb^6*V2[1, s] + 
     4968*Pi^4*zb^7*V2[1, s] + 275371200*nc*zb*V2[s, s] - 
     404400960*nc^3*zb*V2[s, s] - 19872000*nc*Pi^2*zb*V2[s, s] + 
     16519680*nc^3*Pi^2*zb*V2[s, s] - 453106080*nc*zb^2*V2[s, s] + 
     908563680*nc^3*zb^2*V2[s, s] + 35233920*nc*Pi^2*zb^2*V2[s, s] - 
     29617920*nc^3*Pi^2*zb^2*V2[s, s] + 99405360*nc*zb^3*V2[s, s] - 
     705013200*nc^3*zb^3*V2[s, s] - 17121600*nc*Pi^2*zb^3*V2[s, s] + 
     15926400*nc^3*Pi^2*zb^3*V2[s, s] + 102738600*nc*zb^4*V2[s, s] + 
     225756360*nc^3*zb^4*V2[s, s] + 632160*nc*Pi^2*zb^4*V2[s, s] - 
     1972800*nc^3*Pi^2*zb^4*V2[s, s] - 36793080*nc*zb^5*V2[s, s] - 
     24903000*nc^3*zb^5*V2[s, s] + 802080*nc*Pi^2*zb^5*V2[s, s] - 
     325440*nc^3*Pi^2*zb^5*V2[s, s] - 8640*nc^3*zb^6*V2[s, s] + 
     65162880*V2[1, s]*Zeta[3] - 26922240*nc^2*V2[1, s]*Zeta[3] - 
     90840960*nc^4*V2[1, s]*Zeta[3] - 21496320*nc*nf*V2[1, s]*Zeta[3] + 
     20805120*nc^3*nf*V2[1, s]*Zeta[3] + 14670720*Pi^2*V2[1, s]*Zeta[3] - 
     56246400*nc^2*Pi^2*V2[1, s]*Zeta[3] + 79418880*nc^4*Pi^2*V2[1, s]*
      Zeta[3] + 173715840*zb*V2[1, s]*Zeta[3] - 857260800*nc^2*zb*V2[1, s]*
      Zeta[3] + 3291960960*nc^4*zb*V2[1, s]*Zeta[3] + 
     107965440*nc*nf*zb*V2[1, s]*Zeta[3] - 122204160*nc^3*nf*zb*V2[1, s]*
      Zeta[3] - 58682880*Pi^2*zb*V2[1, s]*Zeta[3] + 
     224985600*nc^2*Pi^2*zb*V2[1, s]*Zeta[3] - 317675520*nc^4*Pi^2*zb*
      V2[1, s]*Zeta[3] - 1094122080*zb^2*V2[1, s]*Zeta[3] + 
     3440093760*nc^2*zb^2*V2[1, s]*Zeta[3] - 9386431200*nc^4*zb^2*V2[1, s]*
      Zeta[3] - 269585280*nc*nf*zb^2*V2[1, s]*Zeta[3] + 
     309571200*nc^3*nf*zb^2*V2[1, s]*Zeta[3] + 106362720*Pi^2*zb^2*V2[1, s]*
      Zeta[3] - 407786400*nc^2*Pi^2*zb^2*V2[1, s]*Zeta[3] + 
     575786880*nc^4*Pi^2*zb^2*V2[1, s]*Zeta[3] + 1504967040*zb^3*V2[1, s]*
      Zeta[3] - 4403635200*nc^2*zb^3*V2[1, s]*Zeta[3] + 
     10119850560*nc^4*zb^3*V2[1, s]*Zeta[3] + 316552320*nc*nf*zb^3*V2[1, s]*
      Zeta[3] - 359544960*nc^3*nf*zb^3*V2[1, s]*Zeta[3] - 
     99027360*Pi^2*zb^3*V2[1, s]*Zeta[3] + 379663200*nc^2*Pi^2*zb^3*V2[1, s]*
      Zeta[3] - 536077440*nc^4*Pi^2*zb^3*V2[1, s]*Zeta[3] - 
     792218880*zb^4*V2[1, s]*Zeta[3] + 2260608480*nc^2*zb^4*V2[1, s]*
      Zeta[3] - 4697619840*nc^4*zb^4*V2[1, s]*Zeta[3] - 
     161628480*nc*nf*zb^4*V2[1, s]*Zeta[3] + 181967040*nc^3*nf*zb^4*V2[1, s]*
      Zeta[3] + 44012160*Pi^2*zb^4*V2[1, s]*Zeta[3] - 
     168739200*nc^2*Pi^2*zb^4*V2[1, s]*Zeta[3] + 238256640*nc^4*Pi^2*zb^4*
      V2[1, s]*Zeta[3] + 144050400*zb^5*V2[1, s]*Zeta[3] - 
     404987040*nc^2*zb^5*V2[1, s]*Zeta[3] + 789242400*nc^4*zb^5*V2[1, s]*
      Zeta[3] + 29298240*nc*nf*zb^5*V2[1, s]*Zeta[3] - 
     32806080*nc^3*nf*zb^5*V2[1, s]*Zeta[3] - 7335360*Pi^2*zb^5*V2[1, s]*
      Zeta[3] + 28123200*nc^2*Pi^2*zb^5*V2[1, s]*Zeta[3] - 
     39709440*nc^4*Pi^2*zb^5*V2[1, s]*Zeta[3] - 155520*zb^6*V2[1, s]*
      Zeta[3] - 4976640*nc*zb*V2[s, s]*Zeta[3] + 4976640*nc^3*zb*V2[s, s]*
      Zeta[3] - 79626240*nc*zb^2*V2[s, s]*Zeta[3] + 
     79626240*nc^3*zb^2*V2[s, s]*Zeta[3] + 186209280*nc*zb^3*V2[s, s]*
      Zeta[3] - 186209280*nc^3*zb^3*V2[s, s]*Zeta[3] - 
     124001280*nc*zb^4*V2[s, s]*Zeta[3] + 124001280*nc^3*zb^4*V2[s, s]*
      Zeta[3] + 25712640*nc*zb^5*V2[s, s]*Zeta[3] - 
     25712640*nc^3*zb^5*V2[s, s]*Zeta[3] - 186935040*V2[1, s]*Zeta[5] + 
     572002560*nc^2*V2[1, s]*Zeta[5] - 629544960*nc^4*V2[1, s]*Zeta[5] + 
     747740160*zb*V2[1, s]*Zeta[5] - 2288010240*nc^2*zb*V2[1, s]*Zeta[5] + 
     2518179840*nc^4*zb*V2[1, s]*Zeta[5] - 1355279040*zb^2*V2[1, s]*Zeta[5] + 
     4147018560*nc^2*zb^2*V2[1, s]*Zeta[5] - 4564200960*nc^4*zb^2*V2[1, s]*
      Zeta[5] + 1261811520*zb^3*V2[1, s]*Zeta[5] - 3861017280*nc^2*zb^3*
      V2[1, s]*Zeta[5] + 4249428480*nc^4*zb^3*V2[1, s]*Zeta[5] - 
     560805120*zb^4*V2[1, s]*Zeta[5] + 1716007680*nc^2*zb^4*V2[1, s]*
      Zeta[5] - 1888634880*nc^4*zb^4*V2[1, s]*Zeta[5] + 
     93467520*zb^5*V2[1, s]*Zeta[5] - 286001280*nc^2*zb^5*V2[1, s]*Zeta[5] + 
     314772480*nc^4*zb^5*V2[1, s]*Zeta[5])/(14929920*nc^2*(-2 + zb)^2*
     (-1 + zb)), (zb*(-8 - 12*nc^2 + 3*zb + 6*nc^2*zb)*G[0, 1, 0, 1, zb]*
     V2[1, s])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-5 + 3*zb)*
     G[2, 1, 0, 0, zb]*V2[1, s])/(2*nc^2) + 
   ((157 - 314*zb + 324*zb^2)*G[0, 1, 1, 1, 1, zb]*V2[1, s])/(320*nc^2) - 
   ((5 - 10*zb + 6*zb^2)*G[0, 1, 1, 2, 1, zb]*V2[1, s])/(16*nc^2) - 
   ((9 - 18*zb + 14*zb^2)*G[0, 1, 2, 1, 1, zb]*V2[1, s])/(16*nc^2) + 
   ((3 - 6*zb + 2*zb^2)*G[0, 1, 2, 2, 1, zb]*V2[1, s])/(8*nc^2) - 
   ((7 + 12*nc^2 - 6*zb - 12*nc^2*zb + 2*nc^2*zb^2)*G[1, 0, 1, 0, 1, zb]*
     V2[1, s])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(7 - 10*zb + 4*zb^2)*
     G[1, 2, 1, 0, 0, zb]*V2[1, s])/(2*nc^2) + 
   ((-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, 0, 1, zb]*V2[1, s])/
    (8*nc^2) + ((-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, 1, 0, zb]*
     V2[1, s])/(8*nc^2) - ((-1 + 2*nc^2)*(5 - 6*zb + 2*zb^2)*
     G[2, 1, 0, 1, 1, zb]*V2[1, s])/(8*nc^2) - 
   ((-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, 0, 0, zb]*V2[1, s])/
    (2*nc^2) + ((-45 + 77*nc^2 + 54*zb - 86*nc^2*zb - 18*zb^2 + 26*nc^2*zb^2)*
     G[2, 1, 1, 0, 1, zb]*V2[1, s])/(32*nc^2) + 
   ((-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, 1, 0, zb]*V2[1, s])/
    (2*nc^2) - ((-421 + 100*nc^2 + 486*zb - 120*nc^2*zb - 154*zb^2 + 
      40*nc^2*zb^2)*G[2, 1, 1, 1, 1, zb]*V2[1, s])/(160*nc^2) + 
   ((-57 + 97*nc^2 + 78*zb - 110*nc^2*zb - 30*zb^2 + 34*nc^2*zb^2)*
     G[2, 1, 1, 2, 1, zb]*V2[1, s])/(32*nc^2) - 
   (7*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*G[2, 1, 2, 1, 0, zb]*V2[1, s])/
    (8*nc^2) + ((-213 + 168*nc^2 + 254*zb - 208*nc^2*zb - 84*zb^2 + 
      72*nc^2*zb^2)*G[2, 1, 2, 1, 1, zb]*V2[1, s])/(32*nc^2) - 
   ((-107 + 100*nc^2 + 130*zb - 120*nc^2*zb - 44*zb^2 + 40*nc^2*zb^2)*
     G[2, 1, 2, 2, 1, zb]*V2[1, s])/(16*nc^2) + 
   ((-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, 0, 0, zb]*V2[1, s])/
    nc^2 - ((-13 + 9*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, 0, 1, zb]*V2[1, s])/
    (16*nc^2) - (13*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*
     G[2, 2, 1, 1, 0, zb]*V2[1, s])/(8*nc^2) + 
   ((-251 + 158*nc^2 + 298*zb - 196*nc^2*zb - 98*zb^2 + 68*nc^2*zb^2)*
     G[2, 2, 1, 1, 1, zb]*V2[1, s])/(32*nc^2) - 
   (3*(-8 + 7*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, 2, 1, zb]*V2[1, s])/
    (16*nc^2) + (7*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*
     G[2, 2, 2, 1, 0, zb]*V2[1, s])/(4*nc^2) - 
   ((-73 + 84*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 2, 2, 1, 1, zb]*V2[1, s])/
    (32*nc^2) + ((-39 + 40*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 2, 2, 2, 1, zb]*
     V2[1, s])/(16*nc^2) + (5*Sqrt[5 - 4*zb]*(-113 - 407*nc^2 + 286*zb + 
      322*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, s])/
    (384*nc^2) - (5*Sqrt[5 - 4*zb]*(-113 - 407*nc^2 + 286*zb + 322*nc^2*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/(1536*nc^2) - 
   (5*(74 + 111*nc^2 - 138*zb - 136*nc^2*zb + 50*zb^2 + 38*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, s])/
    (16*nc^2) + (5*(74 + 111*nc^2 - 138*zb - 136*nc^2*zb + 50*zb^2 + 
      38*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(64*nc^2) + 
   (5*(74 + 111*nc^2 - 138*zb - 136*nc^2*zb + 50*zb^2 + 38*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*
     V2[1, s])/(64*nc^2) - (5*(74 + 111*nc^2 - 138*zb - 136*nc^2*zb + 
      50*zb^2 + 38*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/(256*nc^2) + 
   (3*(-9646 + 12795*nc^2 + 15032*zb - 17370*nc^2*zb - 9362*zb^2 + 
      9150*nc^2*zb^2)*J[t[1, 1]/zb, t[1, 2], (1 - zb)^(-1), zb]*V2[1, s])/
    (7040*nc^2) - (7*(-9646 + 12795*nc^2 + 15032*zb - 17370*nc^2*zb - 
      9362*zb^2 + 9150*nc^2*zb^2)*J[t[1, 1]/zb, t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(3520*nc^2) - 
   (3*(25 + 2*nc^2 - 20*zb - 16*nc^2*zb + 9*nc^2*zb^2)*
     J[(zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb]*V2[1, s])/
    (1760*nc^2) + (7*(25 + 2*nc^2 - 20*zb - 16*nc^2*zb + 9*nc^2*zb^2)*
     J[(zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/
    (880*nc^2) - (9*(-2 + zb)^2*J[(zb*t[1, 1])/(2 - zb), t[1, 2], 
      (1 - zb)^(-1), zb]*V2[1, s])/(1760*nc^2) + 
   (21*(-2 + zb)^2*J[(zb*t[1, 1])/(2 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), 
      zb]*V2[1, s])/(880*nc^2) - 
   (3*(-9646 + 12795*nc^2 + 15032*zb - 17370*nc^2*zb - 9362*zb^2 + 
      9150*nc^2*zb^2)*J[t[1, 2]/zb, t[1, 1], (1 - zb)^(-1), zb]*V2[1, s])/
    (7040*nc^2) + (7*(-9646 + 12795*nc^2 + 15032*zb - 17370*nc^2*zb - 
      9362*zb^2 + 9150*nc^2*zb^2)*J[t[1, 2]/zb, t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(3520*nc^2) + 
   (3*(25 + 2*nc^2 - 20*zb - 16*nc^2*zb + 9*nc^2*zb^2)*
     J[(zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb]*V2[1, s])/
    (1760*nc^2) - (7*(25 + 2*nc^2 - 20*zb - 16*nc^2*zb + 9*nc^2*zb^2)*
     J[(zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/
    (880*nc^2) + (9*(-2 + zb)^2*J[(zb*t[1, 2])/(2 - zb), t[1, 1], 
      (1 - zb)^(-1), zb]*V2[1, s])/(1760*nc^2) - 
   (21*(-2 + zb)^2*J[(zb*t[1, 2])/(2 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), 
      zb]*V2[1, s])/(880*nc^2) + 
   (3*(-9688 + 12701*nc^2 + 15096*zb - 17322*nc^2*zb - 9438*zb^2 + 
      9158*nc^2*zb^2)*J[t[2, 1], t[1, 2], (1 - zb)^(-1), zb]*V2[1, s])/
    (7040*nc^2) - (7*(-9688 + 12701*nc^2 + 15096*zb - 17322*nc^2*zb - 
      9438*zb^2 + 9158*nc^2*zb^2)*J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), 
      zb]*V2[1, s])/(3520*nc^2) - 
   (3*(-9688 + 12701*nc^2 + 15096*zb - 17322*nc^2*zb - 9438*zb^2 + 
      9158*nc^2*zb^2)*J[t[2, 2], t[1, 1], (1 - zb)^(-1), zb]*V2[1, s])/
    (7040*nc^2) + (7*(-9688 + 12701*nc^2 + 15096*zb - 17322*nc^2*zb - 
      9438*zb^2 + 9158*nc^2*zb^2)*J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), 
      zb]*V2[1, s])/(3520*nc^2) + 
   (5*(32 + 29*nc^2 - 94*zb - 30*nc^2*zb + 57*zb^2 + 6*nc^2*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*
     V2[1, s])/(8*nc^2) - (5*(32 + 29*nc^2 - 94*zb - 30*nc^2*zb + 57*zb^2 + 
      6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/(32*nc^2) - 
   (5*(32 + 29*nc^2 - 94*zb - 30*nc^2*zb + 57*zb^2 + 6*nc^2*zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb]*V2[1, s])/(32*nc^2) + 
   (5*(32 + 29*nc^2 - 94*zb - 30*nc^2*zb + 57*zb^2 + 6*nc^2*zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(128*nc^2) - 
   (3*(-1 + nc)*(1 + nc)*(11 - 14*zb + 6*zb^2)*J[(1 - zb)^(-1), 
      (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb]*V2[1, s])/
    (1760*nc^2) + (7*(-1 + nc)*(1 + nc)*(11 - 14*zb + 6*zb^2)*
     J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), 
      zb]*V2[1, s])/(880*nc^2) + (3*(-1 + nc)*(1 + nc)*(11 - 14*zb + 6*zb^2)*
     J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb]*
     V2[1, s])/(1760*nc^2) - (7*(-1 + nc)*(1 + nc)*(11 - 14*zb + 6*zb^2)*
     J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), 
      zb]*V2[1, s])/(880*nc^2) + 
   (3*(8 + 7*nc^2 - 12*zb - 8*nc^2*zb + 8*zb^2 + 2*nc^2*zb^2)*
     J[(1 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb]*V2[1, s])/
    (880*nc^2) - (7*(8 + 7*nc^2 - 12*zb - 8*nc^2*zb + 8*zb^2 + 2*nc^2*zb^2)*
     J[(1 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/
    (440*nc^2) - (3*(8 + 7*nc^2 - 12*zb - 8*nc^2*zb + 8*zb^2 + 2*nc^2*zb^2)*
     J[(1 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb]*V2[1, s])/
    (880*nc^2) + (7*(8 + 7*nc^2 - 12*zb - 8*nc^2*zb + 8*zb^2 + 2*nc^2*zb^2)*
     J[(1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/
    (440*nc^2) - (15*(-2 + zb)*(-12 - 10*nc^2 + 21*zb + 6*nc^2*zb)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*
     V2[1, s])/(8*nc^2) + (15*(-2 + zb)*(-12 - 10*nc^2 + 21*zb + 6*nc^2*zb)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(32*nc^2) + 
   (15*(-2 + zb)*(-12 - 10*nc^2 + 21*zb + 6*nc^2*zb)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb]*V2[1, s])/(32*nc^2) - 
   (15*(-2 + zb)*(-12 - 10*nc^2 + 21*zb + 6*nc^2*zb)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(128*nc^2) - 
   (21*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], 
      (1 - zb)^(-1), zb]*V2[1, s])/(880*nc^2) + 
   (49*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(440*nc^2) + 
   (21*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], 
      (1 - zb)^(-1), zb]*V2[1, s])/(880*nc^2) - 
   (49*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(440*nc^2) + 
   (9*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb]*
     V2[1, s])/(880*nc^2) - (21*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 1], 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/(440*nc^2) - 
   (9*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb]*
     V2[1, s])/(880*nc^2) + (21*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 2], 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/(440*nc^2) - 
   (3*(1 - 2*zb + 2*zb^2)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], 
      (1 - zb)^(-1), zb]*V2[1, s])/(440*nc^2) + 
   (7*(1 - 2*zb + 2*zb^2)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(220*nc^2) + 
   (3*(1 - 2*zb + 2*zb^2)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], 
      (1 - zb)^(-1), zb]*V2[1, s])/(440*nc^2) - 
   (7*(1 - 2*zb + 2*zb^2)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(220*nc^2) + 
   (3*(1 - 2*zb + 2*zb^2)*J[zb^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb]*
     V2[1, s])/(160*nc^2) - (7*(1 - 2*zb + 2*zb^2)*
     J[zb^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/
    (80*nc^2) - (3*(1 - 2*zb + 2*zb^2)*J[zb^(-1), t[2, 2], t[1, 1], 
      (1 - zb)^(-1), zb]*V2[1, s])/(160*nc^2) + 
   (7*(1 - 2*zb + 2*zb^2)*J[zb^(-1), t[2, 2], t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(80*nc^2) - 
   (9*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 110*nc^2*zb^2)*
     J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*V2[1, s])/
    (704*nc^2) + (21*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 
      110*nc^2*zb^2)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(352*nc^2) - 
   (9*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 390*nc^2*zb^2)*
     J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*V2[1, s])/
    (704*nc^2) + (21*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 
      390*nc^2*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(352*nc^2) + 
   (9*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 110*nc^2*zb^2)*
     J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*V2[1, s])/
    (704*nc^2) - (21*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 
      110*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(352*nc^2) + 
   (9*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 390*nc^2*zb^2)*
     J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*V2[1, s])/
    (1408*nc^2) - (21*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 
      390*nc^2*zb^2)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(704*nc^2) + 
   (9*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 110*nc^2*zb^2)*
     J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*V2[1, s])/
    (704*nc^2) - (21*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 
      110*nc^2*zb^2)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(352*nc^2) + 
   (9*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 390*nc^2*zb^2)*
     J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*V2[1, s])/
    (704*nc^2) - (21*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 
      390*nc^2*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(352*nc^2) - 
   (9*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 110*nc^2*zb^2)*
     J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*V2[1, s])/
    (704*nc^2) + (21*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 
      110*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(352*nc^2) - 
   (9*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 390*nc^2*zb^2)*
     J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*V2[1, s])/
    (1408*nc^2) + (21*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 
      390*nc^2*zb^2)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(704*nc^2) - 
   (9*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 630*zb^2 + 610*nc^2*zb^2)*
     J[t[2, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*V2[1, s])/(1408*nc^2) + 
   (21*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 630*zb^2 + 610*nc^2*zb^2)*
     J[t[2, 1], zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/
    (704*nc^2) + (9*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 630*zb^2 + 
      610*nc^2*zb^2)*J[t[2, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*
     V2[1, s])/(1408*nc^2) - (21*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 
      630*zb^2 + 610*nc^2*zb^2)*J[t[2, 2], zb^(-1), t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, s])/(704*nc^2) - 
   (5*(1 + 10*nc^2 - 12*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb]*V2[1, s])/(4*nc^2) + 
   (5*(1 + 10*nc^2 - 12*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/(16*nc^2) + 
   (5*(1 + 10*nc^2 - 12*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, s])/(16*nc^2) - 
   (5*(1 + 10*nc^2 - 12*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/(64*nc^2) + 
   (15*(-1 + 7*nc^2 + 4*zb - 10*nc^2*zb - 6*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb]*V2[1, s])/(4*nc^2) - 
   (15*(-1 + 7*nc^2 + 4*zb - 10*nc^2*zb - 6*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/(16*nc^2) - 
   (15*(-1 + 7*nc^2 + 4*zb - 10*nc^2*zb - 6*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, s])/(16*nc^2) + 
   (15*(-1 + 7*nc^2 + 4*zb - 10*nc^2*zb - 6*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/(64*nc^2) + 
   5*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
     1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, s] - 
   (5*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/4 - 
   (5*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, s])/
    4 + (5*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*
     V2[1, s])/16 - (15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, s])/2 + 
   (15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/8 + 
   (15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, s])/
    8 - (15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*
     V2[1, s])/32 - (25*(1 - 2*zb + 4*zb^2)*J[zb^(-1), (1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, s])/
    (4*nc^2) + (25*(1 - 2*zb + 4*zb^2)*J[zb^(-1), (1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, s])/
    (16*nc^2) + (25*(1 - 2*zb + 4*zb^2)*J[zb^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, s])/
    (16*nc^2) - (25*(1 - 2*zb + 4*zb^2)*J[zb^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*
     V2[1, s])/(64*nc^2) + (9*(-1 + zb)*(-646 + 853*nc^2 + 1008*zb - 
      1158*nc^2*zb - 630*zb^2 + 610*nc^2*zb^2)*J[zb^(-1), t[1, 2], 
      (1 - zb)^(-1), zb]*t[1, 1]*V2[1, s])/(1408*nc^2) - 
   (21*(-1 + zb)*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 630*zb^2 + 
      610*nc^2*zb^2)*J[zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 1]*
     V2[1, s])/(704*nc^2) - (9*(-1 + zb)*(-646 + 853*nc^2 + 1008*zb - 
      1158*nc^2*zb - 630*zb^2 + 610*nc^2*zb^2)*J[zb^(-1), t[1, 1], 
      (1 - zb)^(-1), zb]*t[1, 2]*V2[1, s])/(1408*nc^2) + 
   (21*(-1 + zb)*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 630*zb^2 + 
      610*nc^2*zb^2)*J[zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 2]*
     V2[1, s])/(704*nc^2) + J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*
    ((7*(9369 - 12272*nc^2 - 24589*zb + 29672*nc^2*zb + 24617*zb^2 - 
        26519*nc^2*zb^2 - 9432*zb^3 + 9158*nc^2*zb^3)*t[1, 1]*V2[1, s])/
      (3520*nc^2) - (7*(-61 + 57*nc^2 - 11*zb + 17*nc^2*zb)*
       (-11 + 9*zb + zb^2)*t[2, 1]*V2[1, s])/(3520*nc^2)) + 
   J[t[1, 2], (1 - zb)^(-1), zb]*
    ((-3*(9369 - 12272*nc^2 - 24589*zb + 29672*nc^2*zb + 24617*zb^2 - 
        26519*nc^2*zb^2 - 9432*zb^3 + 9158*nc^2*zb^3)*t[1, 1]*V2[1, s])/
      (7040*nc^2) + (3*(-61 + 57*nc^2 - 11*zb + 17*nc^2*zb)*
       (-11 + 9*zb + zb^2)*t[2, 1]*V2[1, s])/(7040*nc^2)) + 
   J[t[1, 1], (1 - zb)^(-1), zb]*
    ((3*(9369 - 12272*nc^2 - 24589*zb + 29672*nc^2*zb + 24617*zb^2 - 
        26519*nc^2*zb^2 - 9432*zb^3 + 9158*nc^2*zb^3)*t[1, 2]*V2[1, s])/
      (7040*nc^2) - (3*(-61 + 57*nc^2 - 11*zb + 17*nc^2*zb)*
       (-11 + 9*zb + zb^2)*t[2, 2]*V2[1, s])/(7040*nc^2)) + 
   J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*
    ((-7*(9369 - 12272*nc^2 - 24589*zb + 29672*nc^2*zb + 24617*zb^2 - 
        26519*nc^2*zb^2 - 9432*zb^3 + 9158*nc^2*zb^3)*t[1, 2]*V2[1, s])/
      (3520*nc^2) + (7*(-61 + 57*nc^2 - 11*zb + 17*nc^2*zb)*
       (-11 + 9*zb + zb^2)*t[2, 2]*V2[1, s])/(3520*nc^2)) - 
   ((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2)*G[0, 0, 0, zb]*V2[s, s])/
    (12*nc*(-1 + zb)) + (zb*(6 - 6*zb + zb^2)*G[0, 1, 1, 0, zb]*V2[s, s])/
    (6*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*
     G[1, 0, 0, 0, zb]*V2[s, s])/(4*nc) + 
   ((-2 + zb)*G[1, 0, 1, 1, 0, zb]*V2[s, s])/(2*nc) - 
   (3*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, 0, 0, zb]*V2[s, s])/(2*nc) - 
   ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, 0, 1, zb]*
     (-V2[1, s] + 4*zb*V2[1, s] - 22*nc*V2[s, s]))/(16*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, 1, 0, zb]*
     (-V2[1, s] + 4*zb*V2[1, s] - 22*nc*V2[s, s]))/(16*nc^2) - 
   (G[1, 1, 1, 2, 1, zb]*(-4*V2[1, s] + nc^2*V2[1, s] + 10*zb*V2[1, s] - 
      6*nc^2*zb*V2[1, s] - 8*zb^2*V2[1, s] + 6*nc^2*zb^2*V2[1, s] - 
      4*nc*V2[s, s] + 4*nc^3*V2[s, s]))/(16*nc^2) - 
   (G[1, 2, 1, 1, 1, zb]*(-291*V2[1, s] + 181*nc^2*V2[1, s] + 
      398*zb*V2[1, s] - 312*nc^2*zb*V2[1, s] - 200*zb^2*V2[1, s] + 
      146*nc^2*zb^2*V2[1, s] - 192*nc*zb*V2[s, s]))/(64*nc^2) + 
   (G[1, 2, 2, 1, 1, zb]*(-196*V2[1, s] + 273*nc^2*V2[1, s] + 
      288*zb*V2[1, s] - 364*nc^2*zb*V2[1, s] - 156*zb^2*V2[1, s] + 
      132*nc^2*zb^2*V2[1, s] - 112*nc*zb*V2[s, s]))/(32*nc^2) - 
   (G[1, 2, 2, 2, 1, zb]*(-102*V2[1, s] + 133*nc^2*V2[1, s] + 
      148*zb*V2[1, s] - 168*nc^2*zb*V2[1, s] - 76*zb^2*V2[1, s] + 
      52*nc^2*zb^2*V2[1, s] - 32*nc*zb*V2[s, s]))/(16*nc^2) + 
   (G[1, 2, 1, 1, 0, zb]*(-85*V2[1, s] + 85*nc^2*V2[1, s] + 124*zb*V2[1, s] - 
      124*nc^2*zb*V2[1, s] - 58*zb^2*V2[1, s] + 58*nc^2*zb^2*V2[1, s] - 
      24*nc*zb*V2[s, s]))/(16*nc^2) + 
   (G[1, 2, 1, 2, 1, zb]*(-65*V2[1, s] + 61*nc^2*V2[1, s] + 91*zb*V2[1, s] - 
      83*nc^2*zb*V2[1, s] - 45*zb^2*V2[1, s] + 27*nc^2*zb^2*V2[1, s] - 
      16*nc*zb*V2[s, s]))/(16*nc^2) + 
   (G[1, 0, 1, 1, 1, zb]*(5*V2[1, s] + 23*nc^2*V2[1, s] - 2*zb*V2[1, s] - 
      23*nc^2*zb*V2[1, s] - 2*zb^2*V2[1, s] + 4*nc^2*zb^2*V2[1, s] + 
      32*nc*V2[s, s] - 16*nc*zb*V2[s, s]))/(16*nc^2) - 
   (G[1, 2, 2, 1, 0, zb]*(-45*V2[1, s] + 45*nc^2*V2[1, s] + 64*zb*V2[1, s] - 
      64*nc^2*zb*V2[1, s] - 30*zb^2*V2[1, s] + 30*nc^2*zb^2*V2[1, s] - 
      8*nc*zb*V2[s, s]))/(8*nc^2) - 
   (G[1, 0, 0, 1, 1, zb]*(-V2[1, s] + 8*nc^2*V2[1, s] + 2*zb*V2[1, s] - 
      8*nc^2*zb*V2[1, s] + 2*nc^2*zb^2*V2[1, s] + 16*nc*V2[s, s] - 
      8*nc*zb*V2[s, s]))/(16*nc^2) + ((-1 + nc)*(1 + nc)*G[1, 1, 2, 1, 0, zb]*
     (9*V2[1, s] - 13*zb*V2[1, s] + 6*zb^2*V2[1, s] + 2*nc*zb*V2[s, s]))/
    (4*nc^2) - (G[1, 0, 1, 2, 1, zb]*(9*V2[1, s] + 7*nc^2*V2[1, s] - 
      9*zb*V2[1, s] - 7*nc^2*zb*V2[1, s] + zb^2*V2[1, s] + 
      nc^2*zb^2*V2[1, s] - 8*nc*V2[s, s] + 4*nc*zb*V2[s, s]))/(8*nc^2) + 
   (G[1, 2, 1, 0, 1, zb]*(-48*V2[1, s] + 23*nc^2*V2[1, s] + 68*zb*V2[1, s] - 
      42*nc^2*zb*V2[1, s] - 30*zb^2*V2[1, s] + 22*nc^2*zb^2*V2[1, s] + 
      8*nc*zb*V2[s, s]))/(16*nc^2) + ((-1 + nc)*(1 + nc)*G[1, 1, 1, 0, 0, zb]*
     (7*V2[1, s] - 10*zb*V2[1, s] + 4*zb^2*V2[1, s] - 5*nc*V2[s, s] + 
      10*nc*zb*V2[s, s]))/(4*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 1, 1, 1, 0, zb]*
     (55*V2[1, s] - 70*zb*V2[1, s] + 20*zb^2*V2[1, s] - 30*nc*V2[s, s] + 
      76*nc*zb*V2[s, s]))/(32*nc^2) - 
   (G[1, 1, 1, 1, 1, zb]*(272*V2[1, s] + 3*nc^2*V2[1, s] - 258*zb*V2[1, s] - 
      42*nc^2*zb*V2[1, s] - 78*zb^2*V2[1, s] + 128*nc^2*zb^2*V2[1, s] - 
      190*nc*V2[s, s] + 190*nc^3*V2[s, s] + 660*nc*zb*V2[s, s] - 
      660*nc^3*zb*V2[s, s]))/(320*nc^2) + 
   (G[1, 1, 0, 1, 1, zb]*(6*V2[1, s] + 7*nc^2*V2[1, s] + 3*zb*V2[1, s] - 
      17*nc^2*zb*V2[1, s] - 13*zb^2*V2[1, s] + 17*nc^2*zb^2*V2[1, s] - 
      12*nc*V2[s, s] + 20*nc^3*V2[s, s] + 36*nc*zb*V2[s, s] - 
      40*nc^3*zb*V2[s, s]))/(16*nc^2) + 
   ((-2 + zb)*G[2, 1, 0, zb]*(114*V2[1, s] - 114*nc^2*V2[1, s] - 
      33*zb*V2[1, s] + 33*nc^2*zb*V2[1, s] + 48*nc*V2[s, s] - 
      32*nc^3*V2[s, s] + 18*nc*zb*V2[s, s] - 6*nc^3*zb*V2[s, s]))/(48*nc^2) + 
   (G[1, 1, 2, 2, 1, zb]*(-36*V2[1, s] + 49*nc^2*V2[1, s] + 59*zb*V2[1, s] - 
      67*nc^2*zb*V2[1, s] - 39*zb^2*V2[1, s] + 27*nc^2*zb^2*V2[1, s] - 
      16*nc*zb*V2[s, s] + 8*nc^3*zb*V2[s, s]))/(16*nc^2) - 
   (G[1, 1, 2, 1, 1, zb]*(-86*V2[1, s] + 89*nc^2*V2[1, s] + 137*zb*V2[1, s] - 
      129*nc^2*zb*V2[1, s] - 85*zb^2*V2[1, s] + 57*nc^2*zb^2*V2[1, s] - 
      56*nc*zb*V2[s, s] + 32*nc^3*zb*V2[s, s]))/(32*nc^2) - 
   (G[1, 1, 1, 0, 1, zb]*(-44*V2[1, s] + 47*nc^2*V2[1, s] + 56*zb*V2[1, s] - 
      60*nc^2*zb*V2[1, s] - 14*zb^2*V2[1, s] + 16*nc^2*zb^2*V2[1, s] + 
      38*nc*V2[s, s] - 38*nc^3*V2[s, s] - 72*nc*zb*V2[s, s] + 
      72*nc^3*zb*V2[s, s]))/(32*nc^2) - 
   ((-1 + nc)*(1 + nc)*zb*G[0, 0, 1, zb]*(162*V2[1, s] - 1071*zb*V2[1, s] + 
      909*zb^2*V2[1, s] + 444*nc*V2[s, s] + 1788*nc*zb*V2[s, s] - 
      2552*nc*zb^2*V2[s, s]))/(576*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*G[0, 1, 0, zb]*(162*V2[1, s] - 1071*zb*V2[1, s] + 
      909*zb^2*V2[1, s] + 444*nc*V2[s, s] + 1788*nc*zb*V2[s, s] - 
      2552*nc*zb^2*V2[s, s]))/(576*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[1, 0, 0, zb]*(-225*V2[1, s] + 144*zb*V2[1, s] - 
      221*nc*V2[s, s] + 397*nc*zb*V2[s, s] - 410*nc*zb^2*V2[s, s]))/
    (72*nc^2) + ((-1 + nc)*(1 + nc)*G[1, 0, 0, 1, zb]*
     (27*V2[1, s] - 150*zb*V2[1, s] + 72*zb^2*V2[1, s] + 74*nc*V2[s, s] + 
      296*nc*zb*V2[s, s] - 160*nc*zb^2*V2[s, s]))/(96*nc^2) + 
   ((-1 + nc)*(1 + nc)*G[1, 0, 1, 0, zb]*(27*V2[1, s] - 150*zb*V2[1, s] + 
      72*zb^2*V2[1, s] + 74*nc*V2[s, s] + 296*nc*zb*V2[s, s] - 
      160*nc*zb^2*V2[s, s]))/(96*nc^2) - 
   ((-1 + nc)*(1 + nc)*zb*G[0, 0, zb]*(1350*V2[1, s] - 1701*zb*V2[1, s] + 
      351*zb^2*V2[1, s] + 1434*nc*V2[s, s] - 1137*nc*zb*V2[s, s] - 
      113*nc*zb^2*V2[s, s]))/(432*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, 0, 0, zb]*(39*V2[1, s] - 51*zb*V2[1, s] + 
      18*zb^2*V2[1, s] - nc*V2[s, s] + 32*nc*zb*V2[s, s] - 
      28*nc*zb^2*V2[s, s]))/(12*nc^2) + 
   (zb*G[0, 1, 2, 1, zb]*(126*V2[1, s] + 90*nc^2*V2[1, s] - 189*zb*V2[1, s] - 
      135*nc^2*zb*V2[1, s] + 63*zb^2*V2[1, s] + 45*nc^2*zb^2*V2[1, s] - 
      96*nc*V2[s, s] + 96*nc*zb*V2[s, s] - 16*nc*zb^2*V2[s, s]))/
    (96*nc^2*(-1 + zb)) + (zb*G[0, 0, 1, 1, zb]*(-12*V2[1, s] + 
      18*nc^2*V2[1, s] + 21*zb*V2[1, s] - 27*nc^2*zb*V2[1, s] - 
      9*zb^2*V2[1, s] + 9*nc^2*zb^2*V2[1, s] + 48*nc*V2[s, s] - 
      48*nc*zb*V2[s, s] + 8*nc*zb^2*V2[s, s]))/(48*nc^2*(-1 + zb)) + 
   ((-2 + zb)*G[2, 1, 1, 0, zb]*(-108*V2[1, s] + 108*nc^2*V2[1, s] + 
      149*zb*V2[1, s] - 149*nc^2*zb*V2[1, s] - 41*zb^2*V2[1, s] + 
      41*nc^2*zb^2*V2[1, s] - 32*nc*V2[s, s] + 32*nc*zb*V2[s, s] + 
      16*nc*zb^2*V2[s, s]))/(32*nc^2*(-1 + zb)) - 
   ((-2 + zb)*G[2, 2, 1, 0, zb]*(-168*V2[1, s] + 168*nc^2*V2[1, s] + 
      237*zb*V2[1, s] - 237*nc^2*zb*V2[1, s] - 69*zb^2*V2[1, s] + 
      69*nc^2*zb^2*V2[1, s] - 32*nc*V2[s, s] + 32*nc*zb*V2[s, s] + 
      16*nc*zb^2*V2[s, s]))/(48*nc^2*(-1 + zb)) - 
   (zb*G[0, 1, 1, 1, zb]*(72*V2[1, s] + 270*nc^2*V2[1, s] - 72*zb*V2[1, s] - 
      405*nc^2*zb*V2[1, s] + 135*nc^2*zb^2*V2[1, s] + 384*nc*V2[s, s] - 
      384*nc*zb*V2[s, s] + 64*nc*zb^2*V2[s, s]))/(192*nc^2*(-1 + zb)) - 
   ((-2 + zb)*G[2, 2, 2, 1, zb]*(-438*V2[1, s] + 648*nc^2*V2[1, s] + 
      600*zb*V2[1, s] - 1179*nc^2*zb*V2[1, s] - 162*zb^2*V2[1, s] + 
      531*nc^2*zb^2*V2[1, s] - 128*nc*V2[s, s] + 128*nc*zb*V2[s, s] + 
      64*nc*zb^2*V2[s, s]))/(96*nc^2*(-1 + zb)) + 
   ((-2 + zb)*G[2, 2, 1, 1, zb]*(-930*V2[1, s] + 1152*nc^2*V2[1, s] + 
      1188*zb*V2[1, s] - 2013*nc^2*zb*V2[1, s] - 258*zb^2*V2[1, s] + 
      861*nc^2*zb^2*V2[1, s] - 448*nc*V2[s, s] + 448*nc*zb*V2[s, s] + 
      224*nc*zb^2*V2[s, s]))/(192*nc^2*(-1 + zb)) - 
   (G[1, 1, 1, zb]*(36504*V2[1, s] - 51525*nc^2*V2[1, s] - 
      1680*Pi^2*V2[1, s] + 1680*nc^2*Pi^2*V2[1, s] - 1674*zb*V2[1, s] + 
      70236*nc^2*zb*V2[1, s] + 2400*Pi^2*zb*V2[1, s] - 
      2400*nc^2*Pi^2*zb*V2[1, s] - 48915*zb^2*V2[1, s] - 
      3843*nc^2*zb^2*V2[1, s] - 960*Pi^2*zb^2*V2[1, s] + 
      960*nc^2*Pi^2*zb^2*V2[1, s] + 13440*nc*V2[s, s] - 19280*nc^3*V2[s, s] + 
      1200*nc*Pi^2*V2[s, s] - 1200*nc^3*Pi^2*V2[s, s] + 
      20940*nc*zb*V2[s, s] + 4420*nc^3*zb*V2[s, s] - 
      2400*nc*Pi^2*zb*V2[s, s] + 2400*nc^3*Pi^2*zb*V2[s, s] - 
      720*nc*zb^2*V2[s, s] - 33680*nc^3*zb^2*V2[s, s]))/(11520*nc^2) + 
   (G[1, 0, 1, zb]*(3258*V2[1, s] - 2331*nc^2*V2[1, s] - 2034*zb*V2[1, s] + 
      522*nc^2*zb*V2[1, s] - 999*zb^2*V2[1, s] + 1629*nc^2*zb^2*V2[1, s] + 
      2640*nc*V2[s, s] - 2856*nc^3*V2[s, s] - 4596*nc*zb*V2[s, s] + 
      4148*nc^3*zb*V2[s, s] + 5640*nc*zb^2*V2[s, s] - 
      5144*nc^3*zb^2*V2[s, s]))/(1152*nc^2) + 
   (G[1, 1, 1, 1, zb]*(-11115*V2[1, s] + 6756*nc^2*V2[1, s] + 
      20520*zb*V2[1, s] - 12768*nc^2*zb*V2[1, s] - 7965*zb^2*V2[1, s] + 
      4572*nc^2*zb^2*V2[1, s] - 1180*nc*V2[s, s] - 380*nc^3*V2[s, s] - 
      2720*nc*zb*V2[s, s] + 4600*nc^3*zb*V2[s, s] + 2720*nc*zb^2*V2[s, s] - 
      2720*nc^3*zb^2*V2[s, s]))/(1920*nc^2) + 
   (G[1, 1, 0, zb]*(3222*V2[1, s] - 3222*nc^2*V2[1, s] - 2700*zb*V2[1, s] + 
      2700*nc^2*zb*V2[1, s] - 513*zb^2*V2[1, s] + 513*nc^2*zb^2*V2[1, s] + 
      788*nc*V2[s, s] - 1004*nc^3*V2[s, s] + 72*nc*Pi^2*V2[s, s] - 
      72*nc^3*Pi^2*V2[s, s] + 254*nc*zb*V2[s, s] + 298*nc^3*zb*V2[s, s] - 
      144*nc*Pi^2*zb*V2[s, s] + 144*nc^3*Pi^2*zb*V2[s, s] + 
      1316*nc*zb^2*V2[s, s] - 2132*nc^3*zb^2*V2[s, s]))/(576*nc^2) - 
   (G[1, 1, 0, 1, zb]*(-492*V2[1, s] + 681*nc^2*V2[1, s] + 660*zb*V2[1, s] - 
      972*nc^2*zb*V2[1, s] - 186*zb^2*V2[1, s] + 321*nc^2*zb^2*V2[1, s] + 
      28*nc*V2[s, s] - 8*nc^3*V2[s, s] - 464*nc*zb*V2[s, s] + 
      444*nc^3*zb*V2[s, s] + 352*nc*zb^2*V2[s, s] - 352*nc^3*zb^2*V2[s, s]))/
    (192*nc^2) - (G[1, 0, 1, 1, zb]*(-231*V2[1, s] + 69*nc^2*V2[1, s] + 
      822*zb*V2[1, s] - 570*nc^2*zb*V2[1, s] - 387*zb^2*V2[1, s] + 
      279*nc^2*zb^2*V2[1, s] - 120*nc*V2[s, s] + 248*nc^3*V2[s, s] - 
      576*nc*zb*V2[s, s] + 416*nc^3*zb*V2[s, s] + 288*nc*zb^2*V2[s, s] - 
      256*nc^3*zb^2*V2[s, s]))/(192*nc^2) - 
   (G[1, 1, 1, 0, zb]*(-408*V2[1, s] + 408*nc^2*V2[1, s] + 639*zb*V2[1, s] - 
      639*nc^2*zb*V2[1, s] - 231*zb^2*V2[1, s] + 231*nc^2*zb^2*V2[1, s] - 
      87*nc*V2[s, s] + 63*nc^3*V2[s, s] - 148*nc*zb*V2[s, s] + 
      188*nc^3*zb*V2[s, s] + 168*nc*zb^2*V2[s, s] - 168*nc^3*zb^2*V2[s, s]))/
    (96*nc^2) - (G[1, 2, 1, 1, zb]*(-2313*V2[1, s] + 2337*nc^2*V2[1, s] + 
      3114*zb*V2[1, s] - 3510*nc^2*zb*V2[1, s] - 1275*zb^2*V2[1, s] + 
      1257*nc^2*zb^2*V2[1, s] - 832*nc*V2[s, s] + 64*nc^3*V2[s, s] + 
      256*nc*zb*V2[s, s] + 576*nc^3*zb*V2[s, s] + 320*nc*zb^2*V2[s, s] - 
      128*nc^3*zb^2*V2[s, s]))/(384*nc^2) + 
   (G[1, 2, 1, zb]*(-216*V2[1, s] - 2097*nc^2*V2[1, s] - 156*Pi^2*V2[1, s] + 
      168*nc^2*Pi^2*V2[1, s] + 1431*zb*V2[1, s] + 3411*nc^2*zb*V2[1, s] + 
      216*Pi^2*zb*V2[1, s] - 240*nc^2*Pi^2*zb*V2[1, s] - 792*zb^2*V2[1, s] - 
      1773*nc^2*zb^2*V2[1, s] - 84*Pi^2*zb^2*V2[1, s] + 
      96*nc^2*Pi^2*zb^2*V2[1, s] + 1556*nc*V2[s, s] - 592*nc^3*V2[s, s] - 
      1792*nc*zb*V2[s, s] + 1152*nc^3*zb*V2[s, s] - 24*nc*Pi^2*zb*V2[s, s] + 
      80*nc*zb^2*V2[s, s] - 80*nc^3*zb^2*V2[s, s]))/(576*nc^2) - 
   (G[1, 1, 2, 1, zb]*(-405*V2[1, s] + 669*nc^2*V2[1, s] + 660*zb*V2[1, s] - 
      1092*nc^2*zb*V2[1, s] - 285*zb^2*V2[1, s] + 429*nc^2*zb^2*V2[1, s] + 
      56*nc*V2[s, s] - 264*nc^3*V2[s, s] - 8*nc*zb*V2[s, s] + 
      216*nc^3*zb*V2[s, s] + 32*nc*zb^2*V2[s, s] - 32*nc^3*zb^2*V2[s, s]))/
    (192*nc^2) + (G[1, 2, 2, 1, zb]*(-939*V2[1, s] + 1395*nc^2*V2[1, s] + 
      1398*zb*V2[1, s] - 2202*nc^2*zb*V2[1, s] - 585*zb^2*V2[1, s] + 
      819*nc^2*zb^2*V2[1, s] - 240*nc*V2[s, s] + 16*nc^3*V2[s, s] + 
      80*nc*zb*V2[s, s] + 144*nc^3*zb*V2[s, s] + 96*nc*zb^2*V2[s, s] - 
      32*nc^3*zb^2*V2[s, s]))/(192*nc^2) + 
   (G[1, 2, 1, 0, zb]*(-222*V2[1, s] + 222*nc^2*V2[1, s] + 276*zb*V2[1, s] - 
      276*nc^2*zb*V2[1, s] - 87*zb^2*V2[1, s] + 87*nc^2*zb^2*V2[1, s] - 
      28*nc*V2[s, s] + 4*nc^3*V2[s, s] + 4*nc*zb*V2[s, s] + 
      36*nc^3*zb*V2[s, s] + 8*nc*zb^2*V2[s, s] - 8*nc^3*zb^2*V2[s, s]))/
    (48*nc^2) - (G[2, 2, 1, zb]*(-624*V2[1, s] - 2712*nc^2*V2[1, s] - 
      118*Pi^2*V2[1, s] + 150*nc^2*Pi^2*V2[1, s] + 2022*zb*V2[1, s] + 
      4098*nc^2*zb*V2[1, s] + 148*Pi^2*zb*V2[1, s] - 
      180*nc^2*Pi^2*zb*V2[1, s] - 855*zb^2*V2[1, s] - 
      1359*nc^2*zb^2*V2[1, s] - 52*Pi^2*zb^2*V2[1, s] + 
      60*nc^2*Pi^2*zb^2*V2[1, s] + 1280*nc*V2[s, s] - 512*nc^3*V2[s, s] - 
      352*nc*zb*V2[s, s] + 160*nc^3*zb*V2[s, s] - 144*nc*zb^2*V2[s, s] + 
      48*nc^3*zb^2*V2[s, s]))/(384*nc^2) + 
   (G[2, 1, 1, zb]*(768*V2[1, s] - 6072*nc^2*V2[1, s] - 114*Pi^2*V2[1, s] + 
      130*nc^2*Pi^2*V2[1, s] + 3186*zb*V2[1, s] + 8070*nc^2*zb*V2[1, s] + 
      156*Pi^2*zb*V2[1, s] - 156*nc^2*Pi^2*zb*V2[1, s] - 1785*zb^2*V2[1, s] - 
      2505*nc^2*zb^2*V2[1, s] - 60*Pi^2*zb^2*V2[1, s] + 
      52*nc^2*Pi^2*zb^2*V2[1, s] + 4608*nc*V2[s, s] - 2048*nc^3*V2[s, s] - 
      1152*nc*zb*V2[s, s] + 640*nc^3*zb*V2[s, s] - 576*nc*zb^2*V2[s, s] + 
      192*nc^3*zb^2*V2[s, s]))/(768*nc^2) + 
   (G[1, 0, zb]*(594*V2[1, s] - 594*nc^2*V2[1, s] - 432*zb*V2[1, s] + 
      432*nc^2*zb*V2[1, s] - 117*zb^2*V2[1, s] + 117*nc^2*zb^2*V2[1, s] + 
      6151*nc*V2[s, s] - 5063*nc^3*V2[s, s] - 12*nc*Pi^2*V2[s, s] + 
      12*nc^3*Pi^2*V2[s, s] - 5214*nc*zb*V2[s, s] + 2534*nc^3*zb*V2[s, s] - 
      192*nc*Pi^2*zb*V2[s, s] + 192*nc^3*Pi^2*zb*V2[s, s] + 
      2482*nc*zb^2*V2[s, s] - 1142*nc^3*zb^2*V2[s, s] + 
      96*nc*Pi^2*zb^2*V2[s, s] - 96*nc^3*Pi^2*zb^2*V2[s, s]))/(576*nc^2) + 
   (zb*G[0, zb]*(-43092*V2[1, s] + 43092*nc^2*V2[1, s] + 82053*zb*V2[1, s] - 
      82053*nc^2*zb*V2[1, s] - 38961*zb^2*V2[1, s] + 
      38961*nc^2*zb^2*V2[1, s] - 145134*nc*V2[s, s] + 125550*nc^3*V2[s, s] + 
      216*nc*Pi^2*V2[s, s] - 216*nc^3*Pi^2*V2[s, s] + 189657*nc*zb*V2[s, s] - 
      135297*nc^3*zb*V2[s, s] + 3672*nc*Pi^2*zb*V2[s, s] - 
      3672*nc^3*Pi^2*zb*V2[s, s] - 49007*nc*zb^2*V2[s, s] + 
      8567*nc^3*zb^2*V2[s, s] - 4464*nc*Pi^2*zb^2*V2[s, s] + 
      4464*nc^3*Pi^2*zb^2*V2[s, s]))/(10368*nc^2*(-1 + zb)) + 
   (G[2, 1, 0, 1, zb]*(258*V2[1, s] - 276*nc^2*V2[1, s] - 456*zb*V2[1, s] + 
      516*nc^2*zb*V2[1, s] + 231*zb^2*V2[1, s] - 291*nc^2*zb^2*V2[1, s] - 
      33*zb^3*V2[1, s] + 51*nc^2*zb^3*V2[1, s] - 64*nc*V2[s, s] + 
      96*nc*zb*V2[s, s] - 16*nc*zb^3*V2[s, s]))/(96*nc^2*(-1 + zb)) + 
   (G[2, 1, 2, 1, zb]*(1140*V2[1, s] - 1344*nc^2*V2[1, s] - 
      2130*zb*V2[1, s] + 3150*nc^2*zb*V2[1, s] + 1197*zb^2*V2[1, s] - 
      2373*nc^2*zb^2*V2[1, s] - 207*zb^3*V2[1, s] + 567*nc^2*zb^3*V2[1, s] + 
      256*nc*V2[s, s] - 384*nc*zb*V2[s, s] + 64*nc*zb^3*V2[s, s]))/
    (192*nc^2*(-1 + zb)) - (G[2, 1, 1, 1, zb]*(848*V2[1, s] - 
      548*nc^2*V2[1, s] - 1448*zb*V2[1, s] + 1180*nc^2*zb*V2[1, s] + 
      686*zb^2*V2[1, s] - 811*nc^2*zb^2*V2[1, s] - 86*zb^3*V2[1, s] + 
      179*nc^2*zb^3*V2[1, s] + 512*nc*V2[s, s] - 768*nc*zb*V2[s, s] + 
      128*nc*zb^3*V2[s, s]))/(128*nc^2*(-1 + zb)) + 
   (G[0, 1, 1, zb]*(72*nc^2*V2[1, s] - 882*zb*V2[1, s] - 
      234*nc^2*zb*V2[1, s] + 4923*zb^2*V2[1, s] - 2961*nc^2*zb^2*V2[1, s] - 
      4041*zb^3*V2[1, s] + 3123*nc^2*zb^3*V2[1, s] - 1872*nc*zb*V2[s, s] + 
      1488*nc^3*zb*V2[s, s] - 1872*nc*zb^2*V2[s, s] + 
      2256*nc^3*zb^2*V2[s, s] + 4256*nc*zb^3*V2[s, s] - 
      4256*nc^3*zb^3*V2[s, s]))/(1152*nc^2*(-1 + zb)) - 
   (zb*G[0, 1, zb]*(21492*V2[1, s] - 15930*nc^2*V2[1, s] - 
      40932*zb*V2[1, s] + 29997*nc^2*zb*V2[1, s] + 19440*zb^2*V2[1, s] - 
      13995*nc^2*zb^2*V2[1, s] - 72*nc^2*zb^3*V2[1, s] + 21168*nc*V2[s, s] - 
      22464*nc^3*V2[s, s] - 14616*nc*zb*V2[s, s] + 11784*nc^3*zb*V2[s, s] - 
      3320*nc*zb^2*V2[s, s] + 8456*nc^3*zb^2*V2[s, s] - 
      20*nc^3*zb^3*V2[s, s] + 4*nc^3*zb^4*V2[s, s]))/(6912*nc^2*(-1 + zb)) - 
   (G[2, 1, zb]*(-5292*V2[1, s] - 35388*nc^2*V2[1, s] - 2736*Pi^2*V2[1, s] + 
      2664*nc^2*Pi^2*V2[1, s] + 29484*zb*V2[1, s] + 66600*nc^2*zb*V2[1, s] + 
      5688*Pi^2*zb*V2[1, s] - 5616*nc^2*Pi^2*zb*V2[1, s] - 
      34965*zb^2*V2[1, s] - 38259*nc^2*zb^2*V2[1, s] - 
      3762*Pi^2*zb^2*V2[1, s] + 3762*nc^2*Pi^2*zb^2*V2[1, s] + 
      10773*zb^3*V2[1, s] + 7191*nc^2*zb^3*V2[1, s] + 
      810*Pi^2*zb^3*V2[1, s] - 810*nc^2*Pi^2*zb^3*V2[1, s] - 
      144*nc^2*zb^4*V2[1, s] - 37696*nc*V2[s, s] + 40704*nc^3*V2[s, s] - 
      384*nc*Pi^2*V2[s, s] + 65328*nc*zb*V2[s, s] - 67648*nc^3*zb*V2[s, s] + 
      576*nc*Pi^2*zb*V2[s, s] - 35160*nc*zb^2*V2[s, s] + 
      31904*nc^3*zb^2*V2[s, s] + 5960*nc*zb^3*V2[s, s] - 
      4080*nc^3*zb^3*V2[s, s] - 96*nc*Pi^2*zb^3*V2[s, s] - 
      40*nc^3*zb^4*V2[s, s] + 8*nc^3*zb^5*V2[s, s]))/(6912*nc^2*(-1 + zb)) + 
   Log[Q2/muf2]^3*(-((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2)*V2[s, s])/
      (576*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, zb]*
       V2[s, s])/(192*nc) - ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, zb]*
       V2[s, s])/(32*nc)) + Log[Q2/muf2]^2*
    (-((-1 + nc)*(1 + nc)*(-2 + zb)*(-5 + 3*zb)*G[2, 1, zb]*V2[1, s])/
      (16*nc^2) - ((-1 + nc)*(1 + nc)*(7 - 10*zb + 4*zb^2)*G[1, 2, 1, zb]*
       V2[1, s])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*
       G[2, 1, 1, zb]*V2[1, s])/(16*nc^2) + 
     ((-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, zb]*V2[1, s])/
      (8*nc^2) - ((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2)*G[0, zb]*
       V2[s, s])/(96*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, 0, zb]*V2[s, s])/
      (32*nc) - (3*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, zb]*V2[s, s])/
      (16*nc) + ((-1 + nc)*(1 + nc)*G[1, 1, 1, zb]*
       (7*V2[1, s] - 10*zb*V2[1, s] + 4*zb^2*V2[1, s] - 5*nc*V2[s, s] + 
        10*nc*zb*V2[s, s]))/(32*nc^2) - ((-1 + nc)*(1 + nc)*G[1, zb]*
       (-225*V2[1, s] + 144*zb*V2[1, s] - 221*nc*V2[s, s] + 
        397*nc*zb*V2[s, s] - 410*nc*zb^2*V2[s, s]))/(576*nc^2) - 
     ((-1 + nc)*(1 + nc)*zb*(1350*V2[1, s] - 1701*zb*V2[1, s] + 
        351*zb^2*V2[1, s] + 1434*nc*V2[s, s] - 1137*nc*zb*V2[s, s] - 
        113*nc*zb^2*V2[s, s]))/(3456*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(39*V2[1, s] - 51*zb*V2[1, s] + 
        18*zb^2*V2[1, s] - nc*V2[s, s] + 32*nc*zb*V2[s, s] - 
        28*nc*zb^2*V2[s, s]))/(96*nc^2)) + 
   Log[Q2/muf2]*(-((-1 + nc)*(1 + nc)*(-2 + zb)*(-5 + 3*zb)*G[2, 1, 0, zb]*
        V2[1, s])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(7 - 10*zb + 4*zb^2)*
       G[1, 2, 1, 0, zb]*V2[1, s])/(4*nc^2) + 
     ((-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, 1, zb]*V2[1, s])/
      (16*nc^2) - ((-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, 0, zb]*
       V2[1, s])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*
       G[2, 1, 1, 1, zb]*V2[1, s])/(4*nc^2) - 
     (7*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*G[2, 1, 2, 1, zb]*V2[1, s])/
      (16*nc^2) + ((-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, 0, zb]*
       V2[1, s])/(2*nc^2) - (13*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*
       G[2, 2, 1, 1, zb]*V2[1, s])/(16*nc^2) + 
     (7*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*G[2, 2, 2, 1, zb]*V2[1, s])/
      (8*nc^2) - ((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2)*G[0, 0, zb]*
       V2[s, s])/(24*nc*(-1 + zb)) + (zb*(6 - 6*zb + zb^2)*G[0, 1, 1, zb]*
       V2[s, s])/(12*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, 0, 0, zb]*V2[s, s])/
      (8*nc) + ((-2 + zb)*G[1, 0, 1, 1, zb]*V2[s, s])/(4*nc) - 
     (3*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, 0, zb]*V2[s, s])/(4*nc) - 
     ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, 1, zb]*
       (-V2[1, s] + 4*zb*V2[1, s] - 22*nc*V2[s, s]))/(32*nc^2) + 
     (G[1, 2, 1, 1, zb]*(-85*V2[1, s] + 85*nc^2*V2[1, s] + 124*zb*V2[1, s] - 
        124*nc^2*zb*V2[1, s] - 58*zb^2*V2[1, s] + 58*nc^2*zb^2*V2[1, s] - 
        24*nc*zb*V2[s, s]))/(32*nc^2) - 
     (G[1, 2, 2, 1, zb]*(-45*V2[1, s] + 45*nc^2*V2[1, s] + 64*zb*V2[1, s] - 
        64*nc^2*zb*V2[1, s] - 30*zb^2*V2[1, s] + 30*nc^2*zb^2*V2[1, s] - 
        8*nc*zb*V2[s, s]))/(16*nc^2) + ((-1 + nc)*(1 + nc)*G[1, 1, 2, 1, zb]*
       (9*V2[1, s] - 13*zb*V2[1, s] + 6*zb^2*V2[1, s] + 2*nc*zb*V2[s, s]))/
      (8*nc^2) + ((-1 + nc)*(1 + nc)*G[1, 1, 1, 0, zb]*
       (7*V2[1, s] - 10*zb*V2[1, s] + 4*zb^2*V2[1, s] - 5*nc*V2[s, s] + 
        10*nc*zb*V2[s, s]))/(8*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 1, 1, 1, zb]*
       (55*V2[1, s] - 70*zb*V2[1, s] + 20*zb^2*V2[1, s] - 30*nc*V2[s, s] + 
        76*nc*zb*V2[s, s]))/(64*nc^2) + 
     ((-2 + zb)*G[2, 1, zb]*(114*V2[1, s] - 114*nc^2*V2[1, s] - 
        33*zb*V2[1, s] + 33*nc^2*zb*V2[1, s] + 48*nc*V2[s, s] - 
        32*nc^3*V2[s, s] + 18*nc*zb*V2[s, s] - 6*nc^3*zb*V2[s, s]))/
      (96*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[0, 1, zb]*
       (162*V2[1, s] - 1071*zb*V2[1, s] + 909*zb^2*V2[1, s] + 
        444*nc*V2[s, s] + 1788*nc*zb*V2[s, s] - 2552*nc*zb^2*V2[s, s]))/
      (1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*
       (-225*V2[1, s] + 144*zb*V2[1, s] - 221*nc*V2[s, s] + 
        397*nc*zb*V2[s, s] - 410*nc*zb^2*V2[s, s]))/(144*nc^2) + 
     ((-1 + nc)*(1 + nc)*G[1, 0, 1, zb]*(27*V2[1, s] - 150*zb*V2[1, s] + 
        72*zb^2*V2[1, s] + 74*nc*V2[s, s] + 296*nc*zb*V2[s, s] - 
        160*nc*zb^2*V2[s, s]))/(192*nc^2) - 
     ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(1350*V2[1, s] - 1701*zb*V2[1, s] + 
        351*zb^2*V2[1, s] + 1434*nc*V2[s, s] - 1137*nc*zb*V2[s, s] - 
        113*nc*zb^2*V2[s, s]))/(864*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*G[1, 1, 0, zb]*(39*V2[1, s] - 51*zb*V2[1, s] + 
        18*zb^2*V2[1, s] - nc*V2[s, s] + 32*nc*zb*V2[s, s] - 
        28*nc*zb^2*V2[s, s]))/(24*nc^2) + 
     ((-2 + zb)*G[2, 1, 1, zb]*(-108*V2[1, s] + 108*nc^2*V2[1, s] + 
        149*zb*V2[1, s] - 149*nc^2*zb*V2[1, s] - 41*zb^2*V2[1, s] + 
        41*nc^2*zb^2*V2[1, s] - 32*nc*V2[s, s] + 32*nc*zb*V2[s, s] + 
        16*nc*zb^2*V2[s, s]))/(64*nc^2*(-1 + zb)) - 
     ((-2 + zb)*G[2, 2, 1, zb]*(-168*V2[1, s] + 168*nc^2*V2[1, s] + 
        237*zb*V2[1, s] - 237*nc^2*zb*V2[1, s] - 69*zb^2*V2[1, s] + 
        69*nc^2*zb^2*V2[1, s] - 32*nc*V2[s, s] + 32*nc*zb*V2[s, s] + 
        16*nc*zb^2*V2[s, s]))/(96*nc^2*(-1 + zb)) + 
     (G[1, 1, zb]*(3222*V2[1, s] - 3222*nc^2*V2[1, s] - 2700*zb*V2[1, s] + 
        2700*nc^2*zb*V2[1, s] - 513*zb^2*V2[1, s] + 513*nc^2*zb^2*V2[1, s] + 
        788*nc*V2[s, s] - 1004*nc^3*V2[s, s] + 72*nc*Pi^2*V2[s, s] - 
        72*nc^3*Pi^2*V2[s, s] + 254*nc*zb*V2[s, s] + 298*nc^3*zb*V2[s, s] - 
        144*nc*Pi^2*zb*V2[s, s] + 144*nc^3*Pi^2*zb*V2[s, s] + 
        1316*nc*zb^2*V2[s, s] - 2132*nc^3*zb^2*V2[s, s]))/(1152*nc^2) - 
     (G[1, 1, 1, zb]*(-408*V2[1, s] + 408*nc^2*V2[1, s] + 639*zb*V2[1, s] - 
        639*nc^2*zb*V2[1, s] - 231*zb^2*V2[1, s] + 231*nc^2*zb^2*V2[1, s] - 
        87*nc*V2[s, s] + 63*nc^3*V2[s, s] - 148*nc*zb*V2[s, s] + 
        188*nc^3*zb*V2[s, s] + 168*nc*zb^2*V2[s, s] - 
        168*nc^3*zb^2*V2[s, s]))/(192*nc^2) + 
     (G[1, 2, 1, zb]*(-222*V2[1, s] + 222*nc^2*V2[1, s] + 276*zb*V2[1, s] - 
        276*nc^2*zb*V2[1, s] - 87*zb^2*V2[1, s] + 87*nc^2*zb^2*V2[1, s] - 
        28*nc*V2[s, s] + 4*nc^3*V2[s, s] + 4*nc*zb*V2[s, s] + 
        36*nc^3*zb*V2[s, s] + 8*nc*zb^2*V2[s, s] - 8*nc^3*zb^2*V2[s, s]))/
      (96*nc^2) + (G[1, zb]*(594*V2[1, s] - 594*nc^2*V2[1, s] - 
        432*zb*V2[1, s] + 432*nc^2*zb*V2[1, s] - 117*zb^2*V2[1, s] + 
        117*nc^2*zb^2*V2[1, s] + 6151*nc*V2[s, s] - 5063*nc^3*V2[s, s] - 
        12*nc*Pi^2*V2[s, s] + 12*nc^3*Pi^2*V2[s, s] - 5214*nc*zb*V2[s, s] + 
        2534*nc^3*zb*V2[s, s] - 192*nc*Pi^2*zb*V2[s, s] + 
        192*nc^3*Pi^2*zb*V2[s, s] + 2482*nc*zb^2*V2[s, s] - 
        1142*nc^3*zb^2*V2[s, s] + 96*nc*Pi^2*zb^2*V2[s, s] - 
        96*nc^3*Pi^2*zb^2*V2[s, s]))/(1152*nc^2) + 
     (zb*(-43092*V2[1, s] + 43092*nc^2*V2[1, s] + 82053*zb*V2[1, s] - 
        82053*nc^2*zb*V2[1, s] - 38961*zb^2*V2[1, s] + 
        38961*nc^2*zb^2*V2[1, s] - 145134*nc*V2[s, s] + 
        125550*nc^3*V2[s, s] + 216*nc*Pi^2*V2[s, s] - 
        216*nc^3*Pi^2*V2[s, s] + 189657*nc*zb*V2[s, s] - 
        135297*nc^3*zb*V2[s, s] + 3672*nc*Pi^2*zb*V2[s, s] - 
        3672*nc^3*Pi^2*zb*V2[s, s] - 49007*nc*zb^2*V2[s, s] + 
        8567*nc^3*zb^2*V2[s, s] - 4464*nc*Pi^2*zb^2*V2[s, s] + 
        4464*nc^3*Pi^2*zb^2*V2[s, s]))/(20736*nc^2*(-1 + zb))) - 
   (G[1, 1, zb]*(43596*V2[1, s] - 154557*nc^2*V2[1, s] - 9045*Pi^2*V2[1, s] + 
      8415*nc^2*Pi^2*V2[1, s] + 729*zb*V2[1, s] + 222237*nc^2*zb*V2[1, s] + 
      12060*Pi^2*zb*V2[1, s] - 10620*nc^2*Pi^2*zb*V2[1, s] - 
      124767*zb^2*V2[1, s] + 9774*nc^2*zb^2*V2[1, s] - 
      4455*Pi^2*zb^2*V2[1, s] + 3645*nc^2*Pi^2*zb^2*V2[1, s] + 
      1080*nc^2*zb^3*V2[1, s] + 301610*nc*V2[s, s] - 107430*nc^3*V2[s, s] - 
      120*nc*Pi^2*V2[s, s] - 240*nc^3*Pi^2*V2[s, s] - 329740*nc*zb*V2[s, s] + 
      1260*nc^3*zb*V2[s, s] - 7320*nc*Pi^2*zb*V2[s, s] + 
      7680*nc^3*Pi^2*zb*V2[s, s] + 205220*nc*zb^2*V2[s, s] - 
      38340*nc^3*zb^2*V2[s, s] + 6720*nc*Pi^2*zb^2*V2[s, s] - 
      6720*nc^3*Pi^2*zb^2*V2[s, s] + 240*nc^3*zb^3*V2[s, s] - 
      60*nc^3*zb^4*V2[s, s] + 17280*nc*V2[s, s]*Zeta[3] - 
      17280*nc^3*V2[s, s]*Zeta[3] - 34560*nc*zb*V2[s, s]*Zeta[3] + 
      34560*nc^3*zb*V2[s, s]*Zeta[3]))/(34560*nc^2) - 
   (G[1, zb]*(85563*V2[1, s] - 99495*nc^2*V2[1, s] - 20898*Pi^2*V2[1, s] + 
      23382*nc^2*Pi^2*V2[1, s] + 171936*zb*V2[1, s] - 
      100116*nc^2*zb*V2[1, s] + 10908*Pi^2*zb*V2[1, s] - 
      16956*nc^2*Pi^2*zb*V2[1, s] - 266490*zb^2*V2[1, s] + 
      253962*nc^2*zb^2*V2[1, s] + 1890*Pi^2*zb^2*V2[1, s] + 
      1350*nc^2*Pi^2*zb^2*V2[1, s] - 778612*nc*V2[s, s] + 
      442732*nc^3*V2[s, s] - 25872*nc*Pi^2*V2[s, s] + 
      21216*nc^3*Pi^2*V2[s, s] + 1757192*nc*zb*V2[s, s] - 
      796184*nc^3*zb*V2[s, s] + 39648*nc*Pi^2*zb*V2[s, s] - 
      38112*nc^3*Pi^2*zb*V2[s, s] - 570628*nc*zb^2*V2[s, s] - 
      129524*nc^3*zb^2*V2[s, s] - 37248*nc*Pi^2*zb^2*V2[s, s] + 
      39360*nc^3*Pi^2*zb^2*V2[s, s] + 48*nc^3*zb^3*V2[s, s] - 
      6912*nc*V2[s, s]*Zeta[3] + 6912*nc^3*V2[s, s]*Zeta[3] - 
      110592*nc*zb*V2[s, s]*Zeta[3] + 110592*nc^3*zb*V2[s, s]*Zeta[3] + 
      55296*nc*zb^2*V2[s, s]*Zeta[3] - 55296*nc^3*zb^2*V2[s, s]*Zeta[3]))/
    (82944*nc^2) - (zb*(-860598*V2[1, s] + 888462*nc^2*V2[1, s] + 
      41796*Pi^2*V2[1, s] - 46764*nc^2*Pi^2*V2[1, s] + 1772901*zb*V2[1, s] - 
      2018061*nc^2*zb*V2[1, s] - 48006*Pi^2*zb*V2[1, s] + 
      61506*nc^2*Pi^2*zb*V2[1, s] - 912303*zb^2*V2[1, s] + 
      1129599*nc^2*zb^2*V2[1, s] + 6210*Pi^2*zb^2*V2[1, s] - 
      14742*nc^2*Pi^2*zb^2*V2[1, s] - 764920*nc*V2[s, s] + 
      1123336*nc^3*V2[s, s] + 55200*nc*Pi^2*V2[s, s] - 
      45888*nc^3*Pi^2*V2[s, s] + 493708*nc*zb*V2[s, s] - 
      1400452*nc^3*zb*V2[s, s] - 42672*nc*Pi^2*zb*V2[s, s] + 
      36384*nc^3*Pi^2*zb*V2[s, s] + 408812*nc*zb^2*V2[s, s] + 
      277084*nc^3*zb^2*V2[s, s] - 8912*nc*Pi^2*zb^2*V2[s, s] + 
      3616*nc^3*Pi^2*zb^2*V2[s, s] + 96*nc^3*zb^3*V2[s, s] + 
      13824*nc*V2[s, s]*Zeta[3] - 13824*nc^3*V2[s, s]*Zeta[3] + 
      235008*nc*zb*V2[s, s]*Zeta[3] - 235008*nc^3*zb*V2[s, s]*Zeta[3] - 
      285696*nc*zb^2*V2[s, s]*Zeta[3] + 285696*nc^3*zb^2*V2[s, s]*Zeta[3]))/
    (165888*nc^2*(-1 + zb)), 
  -(zb*(-322272 + 999012*nc^2 - 804396*nc^4 + 6336*Pi^2 - 41472*nc^2*Pi^2 + 
       35136*nc^4*Pi^2 + 578259*zb - 1908534*nc^2*zb + 1555563*nc^4*zb - 
       11088*Pi^2*zb + 72576*nc^2*Pi^2*zb - 61488*nc^4*Pi^2*zb - 
       255987*zb^2 + 903634*nc^2*zb^2 - 745279*nc^4*zb^2 + 4752*Pi^2*zb^2 - 
       31104*nc^2*Pi^2*zb^2 + 26352*nc^4*Pi^2*zb^2)*G[0, 0, zb]*V2[s, s])/
    (3456*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
   (zb*(-11802 + 52950*nc^2 + 21069*zb - 105675*nc^2*zb - 9267*zb^2 + 
      53237*nc^2*zb^2)*G[0, 0, 0, zb]*V2[s, s])/(192*nc*(-1 + zb)) + 
   (zb*(4788 - 65550*nc^2 + 59808*nc^4 - 9027*zb + 132150*nc^2*zb - 
      121314*nc^4*zb + 4239*zb^2 - 67240*nc^2*zb^2 + 62146*nc^4*zb^2)*
     G[0, 0, 1, zb]*V2[s, s])/(288*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   ((-1872 - 2916*nc^2 + 12114*zb - 59916*nc^2*zb + 59322*nc^4*zb - 
      17217*zb^2 + 128937*nc^2*zb^2 - 120207*nc^4*zb^2 + 6975*zb^3 - 
      66745*nc^2*zb^3 + 61525*nc^4*zb^3)*G[0, 1, 0, zb]*V2[s, s])/
    (288*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
   ((-1872 - 2916*nc^2 - 6822*zb - 60912*nc^2*zb + 76638*nc^4*zb + 
      15003*zb^2 + 142974*nc^2*zb^2 - 160743*nc^4*zb^2 + 156*Pi^2*zb^2 + 
      60*nc^2*Pi^2*zb^2 - 6309*zb^3 - 80170*nc^2*zb^3 + 85129*nc^4*zb^3 - 
      156*Pi^2*zb^3 - 60*nc^2*Pi^2*zb^3)*G[0, 1, 1, zb]*V2[s, s])/
    (576*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   ((-15876 - 27466*nc^2 + 24712*nc^4 + 1188*Pi^2 - 7776*nc^2*Pi^2 + 
      6588*nc^4*Pi^2 + 2178*zb + 170456*nc^2*zb - 144194*nc^4*zb - 
      1584*Pi^2*zb + 10368*nc^2*Pi^2*zb - 8784*nc^4*Pi^2*zb + 9153*zb^2 - 
      137032*nc^2*zb^2 + 116935*nc^4*zb^2 + 528*Pi^2*zb^2 - 
      3456*nc^2*Pi^2*zb^2 + 2928*nc^4*Pi^2*zb^2)*G[1, 0, 0, zb]*V2[s, s])/
    (576*(-1 + nc)*nc*(1 + nc)) - 
   ((-19827 - 23370*nc^2 + 15090*nc^4 + 360*Pi^2 - 5244*nc^2*Pi^2 + 
      4752*nc^4*Pi^2 + 20538*zb + 124428*nc^2*zb - 101374*nc^4*zb - 
      552*Pi^2*zb + 6984*nc^2*Pi^2*zb - 6336*nc^4*Pi^2*zb - 2601*zb^2 - 
      100938*nc^2*zb^2 + 86995*nc^4*zb^2 + 216*Pi^2*zb^2 - 
      2328*nc^2*Pi^2*zb^2 + 2112*nc^4*Pi^2*zb^2)*G[1, 0, 1, zb]*V2[s, s])/
    (576*(-1 + nc)*nc*(1 + nc)) - 
   ((-31086 + 10207*nc^2 + 10384*nc^4 + 1476*Pi^2 - 7512*nc^2*Pi^2 + 
      6084*nc^4*Pi^2 + 37872*zb + 45112*nc^2*zb - 79800*nc^4*zb - 
      2160*Pi^2*zb + 10032*nc^2*Pi^2*zb - 7920*nc^4*Pi^2*zb - 11268*zb^2 - 
      58202*nc^2*zb^2 + 74884*nc^4*zb^2 + 816*Pi^2*zb^2 - 
      2784*nc^2*Pi^2*zb^2 + 1968*nc^4*Pi^2*zb^2)*G[1, 1, 0, zb]*V2[s, s])/
    (576*(-1 + nc)*nc*(1 + nc)) + 
   ((-183474 + 56325*nc^2 + 71413*nc^4 + 3930*Pi^2 - 24540*nc^2*Pi^2 + 
      20010*nc^4*Pi^2 + 274140*zb - 42588*nc^2*zb - 286074*nc^4*zb - 
      6240*Pi^2*zb + 33120*nc^2*Pi^2*zb - 26160*nc^4*Pi^2*zb - 108603*zb^2 - 
      56706*nc^2*zb^2 + 266842*nc^4*zb^2 + 2580*Pi^2*zb^2 - 
      9480*nc^2*Pi^2*zb^2 + 6660*nc^4*Pi^2*zb^2)*G[1, 1, 1, zb]*V2[s, s])/
    (2880*(-1 + nc)*nc*(1 + nc)) - 
   ((126 - 9727*nc^2 + 1692*nc^4 - 48*Pi^2 - 636*nc^2*Pi^2 + 468*nc^4*Pi^2 - 
      2700*zb + 16616*nc^2*zb - 5944*nc^4*zb + 48*Pi^2*zb + 
      888*nc^2*Pi^2*zb - 696*nc^4*Pi^2*zb + 954*zb^2 - 5770*nc^2*zb^2 + 
      2444*nc^4*zb^2 - 12*Pi^2*zb^2 - 348*nc^2*Pi^2*zb^2 + 
      360*nc^4*Pi^2*zb^2)*G[1, 2, 1, zb]*V2[s, s])/
    (288*(-1 + nc)*nc*(1 + nc)) + 
   ((-3204 - 696*nc^2 + 400*nc^4 + 54*Pi^2 - 96*nc^2*Pi^2 + 4698*zb + 
      1968*nc^2*zb - 2170*nc^4*zb - 24*Pi^2*zb + 96*nc^2*Pi^2*zb - 
      1548*zb^2 - 810*nc^2*zb^2 + 985*nc^4*zb^2 - 24*nc^2*Pi^2*zb^2)*
     G[2, 1, 0, zb]*V2[s, s])/(144*(-1 + nc)*nc*(1 + nc)) - 
   ((-5940 - 7464*nc^2 + 10856*nc^4 + 282*Pi^2 - 1128*nc^2*Pi^2 + 7578*zb + 
      2328*nc^2*zb - 13958*nc^4*zb - 192*Pi^2*zb + 1128*nc^2*Pi^2*zb - 
      2304*zb^2 + 702*nc^2*zb^2 + 4265*nc^4*zb^2 + 30*Pi^2*zb^2 - 
      282*nc^2*Pi^2*zb^2)*G[2, 1, 1, zb]*V2[s, s])/
    (288*(-1 + nc)*nc*(1 + nc)) + 
   ((-2 + zb)*(-270 + 996*nc^2 - 1126*nc^4 + 6*Pi^2 + 102*nc^2*Pi^2 + 
      270*zb - 225*nc^2*zb + 938*nc^4*zb - 3*Pi^2*zb - 51*nc^2*Pi^2*zb)*
     G[2, 2, 1, zb]*V2[s, s])/(72*(-1 + nc)*nc*(1 + nc)) + 
   ((-11 + 37*nc^2)*zb*(-4 + 3*zb)*G[0, 0, 0, 0, zb]*V2[s, s])/nc - 
   (zb*(-222 + 2018*nc^2 - 1776*nc^4 + 183*zb - 1521*nc^2*zb + 1332*nc^4*zb)*
     G[0, 0, 0, 1, zb]*V2[s, s])/(16*(-1 + nc)*nc*(1 + nc)) - 
   (zb*(-288 + 2002*nc^2 - 1744*nc^4 + 222*zb - 1521*nc^2*zb + 1308*nc^4*zb)*
     G[0, 0, 1, 0, zb]*V2[s, s])/(16*(-1 + nc)*nc*(1 + nc)) + 
   (zb*(-312 - 1296*nc^2 + 1608*nc^4 + 447*zb + 2277*nc^2*zb - 2814*nc^4*zb - 
      135*zb^2 - 965*nc^2*zb^2 + 1206*nc^4*zb^2)*G[0, 0, 1, 1, zb]*V2[s, s])/
    (24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
   (zb*(88 - 428*nc^2 - 69*zb + 321*nc^2*zb)*G[0, 1, 0, 0, zb]*V2[s, s])/
    (4*nc) + (zb*(-94 + 1316*nc^2 - 1228*nc^4 + 87*zb - 1002*nc^2*zb + 
      918*nc^4*zb)*G[0, 1, 0, 1, zb]*V2[s, s])/(16*(-1 + nc)*nc*(1 + nc)) + 
   (zb*(-48 - 669*nc^2 + 780*nc^4 + 57*zb + 1182*nc^2*zb - 1365*nc^4*zb - 
      9*zb^2 - 505*nc^2*zb^2 + 585*nc^4*zb^2)*G[0, 1, 1, 0, zb]*V2[s, s])/
    (12*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
   (zb*(-918 - 576*nc^2 + 1578*nc^4 + 1413*zb + 1035*nc^2*zb - 2775*nc^4*zb - 
      495*zb^2 - 395*nc^2*zb^2 + 1197*nc^4*zb^2)*G[0, 1, 1, 1, zb]*V2[s, s])/
    (48*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   (zb*(21 - 90*nc^2 + 6*nc^4 - 30*zb + 135*nc^2*zb - 15*nc^4*zb + 9*zb^2 - 
      49*nc^2*zb^2 + 9*nc^4*zb^2)*G[0, 1, 2, 1, zb]*V2[s, s])/
    (6*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   ((-631 + 4161*nc^2 + 96*zb - 4736*nc^2*zb + 308*zb^2 + 684*nc^2*zb^2)*
     G[1, 0, 0, 0, zb]*V2[s, s])/(32*nc) - 
   ((207 - 5009*nc^2 + 4703*nc^4 + 162*zb + 5722*nc^2*zb - 5734*nc^4*zb - 
      255*zb^2 - 782*nc^2*zb^2 + 983*nc^4*zb^2)*G[1, 0, 0, 1, zb]*V2[s, s])/
    (48*(-1 + nc)*nc*(1 + nc)) - 
   ((642 - 5054*nc^2 + 4718*nc^4 - 438*zb + 5680*nc^2*zb - 5764*nc^4*zb - 
      90*zb^2 - 743*nc^2*zb^2 + 1004*nc^4*zb^2)*G[1, 0, 1, 0, zb]*V2[s, s])/
    (48*(-1 + nc)*nc*(1 + nc)) + 
   ((-393 - 5996*nc^2 + 6377*nc^4 + 252*zb + 9500*nc^2*zb - 8836*nc^4*zb - 
      42*zb^2 - 2704*nc^2*zb^2 + 1958*nc^4*zb^2)*G[1, 0, 1, 1, zb]*V2[s, s])/
    (96*(-1 + nc)*nc*(1 + nc)) - 
   ((1353 - 11528*nc^2 + 8975*nc^4 - 732*zb + 14836*nc^2*zb - 11608*nc^4*zb - 
      330*zb^2 - 4346*nc^2*zb^2 + 3476*nc^4*zb^2)*G[1, 1, 0, 0, zb]*V2[s, s])/
    (96*(-1 + nc)*nc*(1 + nc)) + 
   ((153 - 8441*nc^2 + 6862*nc^4 + 306*zb + 11290*nc^2*zb - 9168*nc^4*zb - 
      339*zb^2 - 3341*nc^2*zb^2 + 2780*nc^4*zb^2)*G[1, 1, 0, 1, zb]*V2[s, s])/
    (96*(-1 + nc)*nc*(1 + nc)) + 
   ((243 - 8738*nc^2 + 6359*nc^4 + 852*zb + 13108*nc^2*zb - 9056*nc^4*zb - 
      924*zb^2 - 4800*nc^2*zb^2 + 3032*nc^4*zb^2)*G[1, 1, 1, 0, zb]*V2[s, s])/
    (96*(-1 + nc)*nc*(1 + nc)) - 
   ((-6573 - 26578*nc^2 + 26653*nc^4 + 11058*zb + 51092*nc^2*zb - 
      44434*nc^4*zb - 4872*zb^2 - 22546*nc^2*zb^2 + 15880*nc^4*zb^2)*
     G[1, 1, 1, 1, zb]*V2[s, s])/(480*(-1 + nc)*nc*(1 + nc)) + 
   ((-60 - 227*nc^2 + 538*nc^4 + 90*zb + 460*nc^2*zb - 612*nc^4*zb - 
      39*zb^2 - 287*nc^2*zb^2 + 137*nc^4*zb^2)*G[1, 1, 2, 1, zb]*V2[s, s])/
    (24*(-1 + nc)*nc*(1 + nc)) - 
   ((-141 - 318*nc^2 + 435*nc^4 + 354*zb + 500*nc^2*zb - 490*nc^4*zb - 
      198*zb^2 - 231*nc^2*zb^2 + 102*nc^4*zb^2)*G[1, 2, 1, 0, zb]*V2[s, s])/
    (24*(-1 + nc)*nc*(1 + nc)) + 
   ((-477 - 1834*nc^2 + 1273*nc^4 + 1062*zb + 4008*nc^2*zb - 1808*nc^4*zb - 
      504*zb^2 - 1966*nc^2*zb^2 + 445*nc^4*zb^2)*G[1, 2, 1, 1, zb]*V2[s, s])/
    (48*(-1 + nc)*nc*(1 + nc)) - 
   ((-102 - 422*nc^2 + 346*nc^4 + 216*zb + 996*nc^2*zb - 350*nc^4*zb - 
      90*zb^2 - 515*nc^2*zb^2 + 49*nc^4*zb^2)*G[1, 2, 2, 1, zb]*V2[s, s])/
    (24*(-1 + nc)*nc*(1 + nc)) - 
   (nc*(-2 + zb)*(5 - nc^2 - 12*zb + 10*nc^2*zb)*G[2, 1, 0, 0, zb]*V2[s, s])/
    ((-1 + nc)*(1 + nc)) + ((-2 + zb)*(-36 - 106*nc^2 + 18*nc^4 + 90*zb + 
      421*nc^2*zb - 198*nc^4*zb - 54*zb^2 - 331*nc^2*zb^2 + 180*nc^4*zb^2)*
     G[2, 1, 0, 1, zb]*V2[s, s])/(24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   ((-2 + zb)*(222 + 778*nc^2 + 88*nc^4 - 321*zb - 1113*nc^2*zb - 
      696*nc^4*zb + 99*zb^2 + 431*nc^2*zb^2 + 608*nc^4*zb^2)*
     G[2, 1, 1, 0, zb]*V2[s, s])/(48*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
   ((-2 + zb)*(174 + 842*nc^2 + 64*nc^4 - 57*zb - 1869*nc^2*zb - 
      534*nc^4*zb - 117*zb^2 + 1219*nc^2*zb^2 + 470*nc^4*zb^2)*
     G[2, 1, 1, 1, zb]*V2[s, s])/(48*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   ((-2 + zb)*(66 + 4*nc^2 + 50*nc^4 - 93*zb - 86*nc^2*zb - 210*nc^4*zb + 
      27*zb^2 + 114*nc^2*zb^2 + 160*nc^4*zb^2)*G[2, 1, 2, 1, zb]*V2[s, s])/
    (24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
   ((-2 + zb)*(114 + 222*nc^2 + 80*nc^4 - 159*zb - 287*nc^2*zb - 
      336*nc^4*zb + 45*zb^2 + 97*nc^2*zb^2 + 256*nc^4*zb^2)*G[2, 2, 1, 0, zb]*
     V2[s, s])/(24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   ((-2 + zb)*(462 + 1210*nc^2 + 200*nc^4 - 741*zb - 2645*nc^2*zb - 
      840*nc^4*zb + 279*zb^2 + 1659*nc^2*zb^2 + 640*nc^4*zb^2)*
     G[2, 2, 1, 1, zb]*V2[s, s])/(48*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
   ((-2 + zb)*(21 + 34*nc^2 + 17*nc^4 - 39*zb - 77*nc^2*zb - 51*nc^4*zb + 
      18*zb^2 + 51*nc^2*zb^2 + 34*nc^4*zb^2)*G[2, 2, 2, 1, zb]*V2[s, s])/
    (3*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
   (3*(1 + 3*nc^2)*zb^2*G[0, 0, 0, 1, 1, zb]*V2[s, s])/
    (4*(-1 + nc)*nc*(1 + nc)) + (zb^2*G[0, 0, 1, 0, 1, zb]*V2[s, s])/(8*nc) - 
   ((1 + 5*nc^2)*zb^2*G[0, 0, 1, 1, 0, zb]*V2[s, s])/
    (2*(-1 + nc)*nc*(1 + nc)) + ((5 + 31*nc^2)*zb^2*G[0, 0, 1, 1, 1, zb]*
     V2[s, s])/(8*(-1 + nc)*nc*(1 + nc)) - 
   (zb^2*G[0, 0, 1, 2, 1, zb]*V2[s, s])/(2*nc) + 
   (zb^2*G[0, 1, 0, 0, 1, zb]*V2[s, s])/(8*nc) + 
   ((3 + nc^2)*zb^2*G[0, 1, 0, 1, 1, zb]*V2[s, s])/
    (8*(-1 + nc)*nc*(1 + nc)) - ((1 + 5*nc^2)*zb^2*G[0, 1, 1, 0, 0, zb]*
     V2[s, s])/(2*(-1 + nc)*nc*(1 + nc)) + 
   ((-1 - 4*zb + zb^2 + 2*nc^2*zb^2)*G[0, 1, 1, 0, 1, zb]*V2[s, s])/
    (4*(-1 + nc)*nc*(1 + nc)) + ((5 + 20*zb + 20*zb^2 + 36*nc^2*zb^2)*
     G[0, 1, 1, 1, 0, zb]*V2[s, s])/(8*(-1 + nc)*nc*(1 + nc)) + 
   ((-5 - 20*zb - 22*zb^2 - 26*nc^2*zb^2 + nc^4*zb^2)*G[0, 1, 1, 1, 1, zb]*
     V2[s, s])/(8*(-1 + nc)*nc*(1 + nc)) + 
   ((2 + 8*zb + 3*zb^2 + 7*nc^2*zb^2 + 4*nc^4*zb^2)*G[0, 1, 1, 2, 1, zb]*
     V2[s, s])/(4*(-1 + nc)*nc*(1 + nc)) - 
   ((1 + 4*zb + 2*zb^2 + 2*nc^2*zb^2)*G[0, 1, 2, 1, 0, zb]*V2[s, s])/
    (2*(-1 + nc)*nc*(1 + nc)) + 
   ((5 + 20*zb + 8*zb^2 + 6*nc^2*zb^2 + 4*nc^4*zb^2)*G[0, 1, 2, 1, 1, zb]*
     V2[s, s])/(4*(-1 + nc)*nc*(1 + nc)) - 
   ((1 + 4*zb + zb^2 - 2*nc^2*zb^2 + 2*nc^4*zb^2)*G[0, 1, 2, 2, 1, zb]*
     V2[s, s])/((-1 + nc)*nc*(1 + nc)) - 
   ((-11 + 37*nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, 0, 0, zb]*V2[s, s])/(2*nc) + 
   ((131 - 1142*nc^2 + 999*nc^4 - 188*zb + 1530*nc^2*zb - 1332*nc^4*zb + 
      69*zb^2 - 514*nc^2*zb^2 + 444*nc^4*zb^2)*G[1, 0, 0, 0, 1, zb]*V2[s, s])/
    (8*(-1 + nc)*nc*(1 + nc)) + 
   ((173 - 1132*nc^2 + 981*nc^4 - 238*zb + 1526*nc^2*zb - 1308*nc^4*zb + 
      84*zb^2 - 516*nc^2*zb^2 + 436*nc^4*zb^2)*G[1, 0, 0, 1, 0, zb]*V2[s, s])/
    (8*(-1 + nc)*nc*(1 + nc)) - 
   ((-96 - 504*nc^2 + 603*nc^4 + 92*zb + 720*nc^2*zb - 804*nc^4*zb - 
      14*zb^2 - 274*nc^2*zb^2 + 268*nc^4*zb^2)*G[1, 0, 0, 1, 1, zb]*V2[s, s])/
    (8*(-1 + nc)*nc*(1 + nc)) + 
   ((-205 + 963*nc^2 + 284*zb - 1284*nc^2*zb - 100*zb^2 + 428*nc^2*zb^2)*
     G[1, 0, 1, 0, 0, zb]*V2[s, s])/(8*nc) - 
   ((60 - 750*nc^2 + 691*nc^4 - 94*zb + 1010*nc^2*zb - 920*nc^4*zb + 
      37*zb^2 - 343*nc^2*zb^2 + 306*nc^4*zb^2)*G[1, 0, 1, 0, 1, zb]*V2[s, s])/
    (8*(-1 + nc)*nc*(1 + nc)) - 
   ((-22 - 524*nc^2 + 585*nc^4 + 2*zb + 752*nc^2*zb - 780*nc^4*zb + 12*zb^2 - 
      286*nc^2*zb^2 + 260*nc^4*zb^2)*G[1, 0, 1, 1, 0, zb]*V2[s, s])/
    (8*(-1 + nc)*nc*(1 + nc)) + 
   ((-313 - 268*nc^2 + 591*nc^4 + 328*zb + 488*nc^2*zb - 792*nc^4*zb - 
      70*zb^2 - 248*nc^2*zb^2 + 266*nc^4*zb^2)*G[1, 0, 1, 1, 1, zb]*V2[s, s])/
    (16*(-1 + nc)*nc*(1 + nc)) - 
   ((7 - 30*nc^2 + 2*nc^4 - 8*zb + 30*nc^2*zb - 4*nc^4*zb + 3*zb^2 - 
      5*nc^2*zb^2 + 2*nc^4*zb^2)*G[1, 0, 1, 2, 1, zb]*V2[s, s])/
    (2*(-1 + nc)*nc*(1 + nc)) + 
   ((-681 + 2235*nc^2 + 972*zb - 2916*nc^2*zb - 356*zb^2 + 748*nc^2*zb^2)*
     G[1, 1, 0, 0, 0, zb]*V2[s, s])/(16*nc) - 
   ((171 - 964*nc^2 + 808*nc^4 - 256*zb + 1286*nc^2*zb - 1050*nc^4*zb + 
      99*zb^2 - 343*nc^2*zb^2 + 252*nc^4*zb^2)*G[1, 1, 0, 0, 1, zb]*V2[s, s])/
    (8*(-1 + nc)*nc*(1 + nc)) - 
   ((181 - 970*nc^2 + 797*nc^4 - 272*zb + 1296*nc^2*zb - 1036*nc^4*zb + 
      108*zb^2 - 348*nc^2*zb^2 + 248*nc^4*zb^2)*G[1, 1, 0, 1, 0, zb]*
     V2[s, s])/(8*(-1 + nc)*nc*(1 + nc)) + 
   ((3 - 866*nc^2 + 975*nc^4 - 68*zb + 1212*nc^2*zb - 1256*nc^4*zb + 
      66*zb^2 - 274*nc^2*zb^2 + 252*nc^4*zb^2)*G[1, 1, 0, 1, 1, zb]*V2[s, s])/
    (16*(-1 + nc)*nc*(1 + nc)) - 
   ((-417 + 1449*nc^2 + 612*zb - 1892*nc^2*zb - 232*zb^2 + 488*nc^2*zb^2)*
     G[1, 1, 1, 0, 0, zb]*V2[s, s])/(16*nc) + 
   ((118 - 619*nc^2 + 511*nc^4 - 180*zb + 830*nc^2*zb - 662*nc^4*zb + 
      71*zb^2 - 224*nc^2*zb^2 + 157*nc^4*zb^2)*G[1, 1, 1, 0, 1, zb]*V2[s, s])/
    (8*(-1 + nc)*nc*(1 + nc)) + 
   ((267 - 1202*nc^2 + 963*nc^4 - 386*zb + 1610*nc^2*zb - 1256*nc^4*zb + 
      144*zb^2 - 420*nc^2*zb^2 + 284*nc^4*zb^2)*G[1, 1, 1, 1, 0, zb]*
     V2[s, s])/(16*(-1 + nc)*nc*(1 + nc)) - 
   ((563 - 4422*nc^2 + 4309*nc^4 - 1016*zb + 6292*nc^2*zb - 5676*nc^4*zb + 
      448*zb^2 - 944*nc^2*zb^2 + 396*nc^4*zb^2)*G[1, 1, 1, 1, 1, zb]*
     V2[s, s])/(160*(-1 + nc)*nc*(1 + nc)) + 
   ((4 + 10*nc^2 - 5*zb - 20*nc^2*zb + 2*zb^2 + 8*nc^2*zb^2)*
     G[1, 1, 1, 2, 1, zb]*V2[s, s])/(4*nc) - 
   ((11 - 72*nc^2 + 71*nc^4 - 14*zb + 108*nc^2*zb - 102*nc^4*zb + 4*zb^2 - 
      38*nc^2*zb^2 + 34*nc^4*zb^2)*G[1, 1, 2, 1, 0, zb]*V2[s, s])/
    (4*(-1 + nc)*nc*(1 + nc)) + 
   ((24 - 169*nc^2 + 130*nc^4 - 22*zb + 258*nc^2*zb - 206*nc^4*zb + 2*zb^2 - 
      40*nc^2*zb^2 + 68*nc^4*zb^2)*G[1, 1, 2, 1, 1, zb]*V2[s, s])/
    (8*(-1 + nc)*nc*(1 + nc)) - 
   ((-7 - 45*nc^2 + 33*nc^4 + 12*zb + 66*nc^2*zb - 60*nc^4*zb - 6*zb^2 - 
      10*nc^2*zb^2 + 34*nc^4*zb^2)*G[1, 1, 2, 2, 1, zb]*V2[s, s])/
    (4*(-1 + nc)*nc*(1 + nc)) + nc*(17 - 26*zb + 14*zb^2)*
    G[1, 2, 1, 0, 0, zb]*V2[s, s] - 
   ((12 - 24*nc^2 + 51*nc^4 - 12*zb + 44*nc^2*zb - 78*nc^4*zb - 
      42*nc^2*zb^2 + 42*nc^4*zb^2)*G[1, 2, 1, 0, 1, zb]*V2[s, s])/
    (4*(-1 + nc)*nc*(1 + nc)) - 
   ((-22 - 227*nc^2 + 80*nc^4 + 24*zb + 298*nc^2*zb - 124*nc^4*zb - 7*zb^2 - 
      89*nc^2*zb^2 + 68*nc^4*zb^2)*G[1, 2, 1, 1, 0, zb]*V2[s, s])/
    (4*(-1 + nc)*nc*(1 + nc)) + 
   ((-44 - 862*nc^2 + 251*nc^4 + 48*zb + 1144*nc^2*zb - 388*nc^4*zb - 
      48*zb^2 - 200*nc^2*zb^2 + 212*nc^4*zb^2)*G[1, 2, 1, 1, 1, zb]*V2[s, s])/
    (16*(-1 + nc)*nc*(1 + nc)) - 
   ((-9 - 39*nc^2 + 15*nc^4 + 10*zb + 54*nc^2*zb - 25*nc^4*zb - 3*zb^2 - 
      12*nc^2*zb^2 + 15*nc^4*zb^2)*G[1, 2, 1, 2, 1, zb]*V2[s, s])/
    (2*(-1 + nc)*nc*(1 + nc)) + 
   ((-14 - 73*nc^2 + 24*nc^4 + 16*zb + 98*nc^2*zb - 40*nc^4*zb - 5*zb^2 - 
      31*nc^2*zb^2 + 24*nc^4*zb^2)*G[1, 2, 2, 1, 0, zb]*V2[s, s])/
    (2*(-1 + nc)*nc*(1 + nc)) - 
   ((-112 - 617*nc^2 + 120*nc^4 + 120*zb + 792*nc^2*zb - 200*nc^4*zb - 
      28*zb^2 - 140*nc^2*zb^2 + 120*nc^4*zb^2)*G[1, 2, 2, 1, 1, zb]*V2[s, s])/
    (8*(-1 + nc)*nc*(1 + nc)) + 
   ((-52 - 201*nc^2 + 28*nc^4 + 56*zb + 260*nc^2*zb - 56*nc^4*zb - 10*zb^2 - 
      54*nc^2*zb^2 + 40*nc^4*zb^2)*G[1, 2, 2, 2, 1, zb]*V2[s, s])/
    (4*(-1 + nc)*nc*(1 + nc)) - 
   ((9 - 24*nc^2 + 4*nc^4 - 4*zb + 24*nc^2*zb - 4*nc^4*zb - 6*nc^2*zb^2 + 
      nc^4*zb^2)*G[2, 1, 0, 0, 1, zb]*V2[s, s])/(4*(-1 + nc)*nc*(1 + nc)) + 
   (3*(1 + nc^2)*(-2 + zb)^2*G[2, 1, 0, 1, 0, zb]*V2[s, s])/
    (2*(-1 + nc)*nc*(1 + nc)) - 
   ((-13 + 8*nc^2 + 8*zb - 8*nc^2*zb - zb^2 + 2*nc^2*zb^2)*
     G[2, 1, 0, 1, 1, zb]*V2[s, s])/(2*(-1 + nc)*nc*(1 + nc)) - 
   (9*nc*(-2 + zb)^2*G[2, 1, 1, 0, 0, zb]*V2[s, s])/((-1 + nc)*(1 + nc)) + 
   ((67 + 216*nc^2 + 12*nc^4 - 52*zb - 216*nc^2*zb - 12*nc^4*zb + 10*zb^2 + 
      54*nc^2*zb^2 + 3*nc^4*zb^2)*G[2, 1, 1, 0, 1, zb]*V2[s, s])/
    (8*(-1 + nc)*nc*(1 + nc)) - 
   ((-93 - 704*nc^2 + 32*nc^4 + 68*zb + 704*nc^2*zb - 32*nc^4*zb - 12*zb^2 - 
      176*nc^2*zb^2 + 8*nc^4*zb^2)*G[2, 1, 1, 1, 0, zb]*V2[s, s])/
    (16*(-1 + nc)*nc*(1 + nc)) - 
   ((2295 + 880*nc^2 + 64*nc^4 - 1820*zb - 880*nc^2*zb - 64*nc^4*zb + 
      360*zb^2 + 220*nc^2*zb^2 + 16*nc^4*zb^2)*G[2, 1, 1, 1, 1, zb]*V2[s, s])/
    (80*(-1 + nc)*nc*(1 + nc)) + 
   ((65 - 56*nc^2 + 16*nc^4 - 60*zb + 56*nc^2*zb - 16*nc^4*zb + 14*zb^2 - 
      14*nc^2*zb^2 + 4*nc^4*zb^2)*G[2, 1, 1, 2, 1, zb]*V2[s, s])/
    (8*(-1 + nc)*nc*(1 + nc)) - 
   ((41 + 96*nc^2 - 36*zb - 96*nc^2*zb + 8*zb^2 + 24*nc^2*zb^2)*
     G[2, 1, 2, 1, 0, zb]*V2[s, s])/(4*(-1 + nc)*nc*(1 + nc)) - 
   ((-131 - 152*nc^2 + 16*nc^4 + 116*zb + 152*nc^2*zb - 16*nc^4*zb - 
      26*zb^2 - 38*nc^2*zb^2 + 4*nc^4*zb^2)*G[2, 1, 2, 1, 1, zb]*V2[s, s])/
    (8*(-1 + nc)*nc*(1 + nc)) + ((1 + nc^2)*(-5 + 2*nc^2)*(-2 + zb)^2*
     G[2, 1, 2, 2, 1, zb]*V2[s, s])/(2*(-1 + nc)*nc*(1 + nc)) + 
   (6*nc*(-2 + zb)^2*G[2, 2, 1, 0, 0, zb]*V2[s, s])/((-1 + nc)*(1 + nc)) - 
   ((-1 + 8*nc^2)*(-2 + zb)^2*G[2, 2, 1, 0, 1, zb]*V2[s, s])/
    (2*(-1 + nc)*nc*(1 + nc)) - ((13 + 71*nc^2)*(-2 + zb)^2*
     G[2, 2, 1, 1, 0, zb]*V2[s, s])/(4*(-1 + nc)*nc*(1 + nc)) + 
   (3*(4 + 15*nc^2)*(-2 + zb)^2*G[2, 2, 1, 1, 1, zb]*V2[s, s])/
    (4*(-1 + nc)*nc*(1 + nc)) - ((5 + 4*nc^2)*(-2 + zb)^2*
     G[2, 2, 1, 2, 1, zb]*V2[s, s])/(2*(-1 + nc)*nc*(1 + nc)) + 
   ((7 + 25*nc^2)*(-2 + zb)^2*G[2, 2, 2, 1, 0, zb]*V2[s, s])/
    (2*(-1 + nc)*nc*(1 + nc)) - ((13 + 35*nc^2)*(-2 + zb)^2*
     G[2, 2, 2, 1, 1, zb]*V2[s, s])/(2*(-1 + nc)*nc*(1 + nc)) + 
   ((11 + 21*nc^2)*(-2 + zb)^2*G[2, 2, 2, 2, 1, zb]*V2[s, s])/
    (2*(-1 + nc)*nc*(1 + nc)) - 
   (5*Pi^2*(-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*
     J[Sqrt[1 - zb]/Sqrt[5 - zb], zb]*V2[s, s])/(192*(-1 + nc)*nc*(1 + nc)) + 
   (Pi^2*(-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*
     J[Sqrt[5 - zb]/Sqrt[1 - zb], zb]*V2[s, s])/(192*(-1 + nc)*nc*(1 + nc)) + 
   (5*Pi^2*Sqrt[1 - zb]*(-115 - 32*nc^2 + 28*zb + 4*nc^2*zb + 23*zb^2 + 
      4*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb]*V2[s, s])/
    (128*(-1 + nc)*nc*(1 + nc)*Sqrt[3 + zb]) + 
   (5*nc*Sqrt[5 - 4*zb]*(-149 + 106*nc^2 + 10*zb + 88*nc^2*zb)*
     J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[s, s])/
    (48*(-1 + nc)*(1 + nc)) - (5*nc*Sqrt[5 - 4*zb]*(-149 + 106*nc^2 + 10*zb + 
      88*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (192*(-1 + nc)*(1 + nc)) + 
   (Pi^2*(-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*
     J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb]*V2[s, s])/
    (192*(-1 + nc)*nc*(1 + nc)) - 
   (Pi^2*(-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*
     J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb]*V2[s, s])/
    (192*(-1 + nc)*nc*(1 + nc)) - 
   (5*Pi^2*(7 - 7*nc^2 + 14*zb + 6*nc^2*zb - 9*zb^2 + 3*nc^2*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb]*
     V2[s, s])/(64*(-1 + nc)*nc*(1 + nc)) + 
   (5*nc*(-42 + 3*nc^2 + 32*zb + 12*nc^2*zb - 6*zb^2)*
     J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[s, s])/
    (2*(-1 + nc)*(1 + nc)) - (9*Sqrt[5 - 4*zb]*(-16 + 653*nc^2 + 112*zb - 
      982*nc^2*zb - 80*zb^2 + 368*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/(16*(-1 + nc)*nc*(1 + nc)*
     (-5 + 4*zb)) - (5*Sqrt[5 - 4*zb]*(-16 + 653*nc^2 + 112*zb - 
      982*nc^2*zb - 80*zb^2 + 368*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb^(-1), zb]*V2[s, s])/(16*(-1 + nc)*nc*(1 + nc)*
     (-5 + 4*zb)) - (5*nc*(-42 + 3*nc^2 + 32*zb + 12*nc^2*zb - 6*zb^2)*
     J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*
     V2[s, s])/(8*(-1 + nc)*(1 + nc)) + 
   (3*Sqrt[5 - 4*zb]*(-16 + 653*nc^2 + 112*zb - 982*nc^2*zb - 80*zb^2 + 
      368*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[s, s])/(8*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) - 
   (5*Pi^2*(-6 + nc^2 + 6*zb - 2*nc^2*zb - zb^2 + nc^2*zb^2)*
     J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb]*V2[s, s])/
    (16*(-1 + nc)*nc*(1 + nc)) - 
   (5*nc*(-42 + 3*nc^2 + 32*zb + 12*nc^2*zb - 6*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*
     V2[s, s])/(8*(-1 + nc)*(1 + nc)) + 
   (9*Sqrt[5 - 4*zb]*(-16 + 653*nc^2 + 112*zb - 982*nc^2*zb - 80*zb^2 + 
      368*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), 
      zb]*V2[s, s])/(64*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) + 
   (5*Sqrt[5 - 4*zb]*(-16 + 653*nc^2 + 112*zb - 982*nc^2*zb - 80*zb^2 + 
      368*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb]*
     V2[s, s])/(64*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) + 
   (5*nc*(-42 + 3*nc^2 + 32*zb + 12*nc^2*zb - 6*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*
     V2[s, s])/(32*(-1 + nc)*(1 + nc)) - 
   (3*Sqrt[5 - 4*zb]*(-16 + 653*nc^2 + 112*zb - 982*nc^2*zb - 80*zb^2 + 
      368*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), 
      zb]*V2[s, s])/(32*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) + 
   ((-1 + zb)*(-52 - 81*nc^2 + 24*zb + 50*nc^2*zb)*
     J[1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (16*(-1 + nc)*nc*(1 + nc)*Sqrt[1 - zb]) + 
   ((-1 + zb)*(-52 - 81*nc^2 + 24*zb + 50*nc^2*zb)*
     J[1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb]*V2[s, s])/
    (8*(-1 + nc)*nc*(1 + nc)*Sqrt[1 - zb]) - 
   ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/(2*(-1 + nc)*nc*(1 + nc)) + 
   (3*(-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (16*(-1 + nc)*nc*(1 + nc)) - (5*(-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*
     J[Sqrt[1 - zb]/Sqrt[5 - zb], zb^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (16*(-1 + nc)*nc*(1 + nc)) + ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*
     J[Sqrt[5 - zb]/Sqrt[1 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (16*(-1 + nc)*nc*(1 + nc)) + ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*
     J[Sqrt[5 - zb]/Sqrt[1 - zb], zb^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (16*(-1 + nc)*nc*(1 + nc)) + 
   ((-1 + zb)*(-52 - 81*nc^2 + 24*zb + 50*nc^2*zb)*
     J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (16*(-1 + nc)*nc*(1 + nc)*Sqrt[1 - zb]) + 
   ((-1 + zb)*(-52 - 81*nc^2 + 24*zb + 50*nc^2*zb)*
     J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb]*V2[s, s])/
    (8*(-1 + nc)*nc*(1 + nc)*Sqrt[1 - zb]) - 
   (Sqrt[1 - zb]*(-115 - 32*nc^2 + 28*zb + 4*nc^2*zb + 23*zb^2 + 4*nc^2*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[s, s])/(16*(-1 + nc)*nc*(1 + nc)*Sqrt[3 + zb]) - 
   (Sqrt[1 - zb]*(-115 - 32*nc^2 + 28*zb + 4*nc^2*zb + 23*zb^2 + 4*nc^2*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb]*V2[s, s])/
    (32*(-1 + nc)*nc*(1 + nc)*Sqrt[3 + zb]) - 
   (9*Sqrt[1 - zb]*(-115 - 32*nc^2 + 28*zb + 4*nc^2*zb + 23*zb^2 + 
      4*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), 
      zb]*V2[s, s])/(64*(-1 + nc)*nc*(1 + nc)*Sqrt[3 + zb]) - 
   (3*Sqrt[1 - zb]*(-115 - 32*nc^2 + 28*zb + 4*nc^2*zb + 23*zb^2 + 
      4*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb]*
     V2[s, s])/(32*(-1 + nc)*nc*(1 + nc)*Sqrt[3 + zb]) - 
   (9*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 
      724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[1, 1]/zb, t[1, 2], 
      (1 - zb)^(-1), zb]*V2[s, s])/(704*(-1 + nc)*nc*(1 + nc)) + 
   (21*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 
      724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*
     J[t[1, 1]/zb, t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (352*(-1 + nc)*nc*(1 + nc)) + 
   (3*(-2 + 3*nc^2 - 38*nc^4 - 8*zb + 38*nc^2*zb + 34*nc^4*zb + 12*zb^2 - 
      39*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb]*
     V2[s, s])/(880*(-1 + nc)*nc*(1 + nc)) - 
   (7*(-2 + 3*nc^2 - 38*nc^4 - 8*zb + 38*nc^2*zb + 34*nc^4*zb + 12*zb^2 - 
      39*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), 
      zb]*V2[s, s])/(440*(-1 + nc)*nc*(1 + nc)) - 
   (9*nc^3*(-2 + zb)^2*J[(zb*t[1, 1])/(2 - zb), t[1, 2], (1 - zb)^(-1), zb]*
     V2[s, s])/(880*(-1 + nc)*(1 + nc)) + 
   (21*nc^3*(-2 + zb)^2*J[(zb*t[1, 1])/(2 - zb), t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[s, s])/(440*(-1 + nc)*(1 + nc)) + 
   (9*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 
      724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[1, 2]/zb, t[1, 1], 
      (1 - zb)^(-1), zb]*V2[s, s])/(704*(-1 + nc)*nc*(1 + nc)) - 
   (21*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 
      724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*
     J[t[1, 2]/zb, t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (352*(-1 + nc)*nc*(1 + nc)) - 
   (3*(-2 + 3*nc^2 - 38*nc^4 - 8*zb + 38*nc^2*zb + 34*nc^4*zb + 12*zb^2 - 
      39*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb]*
     V2[s, s])/(880*(-1 + nc)*nc*(1 + nc)) + 
   (7*(-2 + 3*nc^2 - 38*nc^4 - 8*zb + 38*nc^2*zb + 34*nc^4*zb + 12*zb^2 - 
      39*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), 
      zb]*V2[s, s])/(440*(-1 + nc)*nc*(1 + nc)) + 
   (9*nc^3*(-2 + zb)^2*J[(zb*t[1, 2])/(2 - zb), t[1, 1], (1 - zb)^(-1), zb]*
     V2[s, s])/(880*(-1 + nc)*(1 + nc)) - 
   (21*nc^3*(-2 + zb)^2*J[(zb*t[1, 2])/(2 - zb), t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[s, s])/(440*(-1 + nc)*(1 + nc)) - 
   (3*(-23136 + 24434*nc^2 - 8837*nc^4 + 29880*zb - 27588*nc^2*zb + 
      5694*nc^4*zb - 10812*zb^2 + 908*nc^2*zb^2 + 7684*nc^4*zb^2)*
     J[t[2, 1], t[1, 2], (1 - zb)^(-1), zb]*V2[s, s])/
    (3520*(-1 + nc)*nc*(1 + nc)) + 
   (7*(-23136 + 24434*nc^2 - 8837*nc^4 + 29880*zb - 27588*nc^2*zb + 
      5694*nc^4*zb - 10812*zb^2 + 908*nc^2*zb^2 + 7684*nc^4*zb^2)*
     J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (1760*(-1 + nc)*nc*(1 + nc)) + 
   (3*(-23136 + 24434*nc^2 - 8837*nc^4 + 29880*zb - 27588*nc^2*zb + 
      5694*nc^4*zb - 10812*zb^2 + 908*nc^2*zb^2 + 7684*nc^4*zb^2)*
     J[t[2, 2], t[1, 1], (1 - zb)^(-1), zb]*V2[s, s])/
    (3520*(-1 + nc)*nc*(1 + nc)) - 
   (7*(-23136 + 24434*nc^2 - 8837*nc^4 + 29880*zb - 27588*nc^2*zb + 
      5694*nc^4*zb - 10812*zb^2 + 908*nc^2*zb^2 + 7684*nc^4*zb^2)*
     J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (1760*(-1 + nc)*nc*(1 + nc)) - 
   (9*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[s, s])/((-1 + nc)*nc*(1 + nc)) - 
   (5*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb]*
     V2[s, s])/((-1 + nc)*nc*(1 + nc)) + 
   (6*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[s, s])/((-1 + nc)*nc*(1 + nc)) + 
   (9*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[s, s])/(4*(-1 + nc)*nc*(1 + nc)) + 
   (5*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb]*
     V2[s, s])/(4*(-1 + nc)*nc*(1 + nc)) - 
   (3*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[s, s])/(2*(-1 + nc)*nc*(1 + nc)) + 
   (5*nc*(57 + 9*nc^2 - 76*zb - 38*nc^2*zb + 24*zb^2 + 24*nc^2*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*
     V2[s, s])/((-1 + nc)*(1 + nc)) - 
   (5*nc*(57 + 9*nc^2 - 76*zb - 38*nc^2*zb + 24*zb^2 + 24*nc^2*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[s, s])/(4*(-1 + nc)*(1 + nc)) - 
   (5*nc*(57 + 9*nc^2 - 76*zb - 38*nc^2*zb + 24*zb^2 + 24*nc^2*zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb]*V2[s, s])/(4*(-1 + nc)*(1 + nc)) + 
   (5*nc*(57 + 9*nc^2 - 76*zb - 38*nc^2*zb + 24*zb^2 + 24*nc^2*zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[s, s])/(16*(-1 + nc)*(1 + nc)) + 
   (3*(-2 + nc^2 + 4*zb - 4*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb]*
     V2[s, s])/(440*nc) - (7*(-2 + nc^2 + 4*zb - 4*nc^2*zb - 2*zb^2 + 
      4*nc^2*zb^2)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[s, s])/(220*nc) - 
   (3*(-2 + nc^2 + 4*zb - 4*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb]*
     V2[s, s])/(440*nc) + (7*(-2 + nc^2 + 4*zb - 4*nc^2*zb - 2*zb^2 + 
      4*nc^2*zb^2)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[s, s])/(220*nc) - 
   (3*(-3 + 4*nc^2 + 6*zb - 6*nc^2*zb - 3*zb^2 + nc^2*zb^2)*
     J[(1 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb]*V2[s, s])/
    (440*nc) + (7*(-3 + 4*nc^2 + 6*zb - 6*nc^2*zb - 3*zb^2 + nc^2*zb^2)*
     J[(1 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (220*nc) + (3*(-3 + 4*nc^2 + 6*zb - 6*nc^2*zb - 3*zb^2 + nc^2*zb^2)*
     J[(1 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb]*V2[s, s])/
    (440*nc) - (7*(-3 + 4*nc^2 + 6*zb - 6*nc^2*zb - 3*zb^2 + nc^2*zb^2)*
     J[(1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (220*nc) + (9*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[s, s])/(4*(-1 + nc)*nc*(1 + nc)) + 
   (5*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb]*
     V2[s, s])/(4*(-1 + nc)*nc*(1 + nc)) - 
   (3*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[s, s])/(2*(-1 + nc)*nc*(1 + nc)) - 
   (9*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[s, s])/(16*(-1 + nc)*nc*(1 + nc)) - 
   (5*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      zb^(-1), zb]*V2[s, s])/(16*(-1 + nc)*nc*(1 + nc)) + 
   (3*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[s, s])/(8*(-1 + nc)*nc*(1 + nc)) - 
   (zb*(-4 - 18*nc^2 + 9*nc^2*zb)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (16*(-1 + nc)*nc*(1 + nc)) - (zb*(-4 - 18*nc^2 + 9*nc^2*zb)*
     J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb]*V2[s, s])/
    (8*(-1 + nc)*nc*(1 + nc)) - (zb*(-4 - 18*nc^2 + 9*nc^2*zb)*
     J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[s, s])/(16*(-1 + nc)*nc*(1 + nc)) - 
   (zb*(-4 - 18*nc^2 + 9*nc^2*zb)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, 
      (1 - zb)^(-1), zb^(-1), zb]*V2[s, s])/(8*(-1 + nc)*nc*(1 + nc)) - 
   (30*nc*(-2 + zb)*(-8 - 2*nc^2 + 3*zb + 3*nc^2*zb)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*
     V2[s, s])/((-1 + nc)*(1 + nc)) + 
   (15*nc*(-2 + zb)*(-8 - 2*nc^2 + 3*zb + 3*nc^2*zb)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[s, s])/(2*(-1 + nc)*(1 + nc)) + 
   (15*nc*(-2 + zb)*(-8 - 2*nc^2 + 3*zb + 3*nc^2*zb)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb]*V2[s, s])/(2*(-1 + nc)*(1 + nc)) - 
   (15*nc*(-2 + zb)*(-8 - 2*nc^2 + 3*zb + 3*nc^2*zb)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[s, s])/(8*(-1 + nc)*(1 + nc)) - 
   (21*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], 
      (1 - zb)^(-1), zb]*V2[s, s])/(440*(-1 + nc)*(1 + nc)) + 
   (49*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (220*(-1 + nc)*(1 + nc)) + 
   (21*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], 
      (1 - zb)^(-1), zb]*V2[s, s])/(440*(-1 + nc)*(1 + nc)) - 
   (49*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (220*(-1 + nc)*(1 + nc)) + 
   (9*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb]*
     V2[s, s])/(440*(-1 + nc)*(1 + nc)) - 
   (21*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[s, s])/(220*(-1 + nc)*(1 + nc)) - 
   (9*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb]*
     V2[s, s])/(440*(-1 + nc)*(1 + nc)) + 
   (21*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[s, s])/(220*(-1 + nc)*(1 + nc)) + 
   ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/(8*(-1 + nc)*nc*(1 + nc)) - 
   ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (16*(-1 + nc)*nc*(1 + nc)) + ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*
     J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (16*(-1 + nc)*nc*(1 + nc)) - ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*
     J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[s, s])/(8*(-1 + nc)*nc*(1 + nc)) + 
   ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (16*(-1 + nc)*nc*(1 + nc)) - ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*
     J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (16*(-1 + nc)*nc*(1 + nc)) - (zb*(-4 - 18*nc^2 + 9*nc^2*zb)*
     J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[s, s])/(16*(-1 + nc)*nc*(1 + nc)) - 
   (zb*(-4 - 18*nc^2 + 9*nc^2*zb)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], 
      (1 - zb)^(-1), zb^(-1), zb]*V2[s, s])/(8*(-1 + nc)*nc*(1 + nc)) - 
   (zb*(-4 - 18*nc^2 + 9*nc^2*zb)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (16*(-1 + nc)*nc*(1 + nc)) - (zb*(-4 - 18*nc^2 + 9*nc^2*zb)*
     J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb]*
     V2[s, s])/(8*(-1 + nc)*nc*(1 + nc)) + 
   ((7 - 7*nc^2 + 14*zb + 6*nc^2*zb - 9*zb^2 + 3*nc^2*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/(8*(-1 + nc)*nc*(1 + nc)) + 
   ((7 - 7*nc^2 + 14*zb + 6*nc^2*zb - 9*zb^2 + 3*nc^2*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), zb^(-1), zb]*V2[s, s])/(16*(-1 + nc)*nc*(1 + nc)) + 
   (9*(7 - 7*nc^2 + 14*zb + 6*nc^2*zb - 9*zb^2 + 3*nc^2*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
      (1 - zb)^(-1), zb]*V2[s, s])/(32*(-1 + nc)*nc*(1 + nc)) + 
   (3*(7 - 7*nc^2 + 14*zb + 6*nc^2*zb - 9*zb^2 + 3*nc^2*zb^2)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
      zb^(-1), zb]*V2[s, s])/(16*(-1 + nc)*nc*(1 + nc)) + 
   (9*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 
      294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[t[1, 1]/(1 - zb), zb^(-1), 
      t[1, 2], (1 - zb)^(-1), zb]*V2[s, s])/(704*(-1 + nc)*nc*(1 + nc)) - 
   (21*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 
      294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[t[1, 1]/(1 - zb), zb^(-1), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (352*(-1 + nc)*nc*(1 + nc)) + 
   (9*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 
      430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), 
      t[1, 2], (1 - zb)^(-1), zb]*V2[s, s])/(352*(-1 + nc)*nc*(1 + nc)) - 
   (21*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 
      430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (176*(-1 + nc)*nc*(1 + nc)) - 
   (9*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 
      294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[(zb*t[1, 1])/(1 - zb), 
      zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*V2[s, s])/
    (704*(-1 + nc)*nc*(1 + nc)) + 
   (21*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 
      294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[(zb*t[1, 1])/(1 - zb), 
      zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (352*(-1 + nc)*nc*(1 + nc)) - 
   (9*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 
      430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[(zb*t[1, 1])/(2 - zb), 
      zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*V2[s, s])/
    (704*(-1 + nc)*nc*(1 + nc)) + 
   (21*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 
      430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[(zb*t[1, 1])/(2 - zb), 
      zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (352*(-1 + nc)*nc*(1 + nc)) - 
   (9*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 
      294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[t[1, 2]/(1 - zb), zb^(-1), 
      t[1, 1], (1 - zb)^(-1), zb]*V2[s, s])/(704*(-1 + nc)*nc*(1 + nc)) + 
   (21*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 
      294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[t[1, 2]/(1 - zb), zb^(-1), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (352*(-1 + nc)*nc*(1 + nc)) - 
   (9*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 
      430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), 
      t[1, 1], (1 - zb)^(-1), zb]*V2[s, s])/(352*(-1 + nc)*nc*(1 + nc)) + 
   (21*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 
      430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (176*(-1 + nc)*nc*(1 + nc)) + 
   (9*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 
      294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[(zb*t[1, 2])/(1 - zb), 
      zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*V2[s, s])/
    (704*(-1 + nc)*nc*(1 + nc)) - 
   (21*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 
      294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[(zb*t[1, 2])/(1 - zb), 
      zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (352*(-1 + nc)*nc*(1 + nc)) + 
   (9*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 
      430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[(zb*t[1, 2])/(2 - zb), 
      zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*V2[s, s])/
    (704*(-1 + nc)*nc*(1 + nc)) - 
   (21*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 
      430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[(zb*t[1, 2])/(2 - zb), 
      zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (352*(-1 + nc)*nc*(1 + nc)) + 
   (9*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 
      724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[2, 1], zb^(-1), t[1, 2], 
      (1 - zb)^(-1), zb]*V2[s, s])/(704*(-1 + nc)*nc*(1 + nc)) - 
   (21*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 
      724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[2, 1], zb^(-1), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (352*(-1 + nc)*nc*(1 + nc)) - 
   (9*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 
      724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[2, 2], zb^(-1), t[1, 1], 
      (1 - zb)^(-1), zb]*V2[s, s])/(704*(-1 + nc)*nc*(1 + nc)) + 
   (21*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 
      724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[2, 2], zb^(-1), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (352*(-1 + nc)*nc*(1 + nc)) - (18*(-2 + zb)*(-3 + 2*zb)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[s, s])/nc - 
   (10*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb]*V2[s, s])/nc + 
   (12*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/nc + 
   (9*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (2*nc) + (5*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb]*V2[s, s])/(2*nc) - 
   (3*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    nc + (5*nc*(-10 + nc^2 + 12*zb - 4*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*
     J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb]*V2[s, s])/((-1 + nc)*(1 + nc)) - 
   (5*nc*(-10 + nc^2 + 12*zb - 4*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*
     J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (4*(-1 + nc)*(1 + nc)) - (5*nc*(-10 + nc^2 + 12*zb - 4*nc^2*zb - 4*zb^2 + 
      6*nc^2*zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[s, s])/(4*(-1 + nc)*(1 + nc)) + 
   (5*nc*(-10 + nc^2 + 12*zb - 4*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*
     J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (16*(-1 + nc)*(1 + nc)) + (9*(-2 + zb)*(-3 + 2*zb)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/(2*nc) + 
   (5*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb]*V2[s, s])/(2*nc) - 
   (3*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/nc - 
   (9*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (8*nc) - (5*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      zb^(-1), zb]*V2[s, s])/(8*nc) + 
   (3*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (4*nc) - ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[s, s])/(8*(-1 + nc)*nc*(1 + nc)) - 
   ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), 
      zb]*V2[s, s])/(4*(-1 + nc)*nc*(1 + nc)) - 
   ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[s, s])/(8*(-1 + nc)*nc*(1 + nc)) - 
   ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      zb^(-1), zb]*V2[s, s])/(4*(-1 + nc)*nc*(1 + nc)) - 
   (15*nc*(-20 + nc^2 + 24*zb - 4*nc^2*zb - 8*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb]*V2[s, s])/((-1 + nc)*(1 + nc)) + 
   (15*nc*(-20 + nc^2 + 24*zb - 4*nc^2*zb - 8*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (4*(-1 + nc)*(1 + nc)) + (15*nc*(-20 + nc^2 + 24*zb - 4*nc^2*zb - 
      8*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[s, s])/
    (4*(-1 + nc)*(1 + nc)) - (15*nc*(-20 + nc^2 + 24*zb - 4*nc^2*zb - 
      8*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*
     V2[s, s])/(16*(-1 + nc)*(1 + nc)) - 
   ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*
     J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[s, s])/(8*(-1 + nc)*nc*(1 + nc)) - 
   ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*
     J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), 
      zb^(-1), zb]*V2[s, s])/(4*(-1 + nc)*nc*(1 + nc)) - 
   ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*
     J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[s, s])/(8*(-1 + nc)*nc*(1 + nc)) - 
   ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*
     J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      zb^(-1), zb]*V2[s, s])/(4*(-1 + nc)*nc*(1 + nc)) + 
   ((-6 + nc^2 + 6*zb - 2*nc^2*zb - zb^2 + nc^2*zb^2)*
     J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[s, s])/(2*(-1 + nc)*nc*(1 + nc)) + 
   ((-6 + nc^2 + 6*zb - 2*nc^2*zb - zb^2 + nc^2*zb^2)*
     J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb]*V2[s, s])/
    (4*(-1 + nc)*nc*(1 + nc)) + 
   (9*(-6 + nc^2 + 6*zb - 2*nc^2*zb - zb^2 + nc^2*zb^2)*
     J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (8*(-1 + nc)*nc*(1 + nc)) + 
   (3*(-6 + nc^2 + 6*zb - 2*nc^2*zb - zb^2 + nc^2*zb^2)*
     J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb]*V2[s, s])/
    (4*(-1 + nc)*nc*(1 + nc)) - 
   (27*(-5 + 2*zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/((-1 + nc)*nc*(1 + nc)) - 
   (15*(-5 + 2*zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb^(-1), zb]*V2[s, s])/((-1 + nc)*nc*(1 + nc)) + 
   (18*(-5 + 2*zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/((-1 + nc)*nc*(1 + nc)) + 
   (27*(-5 + 2*zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (4*(-1 + nc)*nc*(1 + nc)) + 
   (15*(-5 + 2*zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb]*V2[s, s])/
    (4*(-1 + nc)*nc*(1 + nc)) - 
   (9*(-5 + 2*zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (2*(-1 + nc)*nc*(1 + nc)) + 
   (120*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[s, s])/((-1 + nc)*(1 + nc)) - 
   (30*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    ((-1 + nc)*(1 + nc)) - (30*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[s, s])/
    ((-1 + nc)*(1 + nc)) + (15*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*
     V2[s, s])/(2*(-1 + nc)*(1 + nc)) + 
   (27*(-5 + 2*zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (4*(-1 + nc)*nc*(1 + nc)) + 
   (15*(-5 + 2*zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb]*V2[s, s])/
    (4*(-1 + nc)*nc*(1 + nc)) - 
   (9*(-5 + 2*zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (2*(-1 + nc)*nc*(1 + nc)) - 
   (27*(-5 + 2*zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (16*(-1 + nc)*nc*(1 + nc)) - 
   (15*(-5 + 2*zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb]*V2[s, s])/
    (16*(-1 + nc)*nc*(1 + nc)) + 
   (9*(-5 + 2*zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[s, s])/
    (8*(-1 + nc)*nc*(1 + nc)) - 
   (180*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[s, s])/((-1 + nc)*(1 + nc)) + 
   (45*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    ((-1 + nc)*(1 + nc)) + (45*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[s, s])/
    ((-1 + nc)*(1 + nc)) - (45*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*
     V2[s, s])/(4*(-1 + nc)*(1 + nc)) - 
   (50*nc^3*zb^2*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[s, s])/((-1 + nc)*(1 + nc)) + 
   (25*nc^3*zb^2*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[s, s])/
    (2*(-1 + nc)*(1 + nc)) + (25*nc^3*zb^2*J[zb^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[s, s])/
    (2*(-1 + nc)*(1 + nc)) - (25*nc^3*zb^2*J[zb^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*
     V2[s, s])/(8*(-1 + nc)*(1 + nc)) - 
   (9*(-1 + zb)*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 
      370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*
     J[zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*t[1, 1]*V2[s, s])/
    (704*(-1 + nc)*nc*(1 + nc)) + 
   (21*(-1 + zb)*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 
      370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*
     J[zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 1]*V2[s, s])/
    (352*(-1 + nc)*nc*(1 + nc)) + 
   (9*(-1 + zb)*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 
      370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*
     J[zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*t[1, 2]*V2[s, s])/
    (704*(-1 + nc)*nc*(1 + nc)) - 
   (21*(-1 + zb)*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 
      370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*
     J[zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 2]*V2[s, s])/
    (352*(-1 + nc)*nc*(1 + nc)) + Log[Q2/muf2]^3*
    (-(zb*(-81 + 939*nc^2 + 126*zb - 1965*nc^2*zb - 45*zb^2 + 1042*nc^2*zb^2)*
        V2[s, s])/(288*nc*(-1 + zb)) + ((-1 + 3*nc^2)*zb*(-4 + 3*zb)*G[0, zb]*
       V2[s, s])/(8*nc) + ((51 + 329*nc^2 - 132*zb - 460*nc^2*zb + 72*zb^2 + 
        104*nc^2*zb^2)*G[1, zb]*V2[s, s])/(192*nc) - 
     ((-1 + 3*nc^2)*(-3 + 2*zb)^2*G[1, 0, zb]*V2[s, s])/(16*nc) + 
     ((-13 + 41*nc^2 + 20*zb - 52*nc^2*zb - 8*zb^2 + 8*nc^2*zb^2)*G[1, 1, zb]*
       V2[s, s])/(32*nc)) + Log[Q2/muf2]^2*
    (-(zb*(4185 - 14388*nc^2 - 144*Pi^2 + 864*nc^2*Pi^2 - 7101*zb + 
         29508*nc^2*zb + 252*Pi^2*zb - 1512*nc^2*Pi^2*zb + 2916*zb^2 - 
         14936*nc^2*zb^2 - 108*Pi^2*zb^2 + 648*nc^2*Pi^2*zb^2)*V2[s, s])/
      (864*nc*(-1 + zb)) - (zb*(-1098 + 5334*nc^2 + 1923*zb - 10833*nc^2*zb - 
        825*zb^2 + 5563*nc^2*zb^2)*G[0, zb]*V2[s, s])/(192*nc*(-1 + zb)) + 
     ((-558 + 6392*nc^2 - 108*Pi^2 + 648*nc^2*Pi^2 + 2916*zb - 
        19300*nc^2*zb + 144*Pi^2*zb - 864*nc^2*Pi^2*zb - 1917*zb^2 + 
        13457*nc^2*zb^2 - 48*Pi^2*zb^2 + 288*nc^2*Pi^2*zb^2)*G[1, zb]*
       V2[s, s])/(576*nc) + (5*(-1 + 3*nc^2)*zb*(-4 + 3*zb)*G[0, 0, zb]*
       V2[s, s])/(4*nc) - (3*(-1 + 3*nc^2)*zb*(-4 + 3*zb)*G[0, 1, zb]*
       V2[s, s])/(4*nc) + ((-10 + 203*nc^2 - 30*zb - 250*nc^2*zb + 30*zb^2 + 
        42*nc^2*zb^2)*G[1, 0, zb]*V2[s, s])/(16*nc) - 
     ((-81 + 877*nc^2 + 18*zb - 1370*nc^2*zb + 36*zb^2 + 508*nc^2*zb^2)*
       G[1, 1, zb]*V2[s, s])/(96*nc) - (nc*(-2 + zb)*(-2 + 3*zb)*G[2, 1, zb]*
       V2[s, s])/2 - (5*(-1 + 3*nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, zb]*V2[s, s])/
      (8*nc) + (3*(-1 + 3*nc^2)*(-3 + 2*zb)^2*G[1, 0, 1, zb]*V2[s, s])/
      (8*nc) + (3*(-11 + 34*nc^2 + 16*zb - 44*nc^2*zb - 6*zb^2 + 
        10*nc^2*zb^2)*G[1, 1, 0, zb]*V2[s, s])/(8*nc) - 
     ((-65 + 173*nc^2 + 100*zb - 228*nc^2*zb - 40*zb^2 + 40*nc^2*zb^2)*
       G[1, 1, 1, zb]*V2[s, s])/(32*nc) + 
     (nc*(-1 + 2*zb)^2*G[1, 2, 1, zb]*V2[s, s])/4) + 
   J[t[1, 2], (1 - zb)^(-1), zb]*
    ((3*(23774 - 25567*nc^2 + 9189*nc^4 - 54418*zb + 53818*nc^2*zb - 
        14665*nc^4*zb + 41354*zb^2 - 29104*nc^2*zb^2 - 2148*nc^4*zb^2 - 
        10732*zb^3 + 829*nc^2*zb^3 + 7670*nc^4*zb^3)*t[1, 1]*V2[s, s])/
      (3520*(-1 + nc)*nc*(1 + nc)) - 
     (3*(102 - 174*nc^2 + 110*nc^4 - 146*zb + 97*nc^2*zb + 28*nc^4*zb)*
       (-11 + 9*zb + zb^2)*t[2, 1]*V2[s, s])/(3520*(-1 + nc)*nc*(1 + nc))) + 
   J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*
    ((-7*(23774 - 25567*nc^2 + 9189*nc^4 - 54418*zb + 53818*nc^2*zb - 
        14665*nc^4*zb + 41354*zb^2 - 29104*nc^2*zb^2 - 2148*nc^4*zb^2 - 
        10732*zb^3 + 829*nc^2*zb^3 + 7670*nc^4*zb^3)*t[1, 1]*V2[s, s])/
      (1760*(-1 + nc)*nc*(1 + nc)) + 
     (7*(102 - 174*nc^2 + 110*nc^4 - 146*zb + 97*nc^2*zb + 28*nc^4*zb)*
       (-11 + 9*zb + zb^2)*t[2, 1]*V2[s, s])/(1760*(-1 + nc)*nc*(1 + nc))) + 
   J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*
    ((7*(23774 - 25567*nc^2 + 9189*nc^4 - 54418*zb + 53818*nc^2*zb - 
        14665*nc^4*zb + 41354*zb^2 - 29104*nc^2*zb^2 - 2148*nc^4*zb^2 - 
        10732*zb^3 + 829*nc^2*zb^3 + 7670*nc^4*zb^3)*t[1, 2]*V2[s, s])/
      (1760*(-1 + nc)*nc*(1 + nc)) - 
     (7*(102 - 174*nc^2 + 110*nc^4 - 146*zb + 97*nc^2*zb + 28*nc^4*zb)*
       (-11 + 9*zb + zb^2)*t[2, 2]*V2[s, s])/(1760*(-1 + nc)*nc*(1 + nc))) + 
   J[t[1, 1], (1 - zb)^(-1), zb]*
    ((-3*(23774 - 25567*nc^2 + 9189*nc^4 - 54418*zb + 53818*nc^2*zb - 
        14665*nc^4*zb + 41354*zb^2 - 29104*nc^2*zb^2 - 2148*nc^4*zb^2 - 
        10732*zb^3 + 829*nc^2*zb^3 + 7670*nc^4*zb^3)*t[1, 2]*V2[s, s])/
      (3520*(-1 + nc)*nc*(1 + nc)) + 
     (3*(102 - 174*nc^2 + 110*nc^4 - 146*zb + 97*nc^2*zb + 28*nc^4*zb)*
       (-11 + 9*zb + zb^2)*t[2, 2]*V2[s, s])/(3520*(-1 + nc)*nc*(1 + nc))) - 
   ((-2 + zb)*G[2, 1, zb]*V2[s, s]*(-9504 + 37882*nc^2 - 6378*nc^4 - 
      108*Pi^2 + 60*nc^2*Pi^2 + 12*nc^4*Pi^2 + 11853*zb - 60067*nc^2*zb + 
      3589*nc^4*zb + 162*Pi^2*zb - 492*nc^2*Pi^2*zb + 684*nc^4*Pi^2*zb - 
      2349*zb^2 + 22969*nc^2*zb^2 + 2373*nc^4*zb^2 - 54*Pi^2*zb^2 + 
      384*nc^2*Pi^2*zb^2 - 696*nc^4*Pi^2*zb^2 - 12*nc^4*zb^3 + 4*nc^4*zb^4 - 
      1296*Zeta[3] - 1296*nc^2*Zeta[3] + 1944*zb*Zeta[3] + 
      1944*nc^2*zb*Zeta[3] - 648*zb^2*Zeta[3] - 648*nc^2*zb^2*Zeta[3]))/
    (864*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
   (zb*G[0, 1, zb]*V2[s, s]*(98388 - 321570*nc^2 + 313362*nc^4 - 900*Pi^2 + 
      13896*nc^2*Pi^2 - 12672*nc^4*Pi^2 - 176283*zb + 633141*nc^2*zb - 
      621582*nc^4*zb + 1710*Pi^2*zb - 24264*nc^2*Pi^2*zb + 
      22176*nc^4*Pi^2*zb + 77895*zb^2 - 308339*nc^2*zb^2 + 305996*nc^4*zb^2 - 
      810*Pi^2*zb^2 + 10368*nc^2*Pi^2*zb^2 - 9504*nc^4*Pi^2*zb^2 - 
      20*nc^4*zb^3 + 4*nc^4*zb^4 - 648*zb*Zeta[3] - 648*nc^2*zb*Zeta[3] + 
      648*zb^2*Zeta[3] + 648*nc^2*zb^2*Zeta[3]))/(1728*(-1 + nc)*nc*(1 + nc)*
     (-1 + zb)) - (G[1, 0, zb]*V2[s, s]*(3753 - 175382*nc^2 + 103035*nc^4 + 
      24*Pi^2 - 11940*nc^2*Pi^2 + 12072*nc^4*Pi^2 - 77814*zb + 
      488028*nc^2*zb - 303894*nc^4*zb + 1512*Pi^2*zb + 12480*nc^2*Pi^2*zb - 
      14112*nc^4*Pi^2*zb + 59481*zb^2 - 313394*nc^2*zb^2 + 213337*nc^4*zb^2 - 
      1164*Pi^2*zb^2 - 1176*nc^2*Pi^2*zb^2 + 2304*nc^4*Pi^2*zb^2 + 
      28512*Zeta[3] - 92016*nc^2*Zeta[3] + 63504*nc^4*Zeta[3] - 
      38016*zb*Zeta[3] + 122688*nc^2*zb*Zeta[3] - 84672*nc^4*zb*Zeta[3] + 
      12672*zb^2*Zeta[3] - 40896*nc^2*zb^2*Zeta[3] + 
      28224*nc^4*zb^2*Zeta[3]))/(1152*(-1 + nc)*nc*(1 + nc)) + 
   (G[1, 1, zb]*V2[s, s]*(-188217 - 2083936*nc^2 + 1199835*nc^4 + 
      10530*Pi^2 - 172650*nc^2*Pi^2 + 145980*nc^4*Pi^2 - 272160*zb + 
      5061380*nc^2*zb - 2933808*nc^4*zb - 720*nc^3*nf*zb - 180*Pi^2*zb + 
      225420*nc^2*Pi^2*zb - 186240*nc^4*Pi^2*zb + 329238*zb^2 - 
      3271396*nc^2*zb^2 + 2119356*nc^4*zb^2 + 720*nc^3*nf*zb^2 - 
      8730*Pi^2*zb^2 - 68970*nc^2*Pi^2*zb^2 + 55620*nc^4*Pi^2*zb^2 - 
      480*nc^4*zb^3 + 120*nc^4*zb^4 + 316440*Zeta[3] - 1117800*nc^2*Zeta[3] + 
      801360*nc^4*Zeta[3] - 444960*zb*Zeta[3] + 1490400*nc^2*zb*Zeta[3] - 
      1045440*nc^4*zb*Zeta[3] + 159840*zb^2*Zeta[3] - 
      427680*nc^2*zb^2*Zeta[3] + 267840*nc^4*zb^2*Zeta[3]))/
    (17280*(-1 + nc)*nc*(1 + nc)) + 
   (zb*G[0, zb]*V2[s, s]*(-929799 + 1409526*nc^2 - 1480041*nc^4 + 
      17280*Pi^2 - 227988*nc^2*Pi^2 + 212112*nc^4*Pi^2 + 1657908*zb - 
      2820492*nc^2*zb + 3212325*nc^4*zb - 29268*Pi^2*zb + 
      452142*nc^2*Pi^2*zb - 425736*nc^4*Pi^2*zb - 728109*zb^2 + 
      1393030*nc^2*zb^2 - 1737004*nc^4*zb^2 + 11988*Pi^2*zb^2 - 
      226458*nc^2*Pi^2*zb^2 + 215928*nc^4*Pi^2*zb^2 + 228096*Zeta[3] - 
      736128*nc^2*Zeta[3] + 508032*nc^4*Zeta[3] - 399168*zb*Zeta[3] + 
      1288224*nc^2*zb*Zeta[3] - 889056*nc^4*zb*Zeta[3] + 
      171072*zb^2*Zeta[3] - 552096*nc^2*zb^2*Zeta[3] + 
      381024*nc^4*zb^2*Zeta[3]))/(10368*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   (G[1, zb]*V2[s, s]*(2540565 + 2273330*nc^2 + 5996005*nc^4 - 
      19440*nc^3*nf + 60210*Pi^2 + 357240*nc^2*Pi^2 - 161520*nc^4*Pi^2 + 
      14580*Pi^4 - 24840*nc^2*Pi^4 + 9072*nc^4*Pi^4 - 9332010*zb + 
      6426380*nc^2*zb - 23132030*nc^4*zb + 30240*nc^3*nf*zb + 3780*Pi^2*zb - 
      2154120*nc^2*Pi^2*zb + 1827660*nc^4*Pi^2*zb - 19656*Pi^4*zb + 
      32616*nc^2*Pi^4*zb - 12096*nc^4*Pi^4*zb + 5882625*zb^2 - 
      8886190*nc^2*zb^2 + 18641815*nc^4*zb^2 - 10800*nc^3*nf*zb^2 - 
      26730*Pi^2*zb^2 + 1715520*nc^2*Pi^2*zb^2 - 1591890*nc^4*Pi^2*zb^2 + 
      6660*Pi^4*zb^2 - 10620*nc^2*Pi^4*zb^2 + 4032*nc^4*Pi^4*zb^2 - 
      240*nc^4*zb^3 + 858600*Zeta[3] - 5230440*nc^2*Zeta[3] + 
      4488480*nc^4*Zeta[3] - 220320*zb*Zeta[3] + 5101920*nc^2*zb*Zeta[3] - 
      5114880*nc^4*zb*Zeta[3] - 369360*zb^2*Zeta[3] - 
      257040*nc^2*zb^2*Zeta[3] + 743040*nc^4*zb^2*Zeta[3]))/
    (103680*(-1 + nc)*nc*(1 + nc)) - 
   (zb*V2[s, s]*(-13514850 + 32737180*nc^2 - 17608810*nc^4 - 38880*nc^3*nf + 
      787320*Pi^2 - 3767520*nc^2*Pi^2 + 3917040*nc^4*Pi^2 + 25488*Pi^4 - 
      44496*nc^2*Pi^4 + 16128*nc^4*Pi^4 + 24427575*zb - 63884770*nc^2*zb + 
      36279685*nc^4*zb + 79920*nc^3*nf*zb - 1402920*Pi^2*zb + 
      7318020*nc^2*Pi^2*zb - 7459080*nc^4*Pi^2*zb - 44712*Pi^4*zb + 
      77112*nc^2*Pi^4*zb - 28224*nc^4*Pi^4*zb - 10912725*zb^2 + 
      31835590*nc^2*zb^2 - 18671035*nc^4*zb^2 - 41040*nc^3*nf*zb^2 + 
      615600*Pi^2*zb^2 - 3532420*nc^2*Pi^2*zb^2 + 3512600*nc^4*Pi^2*zb^2 + 
      19224*Pi^4*zb^2 - 32616*nc^2*Pi^4*zb^2 + 12096*nc^4*Pi^4*zb^2 + 
      480*nc^4*zb^3 + 6123600*Zeta[3] - 24872400*nc^2*Zeta[3] + 
      18982080*nc^4*Zeta[3] - 11382120*zb*Zeta[3] + 
      48378600*nc^2*zb*Zeta[3] - 37890720*nc^4*zb*Zeta[3] + 
      5258520*zb^2*Zeta[3] - 23690520*nc^2*zb^2*Zeta[3] + 
      19092960*nc^4*zb^2*Zeta[3]))/(207360*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   Log[Q2/muf2]*(-(zb*(-31158 + 107880*nc^2 - 85290*nc^4 + 864*Pi^2 - 
         5184*nc^2*Pi^2 + 4320*nc^4*Pi^2 + 55377*zb - 207591*nc^2*zb + 
         167658*nc^4*zb - 1512*Pi^2*zb + 9072*nc^2*Pi^2*zb - 
         7560*nc^4*Pi^2*zb - 24219*zb^2 + 98975*nc^2*zb^2 - 81632*nc^4*zb^2 + 
         648*Pi^2*zb^2 - 3888*nc^2*Pi^2*zb^2 + 3240*nc^4*Pi^2*zb^2)*G[0, zb]*
        V2[s, s])/(864*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
     (zb*(-2982 + 12558*nc^2 + 5301*zb - 25197*nc^2*zb - 2319*zb^2 + 
        12767*nc^2*zb^2)*G[0, 0, zb]*V2[s, s])/(96*nc*(-1 + zb)) + 
     (zb*(-4248 + 27024*nc^2 + 7569*zb - 55239*nc^2*zb - 3321*zb^2 + 
        28535*nc^2*zb^2)*G[0, 1, zb]*V2[s, s])/(288*nc*(-1 + zb)) + 
     ((-1341 - 10732*nc^2 + 9217*nc^4 + 324*Pi^2 - 1944*nc^2*Pi^2 + 
        1620*nc^4*Pi^2 - 3366*zb + 45944*nc^2*zb - 38066*nc^4*zb - 
        432*Pi^2*zb + 2592*nc^2*Pi^2*zb - 2160*nc^4*Pi^2*zb + 3636*zb^2 - 
        34330*nc^2*zb^2 + 28894*nc^4*zb^2 + 144*Pi^2*zb^2 - 
        864*nc^2*Pi^2*zb^2 + 720*nc^4*Pi^2*zb^2)*G[1, 0, zb]*V2[s, s])/
      (288*(-1 + nc)*nc*(1 + nc)) - 
     ((-9135 + 1526*nc^2 + 11017*nc^4 + 684*Pi^2 - 3456*nc^2*Pi^2 + 
        2772*nc^4*Pi^2 + 9810*zb + 21980*nc^2*zb - 41774*nc^4*zb - 
        1008*Pi^2*zb + 4608*nc^2*Pi^2*zb - 3600*nc^4*Pi^2*zb - 1764*zb^2 - 
        26176*nc^2*zb^2 + 35476*nc^4*zb^2 + 384*Pi^2*zb^2 - 
        1248*nc^2*Pi^2*zb^2 + 864*nc^4*Pi^2*zb^2)*G[1, 1, zb]*V2[s, s])/
      (576*(-1 + nc)*nc*(1 + nc)) + 
     ((-2 + zb)*(264 - 104*nc^2 - 128*nc^4 - 210*zb + 39*nc^2*zb + 
        195*nc^4*zb)*G[2, 1, zb]*V2[s, s])/(48*(-1 + nc)*nc*(1 + nc)) + 
     ((-47 + 145*nc^2)*zb*(-4 + 3*zb)*G[0, 0, 0, zb]*V2[s, s])/(8*nc) - 
     (zb*(90 - 400*nc^2 - 69*zb + 300*nc^2*zb)*G[0, 0, 1, zb]*V2[s, s])/
      (8*nc) - (zb*(106 - 392*nc^2 - 81*zb + 294*nc^2*zb)*G[0, 1, 0, zb]*
       V2[s, s])/(8*nc) + (zb*(48 - 540*nc^2 + 612*nc^4 - 93*zb + 
        972*nc^2*zb - 1071*nc^4*zb + 45*zb^2 - 424*nc^2*zb^2 + 459*nc^4*zb^2)*
       G[0, 1, 1, zb]*V2[s, s])/(24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
     ((-127 + 939*nc^2 - 24*zb - 1088*nc^2*zb + 98*zb^2 + 156*nc^2*zb^2)*
       G[1, 0, 0, zb]*V2[s, s])/(16*nc) - 
     ((-357 + 4217*nc^2 - 156*zb - 5356*nc^2*zb + 348*zb^2 + 992*nc^2*zb^2)*
       G[1, 0, 1, zb]*V2[s, s])/(96*nc) - 
     ((291 - 2504*nc^2 + 2013*nc^4 - 156*zb + 3352*nc^2*zb - 2780*nc^4*zb - 
        66*zb^2 - 1040*nc^2*zb^2 + 906*nc^4*zb^2)*G[1, 1, 0, zb]*V2[s, s])/
      (48*(-1 + nc)*nc*(1 + nc)) + 
     ((399 - 6386*nc^2 + 5027*nc^4 + 108*zb + 10216*nc^2*zb - 8276*nc^4*zb - 
        360*zb^2 - 3872*nc^2*zb^2 + 3080*nc^4*zb^2)*G[1, 1, 1, zb]*V2[s, s])/
      (192*(-1 + nc)*nc*(1 + nc)) - 
     ((-6 - 85*nc^2 + 115*nc^4 + 72*zb + 92*nc^2*zb - 132*nc^4*zb - 54*zb^2 - 
        34*nc^2*zb^2 + 16*nc^4*zb^2)*G[1, 2, 1, zb]*V2[s, s])/
      (24*(-1 + nc)*nc*(1 + nc)) - 
     (nc*(-2 + zb)*(9 - 5*nc^2 - 18*zb + 16*nc^2*zb)*G[2, 1, 0, zb]*V2[s, s])/
      (3*(-1 + nc)*(1 + nc)) + (nc*(-2 + zb)*(18 + 16*nc^2 - 27*zb - 
        57*nc^2*zb + 15*zb^2 + 41*nc^2*zb^2)*G[2, 1, 1, zb]*V2[s, s])/
      (6*(-1 + nc)*(1 + nc)*(-1 + zb)) - 
     (nc*(-2 + zb)*(5 + 5*nc^2 - 5*zb - 21*nc^2*zb + 2*zb^2 + 16*nc^2*zb^2)*
       G[2, 2, 1, zb]*V2[s, s])/(3*(-1 + nc)*(1 + nc)*(-1 + zb)) - 
     (nc*zb^2*G[0, 0, 1, 1, zb]*V2[s, s])/((-1 + nc)*(1 + nc)) - 
     (nc*zb^2*G[0, 1, 1, 0, zb]*V2[s, s])/((-1 + nc)*(1 + nc)) + 
     (nc*zb^2*G[0, 1, 1, 1, zb]*V2[s, s])/((-1 + nc)*(1 + nc)) - 
     ((-47 + 145*nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, 0, zb]*V2[s, s])/(16*nc) + 
     ((-103 + 450*nc^2 + 140*zb - 600*nc^2*zb - 48*zb^2 + 200*nc^2*zb^2)*
       G[1, 0, 0, 1, zb]*V2[s, s])/(8*nc) + 
     ((-121 + 441*nc^2 + 164*zb - 588*nc^2*zb - 56*zb^2 + 196*nc^2*zb^2)*
       G[1, 0, 1, 0, zb]*V2[s, s])/(8*nc) - 
     ((43 - 422*nc^2 + 459*nc^4 - 68*zb + 616*nc^2*zb - 612*nc^4*zb + 
        28*zb^2 - 232*nc^2*zb^2 + 204*nc^4*zb^2)*G[1, 0, 1, 1, zb]*V2[s, s])/
      (16*(-1 + nc)*nc*(1 + nc)) + 
     ((-327 + 1023*nc^2 + 468*zb - 1332*nc^2*zb - 172*zb^2 + 332*nc^2*zb^2)*
       G[1, 1, 0, 0, zb]*V2[s, s])/(16*nc) - 
     ((-189 + 689*nc^2 + 276*zb - 892*nc^2*zb - 104*zb^2 + 200*nc^2*zb^2)*
       G[1, 1, 0, 1, zb]*V2[s, s])/(16*nc) - 
     ((-46 + 147*nc^2 + 68*zb - 192*nc^2*zb - 26*zb^2 + 46*nc^2*zb^2)*
       G[1, 1, 1, 0, zb]*V2[s, s])/(4*nc) + 
     ((-215 + 571*nc^2 + 316*zb - 764*nc^2*zb - 120*zb^2 + 120*nc^2*zb^2)*
       G[1, 1, 1, 1, zb]*V2[s, s])/(32*nc) - 
     ((-9 + 23*nc^2 + 12*zb - 36*nc^2*zb - 4*zb^2 + 12*nc^2*zb^2)*
       G[1, 1, 2, 1, zb]*V2[s, s])/(4*nc) + 2*nc*(3 - 5*zb + 3*zb^2)*
      G[1, 2, 1, 0, zb]*V2[s, s] - 
     (nc*(-61 + 25*nc^2 + 92*zb - 44*nc^2*zb - 28*zb^2 + 28*nc^2*zb^2)*
       G[1, 2, 1, 1, zb]*V2[s, s])/(4*(-1 + nc)*(1 + nc)) + 
     (2*nc*(-6 + 3*nc^2 + 9*zb - 5*nc^2*zb - 3*zb^2 + 3*nc^2*zb^2)*
       G[1, 2, 2, 1, zb]*V2[s, s])/((-1 + nc)*(1 + nc)) - 
     (3*nc*(-2 + zb)^2*G[2, 1, 1, 0, zb]*V2[s, s])/((-1 + nc)*(1 + nc)) + 
     (3*nc*(-2 + zb)^2*G[2, 1, 1, 1, zb]*V2[s, s])/((-1 + nc)*(1 + nc)) - 
     (2*nc*(-2 + zb)^2*G[2, 1, 2, 1, zb]*V2[s, s])/((-1 + nc)*(1 + nc)) + 
     (2*nc*(-2 + zb)^2*G[2, 2, 1, 0, zb]*V2[s, s])/((-1 + nc)*(1 + nc)) - 
     (5*nc*(-2 + zb)^2*G[2, 2, 1, 1, zb]*V2[s, s])/((-1 + nc)*(1 + nc)) + 
     (4*nc*(-2 + zb)^2*G[2, 2, 2, 1, zb]*V2[s, s])/((-1 + nc)*(1 + nc)) - 
     (G[1, zb]*V2[s, s]*(6453 - 107506*nc^2 + 59789*nc^4 - 504*Pi^2 - 
        4932*nc^2*Pi^2 + 5436*nc^4*Pi^2 - 32706*zb + 249276*nc^2*zb - 
        146234*nc^4*zb + 1440*Pi^2*zb + 5040*nc^2*Pi^2*zb - 
        6480*nc^4*Pi^2*zb + 22356*zb^2 - 148204*nc^2*zb^2 + 97880*nc^4*zb^2 - 
        792*Pi^2*zb^2 - 264*nc^2*Pi^2*zb^2 + 1056*nc^4*Pi^2*zb^2 + 
        14904*Zeta[3] - 46008*nc^2*Zeta[3] + 31104*nc^4*Zeta[3] - 
        19872*zb*Zeta[3] + 61344*nc^2*zb*Zeta[3] - 41472*nc^4*zb*Zeta[3] + 
        6624*zb^2*Zeta[3] - 20448*nc^2*zb^2*Zeta[3] + 
        13824*nc^4*zb^2*Zeta[3]))/(1152*(-1 + nc)*nc*(1 + nc)) + 
     (zb*V2[s, s]*(-628398 + 644940*nc^2 - 964926*nc^4 + 11016*Pi^2 - 
        211896*nc^2*Pi^2 + 200880*nc^4*Pi^2 + 1148337*zb - 1487070*nc^2*zb + 
        2301453*nc^4*zb - 18900*Pi^2*zb + 424548*nc^2*Pi^2*zb - 
        405648*nc^4*Pi^2*zb - 519939*zb^2 + 824194*nc^2*zb^2 - 
        1341247*nc^4*zb^2 + 7884*Pi^2*zb^2 - 214956*nc^2*Pi^2*zb^2 + 
        207072*nc^4*Pi^2*zb^2 + 238464*Zeta[3] - 736128*nc^2*Zeta[3] + 
        497664*nc^4*Zeta[3] - 417312*zb*Zeta[3] + 1288224*nc^2*zb*Zeta[3] - 
        870912*nc^4*zb*Zeta[3] + 178848*zb^2*Zeta[3] - 
        552096*nc^2*zb^2*Zeta[3] + 373248*nc^4*zb^2*Zeta[3]))/
      (20736*(-1 + nc)*nc*(1 + nc)*(-1 + zb))), 
  (-3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[2, 1, 0, 0, 0, zb]*V2[1, 2])/
    (nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-70 + 216*nc^2 + 76*zb - 
      222*nc^2*zb - 38*zb^2 + 111*nc^2*zb^2)*G[2, 1, 0, 0, 1, zb]*V2[1, 2])/
    (48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-126 + 196*nc^2 + 126*zb - 
      202*nc^2*zb - 63*zb^2 + 101*nc^2*zb^2)*G[2, 1, 0, 1, 0, zb]*V2[1, 2])/
    (48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(20 + 92*nc^2 - 2*zb - 
      104*nc^2*zb + zb^2 + 52*nc^2*zb^2)*G[2, 1, 0, 1, 1, zb]*V2[1, 2])/
    (48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-407 + 228*nc^2 + 380*zb - 
      216*nc^2*zb - 190*zb^2 + 108*nc^2*zb^2)*G[2, 1, 1, 0, 0, zb]*V2[1, 2])/
    (24*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-908 + 562*nc^2 + 806*zb - 
      562*nc^2*zb - 403*zb^2 + 281*nc^2*zb^2)*G[2, 1, 1, 0, 1, zb]*V2[1, 2])/
    (96*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-1002 + 614*nc^2 + 938*zb - 
      566*nc^2*zb - 469*zb^2 + 283*nc^2*zb^2)*G[2, 1, 1, 1, 0, zb]*V2[1, 2])/
    (64*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-1266 + 1138*nc^2 + 1146*zb - 
      1150*nc^2*zb - 573*zb^2 + 575*nc^2*zb^2)*G[2, 1, 1, 1, 1, zb]*V2[1, 2])/
    (192*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-454 + 482*nc^2 + 334*zb - 
      470*nc^2*zb - 167*zb^2 + 235*nc^2*zb^2)*G[2, 1, 1, 2, 1, zb]*V2[1, 2])/
    (96*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-136 + 55*nc^2 + 118*zb - 
      48*nc^2*zb - 59*zb^2 + 24*nc^2*zb^2)*G[2, 1, 2, 1, 0, zb]*V2[1, 2])/
    (8*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-815 + 629*nc^2 + 710*zb - 
      536*nc^2*zb - 355*zb^2 + 268*nc^2*zb^2)*G[2, 1, 2, 1, 1, zb]*V2[1, 2])/
    (48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-87 + 90*nc^2 + 72*zb - 
      80*nc^2*zb - 36*zb^2 + 40*nc^2*zb^2)*G[2, 1, 2, 2, 1, zb]*V2[1, 2])/
    (8*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-249 + 88*nc^2 + 228*zb - 
      76*nc^2*zb - 114*zb^2 + 38*nc^2*zb^2)*G[2, 2, 1, 0, 0, zb]*V2[1, 2])/
    (12*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-614 + 222*nc^2 + 542*zb - 
      216*nc^2*zb - 271*zb^2 + 108*nc^2*zb^2)*G[2, 2, 1, 0, 1, zb]*V2[1, 2])/
    (48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-3242 + 1256*nc^2 + 2930*zb - 
      1076*nc^2*zb - 1465*zb^2 + 538*nc^2*zb^2)*G[2, 2, 1, 1, 0, zb]*
     V2[1, 2])/(96*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-4172 + 2608*nc^2 + 3818*zb - 2248*nc^2*zb - 
      1909*zb^2 + 1124*nc^2*zb^2)*G[2, 2, 1, 1, 1, zb]*V2[1, 2])/
    (192*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-168 + 188*nc^2 + 138*zb - 
      168*nc^2*zb - 69*zb^2 + 84*nc^2*zb^2)*G[2, 2, 1, 2, 1, zb]*V2[1, 2])/
    (16*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-486 + 168*nc^2 + 410*zb - 
      148*nc^2*zb - 205*zb^2 + 74*nc^2*zb^2)*G[2, 2, 2, 1, 0, zb]*V2[1, 2])/
    (16*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-505 + 343*nc^2 + 448*zb - 
      286*nc^2*zb - 224*zb^2 + 143*nc^2*zb^2)*G[2, 2, 2, 1, 1, zb]*V2[1, 2])/
    (16*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-288 + 306*nc^2 + 254*zb - 
      272*nc^2*zb - 127*zb^2 + 136*nc^2*zb^2)*G[2, 2, 2, 2, 1, zb]*V2[1, 2])/
    (16*nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*Pi^2*(6 - 2*zb + zb^2)*
     J[Sqrt[1 - zb]/Sqrt[5 - zb], zb]*V2[1, 2])/(768*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*Pi^2*(6 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 
      zb]*V2[1, 2])/(768*nc^3*(-2 + zb)) - 
   (35*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb]*V2[1, 2])/(16*nc^3) + (35*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*
     J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, 2])/(64*nc^3) + 
   ((-1 + nc)*(1 + nc)*Pi^2*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, 
      zb]*V2[1, 2])/(768*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*Pi^2*(6 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, 
      zb]*V2[1, 2])/(768*nc^3*(-2 + zb)) - 
   (5*(-1 + nc)*(1 + nc)*(-9 + 10*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb]*V2[1, 2])/(4*nc^3) + 
   (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(8 - 13*nc^2 - 6*zb + 10*nc^2*zb)*
     J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/
    (16*nc^3*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*
     (8 - 13*nc^2 - 6*zb + 10*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb^(-1), zb]*V2[1, 2])/(16*nc^3*(-5 + 4*zb)) + 
   (5*(-1 + nc)*(1 + nc)*(-9 + 10*zb)*J[1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, 2])/(16*nc^3) - 
   (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(8 - 13*nc^2 - 6*zb + 10*nc^2*zb)*
     J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/
    (8*nc^3*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*(-9 + 10*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*
     V2[1, 2])/(16*nc^3) - (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*
     (8 - 13*nc^2 - 6*zb + 10*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(64*nc^3*(-5 + 4*zb)) - 
   (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(8 - 13*nc^2 - 6*zb + 10*nc^2*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb]*V2[1, 2])/
    (64*nc^3*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*(-9 + 10*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*
     V2[1, 2])/(64*nc^3) + (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*
     (8 - 13*nc^2 - 6*zb + 10*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(32*nc^3*(-5 + 4*zb)) - 
   ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(8*nc^3*(-2 + zb)) + 
   (3*(-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(64*nc^3*(-2 + zb)) - 
   (5*(-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      zb^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(64*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(64*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 
      zb^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(64*nc^3*(-2 + zb)) - 
   (9*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 
      2*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(8*nc^3*(-2 + zb)) - 
   (5*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 
      2*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb^(-1), zb]*V2[1, 2])/(8*nc^3*(-2 + zb)) + 
   (3*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 
      2*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(4*nc^3*(-2 + zb)) + 
   (9*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 
      2*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(32*nc^3*(-2 + zb)) + 
   (5*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 
      2*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb^(-1), zb]*V2[1, 2])/(32*nc^3*(-2 + zb)) - 
   (3*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 
      2*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(16*nc^3*(-2 + zb)) + 
   (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, 2])/(2*nc^3) - 
   (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, 2])/(8*nc^3) - 
   (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, 2])/(8*nc^3) + 
   (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, 2])/(32*nc^3) + 
   (9*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 
      2*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(32*nc^3*(-2 + zb)) + 
   (5*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 
      2*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb^(-1), zb]*V2[1, 2])/(32*nc^3*(-2 + zb)) - 
   (3*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 
      2*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(16*nc^3*(-2 + zb)) - 
   (9*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 
      2*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(128*nc^3*(-2 + zb)) - 
   (5*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 
      2*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb^(-1), zb]*V2[1, 2])/(128*nc^3*(-2 + zb)) + 
   (3*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 
      2*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(64*nc^3*(-2 + zb)) - 
   (15*(-1 + nc)*(1 + nc)*(-5 + 2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, 2])/(4*nc^3) + 
   (15*(-1 + nc)*(1 + nc)*(-5 + 2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, 2])/(16*nc^3) + 
   (15*(-1 + nc)*(1 + nc)*(-5 + 2*zb)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, 2])/
    (16*nc^3) - (15*(-1 + nc)*(1 + nc)*(-5 + 2*zb)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(64*nc^3) + 
   ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(32*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(64*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, 
      zb^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(64*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(32*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(64*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, 
      zb^(-1), (1 - zb)^(-1), zb]*V2[1, 2])/(64*nc^3*(-2 + zb)) + 
   (9*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[1, 2])/(4*nc^3*(-2 + zb)) + 
   (5*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb]*
     V2[1, 2])/(4*nc^3*(-2 + zb)) - 
   (3*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[1, 2])/(2*nc^3*(-2 + zb)) - 
   (9*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(16*nc^3*(-2 + zb)) - 
   (5*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb]*
     V2[1, 2])/(16*nc^3*(-2 + zb)) + 
   (3*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(8*nc^3*(-2 + zb)) - 
   (5*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, 2])/
    (4*nc^3*(-2 + zb)) + (5*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*
     J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, 2])/
    (16*nc^3*(-2 + zb)) + (5*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*
     J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, 2])/(16*nc^3*(-2 + zb)) - 
   (5*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*
     V2[1, 2])/(64*nc^3*(-2 + zb)) - 
   (9*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(16*nc^3*(-2 + zb)) - 
   (5*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb]*
     V2[1, 2])/(16*nc^3*(-2 + zb)) + 
   (3*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(8*nc^3*(-2 + zb)) + 
   (9*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(64*nc^3*(-2 + zb)) + 
   (5*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      zb^(-1), zb]*V2[1, 2])/(64*nc^3*(-2 + zb)) - 
   (3*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(32*nc^3*(-2 + zb)) + 
   (15*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, 2])/
    (nc^3*(-2 + zb)) - (15*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, 2])/
    (4*nc^3*(-2 + zb)) - (15*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, 2])/(4*nc^3*(-2 + zb)) + 
   (15*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*
     V2[1, 2])/(16*nc^3*(-2 + zb)) - 
   (27*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[1, 2])/(4*nc^3*(-2 + zb)) - 
   (15*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb]*
     V2[1, 2])/(4*nc^3*(-2 + zb)) + 
   (9*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb]*
     V2[1, 2])/(2*nc^3*(-2 + zb)) + 
   (27*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(16*nc^3*(-2 + zb)) + 
   (15*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb]*
     V2[1, 2])/(16*nc^3*(-2 + zb)) - 
   (9*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(8*nc^3*(-2 + zb)) + 
   (5*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, 2])/
    (2*nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*
     J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[1, 2])/
    (8*nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*
     J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[1, 2])/(8*nc^3*(-2 + zb)) + 
   (5*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*
     V2[1, 2])/(32*nc^3*(-2 + zb)) + 
   (27*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(16*nc^3*(-2 + zb)) + 
   (15*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb]*
     V2[1, 2])/(16*nc^3*(-2 + zb)) - 
   (9*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(8*nc^3*(-2 + zb)) - 
   (27*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(64*nc^3*(-2 + zb)) - 
   (15*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      zb^(-1), zb]*V2[1, 2])/(64*nc^3*(-2 + zb)) + 
   (9*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(32*nc^3*(-2 + zb)) - 
   (15*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), 
      (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*
     V2[1, 2])/(4*nc^3*(-2 + zb)) + 
   (15*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), 
      (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(16*nc^3*(-2 + zb)) + 
   (15*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), 
      (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb]*V2[1, 2])/(16*nc^3*(-2 + zb)) - 
   (15*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), 
      (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[1, 2])/(64*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
     G[0, 0, 0, 0, zb]*V2[2, s])/(288*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb]*
     V2[2, s])/(48*nc^2) + ((-1 + nc)*(1 + nc)*G[1, 0, 1, 2, 1, zb]*
     (10*V2[1, 2] + 10*nc^2*V2[1, 2] - 22*zb*V2[1, 2] - 10*nc^2*zb*V2[1, 2] + 
      11*zb^2*V2[1, 2] + 5*nc^2*zb^2*V2[1, 2] - 64*nc*V2[2, s] + 
      8*nc^3*V2[2, s] + 64*nc*zb*V2[2, s] - 8*nc^3*zb*V2[2, s] - 
      16*nc*zb^2*V2[2, s] + 2*nc^3*zb^2*V2[2, s]))/(24*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[1, 1, 2, 1, 0, zb]*(-336*V2[1, 2] + 
      126*nc^2*V2[1, 2] + 370*zb*V2[1, 2] - 180*nc^2*zb*V2[1, 2] - 
      185*zb^2*V2[1, 2] + 90*nc^2*zb^2*V2[1, 2] - 180*nc*V2[2, s] + 
      192*nc^3*V2[2, s] + 158*nc*zb*V2[2, s] - 112*nc^3*zb*V2[2, s] - 
      34*nc*zb^2*V2[2, s] + 8*nc^3*zb^2*V2[2, s]))/(48*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[1, 2, 2, 1, 0, zb]*(417*V2[1, 2] - 
      156*nc^2*V2[1, 2] - 410*zb*V2[1, 2] + 186*nc^2*zb*V2[1, 2] + 
      205*zb^2*V2[1, 2] - 93*nc^2*zb^2*V2[1, 2] + 8*nc*zb*V2[2, s] - 
      28*nc^3*zb*V2[2, s] - 4*nc*zb^2*V2[2, s] + 14*nc^3*zb^2*V2[2, s]))/
    (24*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*G[1, 1, 2, 1, 1, zb]*
     (340*V2[1, 2] - 266*nc^2*V2[1, 2] - 418*zb*V2[1, 2] + 
      332*nc^2*zb*V2[1, 2] + 209*zb^2*V2[1, 2] - 166*nc^2*zb^2*V2[1, 2] + 
      118*nc*V2[2, s] - 192*nc^3*V2[2, s] - 37*nc*zb*V2[2, s] + 
      54*nc^3*zb*V2[2, s] - 11*nc*zb^2*V2[2, s] + 21*nc^3*zb^2*V2[2, s]))/
    (48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*G[1, 2, 2, 2, 1, zb]*
     (267*V2[1, 2] - 261*nc^2*V2[1, 2] - 312*zb*V2[1, 2] + 
      284*nc^2*zb*V2[1, 2] + 156*zb^2*V2[1, 2] - 142*nc^2*zb^2*V2[1, 2] + 
      88*nc*zb*V2[2, s] - 48*nc^3*zb*V2[2, s] - 44*nc*zb^2*V2[2, s] + 
      24*nc^3*zb^2*V2[2, s]))/(24*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[1, 1, 1, 2, 1, zb]*(162*V2[1, 2] - 
      122*nc^2*V2[1, 2] - 266*zb*V2[1, 2] + 214*nc^2*zb*V2[1, 2] + 
      133*zb^2*V2[1, 2] - 107*nc^2*zb^2*V2[1, 2] + 272*nc*V2[2, s] - 
      224*nc^3*V2[2, s] - 128*nc*zb*V2[2, s] + 64*nc^3*zb*V2[2, s] - 
      4*nc*zb^2*V2[2, s] + 24*nc^3*zb^2*V2[2, s]))/(96*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, 2, 2, 1, zb]*(232*V2[1, 2] - 
      254*nc^2*V2[1, 2] - 282*zb*V2[1, 2] + 284*nc^2*zb*V2[1, 2] + 
      141*zb^2*V2[1, 2] - 142*nc^2*zb^2*V2[1, 2] + 144*nc*V2[2, s] - 
      96*nc^3*V2[2, s] - 16*nc*zb*V2[2, s] - 4*nc^3*zb*V2[2, s] - 
      28*nc*zb^2*V2[2, s] + 26*nc^3*zb^2*V2[2, s]))/(48*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[1, 2, 1, 0, 0, zb]*(268*V2[1, 2] - 
      110*nc^2*V2[1, 2] - 298*zb*V2[1, 2] + 146*nc^2*zb*V2[1, 2] + 
      149*zb^2*V2[1, 2] - 73*nc^2*zb^2*V2[1, 2] + 24*nc*zb*V2[2, s] - 
      60*nc^3*zb*V2[2, s] - 12*nc*zb^2*V2[2, s] + 30*nc^3*zb^2*V2[2, s]))/
    (24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*G[1, 2, 1, 2, 1, zb]*
     (270*V2[1, 2] - 308*nc^2*V2[1, 2] - 342*zb*V2[1, 2] + 
      348*nc^2*zb*V2[1, 2] + 171*zb^2*V2[1, 2] - 177*nc^2*zb^2*V2[1, 2] + 
      104*nc*zb*V2[2, s] - 72*nc^3*zb*V2[2, s] - 52*nc*zb^2*V2[2, s] + 
      36*nc^3*zb^2*V2[2, s]))/(48*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 2, 1, 0, 1, zb]*(324*V2[1, 2] - 
      118*nc^2*V2[1, 2] - 364*zb*V2[1, 2] + 184*nc^2*zb*V2[1, 2] + 
      182*zb^2*V2[1, 2] - 95*nc^2*zb^2*V2[1, 2] + 64*nc*zb*V2[2, s] - 
      104*nc^3*zb*V2[2, s] - 32*nc*zb^2*V2[2, s] + 52*nc^3*zb^2*V2[2, s]))/
    (48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*G[1, 2, 2, 1, 1, zb]*
     (828*V2[1, 2] - 607*nc^2*V2[1, 2] - 950*zb*V2[1, 2] + 
      670*nc^2*zb*V2[1, 2] + 475*zb^2*V2[1, 2] - 335*nc^2*zb^2*V2[1, 2] + 
      80*nc*zb*V2[2, s] - 124*nc^3*zb*V2[2, s] - 40*nc*zb^2*V2[2, s] + 
      62*nc^3*zb^2*V2[2, s]))/(48*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 2, 1, 1, 0, zb]*(887*V2[1, 2] - 
      378*nc^2*V2[1, 2] - 960*zb*V2[1, 2] + 480*nc^2*zb*V2[1, 2] + 
      480*zb^2*V2[1, 2] - 240*nc^2*zb^2*V2[1, 2] + 64*nc*zb*V2[2, s] - 
      176*nc^3*zb*V2[2, s] - 32*nc*zb^2*V2[2, s] + 88*nc^3*zb^2*V2[2, s]))/
    (48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*G[1, 0, 1, 0, 0, zb]*
     (16*V2[1, 2] - 8*nc^2*V2[1, 2] - 12*zb*V2[1, 2] + 8*nc^2*zb*V2[1, 2] + 
      6*zb^2*V2[1, 2] - 4*nc^2*zb^2*V2[1, 2] - 188*nc*V2[2, s] + 
      388*nc^3*V2[2, s] + 188*nc*zb*V2[2, s] - 388*nc^3*zb*V2[2, s] - 
      47*nc*zb^2*V2[2, s] + 97*nc^3*zb^2*V2[2, s]))/(16*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[1, 2, 1, 1, 1, zb]*(1002*V2[1, 2] - 
      718*nc^2*V2[1, 2] - 1302*zb*V2[1, 2] + 888*nc^2*zb*V2[1, 2] + 
      651*zb^2*V2[1, 2] - 456*nc^2*zb^2*V2[1, 2] + 184*nc*zb*V2[2, s] - 
      384*nc^3*zb*V2[2, s] - 92*nc*zb^2*V2[2, s] + 192*nc^3*zb^2*V2[2, s]))/
    (96*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*G[1, 1, 1, 1, 1, zb]*
     (-78*V2[1, 2] + 48*nc^2*V2[1, 2] + 140*zb*V2[1, 2] - 
      106*nc^2*zb*V2[1, 2] - 70*zb^2*V2[1, 2] + 53*nc^2*zb^2*V2[1, 2] - 
      500*nc*V2[2, s] + 356*nc^3*V2[2, s] + 436*nc*zb*V2[2, s] - 
      564*nc^3*zb*V2[2, s] - 93*nc*zb^2*V2[2, s] + 193*nc^3*zb^2*V2[2, s]))/
    (64*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*G[1, 0, 1, 0, 1, zb]*
     (32*V2[1, 2] - 34*nc^2*V2[1, 2] - 8*zb*V2[1, 2] + 34*nc^2*zb*V2[1, 2] + 
      4*zb^2*V2[1, 2] - 17*nc^2*zb^2*V2[1, 2] - 36*nc*V2[2, s] + 
      788*nc^3*V2[2, s] + 36*nc*zb*V2[2, s] - 788*nc^3*zb*V2[2, s] - 
      9*nc*zb^2*V2[2, s] + 197*nc^3*zb^2*V2[2, s]))/(48*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[1, 0, 1, 1, 0, zb]*(30*V2[1, 2] - 68*nc^2*V2[1, 2] - 
      30*zb*V2[1, 2] + 68*nc^2*zb*V2[1, 2] + 15*zb^2*V2[1, 2] - 
      34*nc^2*zb^2*V2[1, 2] - 148*nc*V2[2, s] + 844*nc^3*V2[2, s] + 
      148*nc*zb*V2[2, s] - 844*nc^3*zb*V2[2, s] - 37*nc*zb^2*V2[2, s] + 
      211*nc^3*zb^2*V2[2, s]))/(48*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 0, 1, 1, 1, zb]*(36*V2[1, 2] - 
      124*nc^2*V2[1, 2] + 18*zb*V2[1, 2] + 124*nc^2*zb*V2[1, 2] - 
      9*zb^2*V2[1, 2] - 62*nc^2*zb^2*V2[1, 2] + 716*nc*V2[2, s] + 
      884*nc^3*V2[2, s] - 716*nc*zb*V2[2, s] - 884*nc^3*zb*V2[2, s] + 
      179*nc*zb^2*V2[2, s] + 221*nc^3*zb^2*V2[2, s]))/(96*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 0, 0, 0, 1, zb]*(-26*V2[1, 2] - 
      44*nc^2*V2[1, 2] + 32*zb*V2[1, 2] + 44*nc^2*zb*V2[1, 2] - 
      16*zb^2*V2[1, 2] - 22*nc^2*zb^2*V2[1, 2] - 176*nc*V2[2, s] + 
      1108*nc^3*V2[2, s] + 176*nc*zb*V2[2, s] - 1108*nc^3*zb*V2[2, s] - 
      44*nc*zb^2*V2[2, s] + 277*nc^3*zb^2*V2[2, s]))/(48*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[1, 1, 1, 0, 0, zb]*(-276*V2[1, 2] + 
      188*nc^2*V2[1, 2] + 312*zb*V2[1, 2] - 224*nc^2*zb*V2[1, 2] - 
      156*zb^2*V2[1, 2] + 112*nc^2*zb^2*V2[1, 2] - 984*nc*V2[2, s] + 
      1000*nc^3*V2[2, s] + 990*nc*zb*V2[2, s] - 1168*nc^3*zb*V2[2, s] - 
      249*nc*zb^2*V2[2, s] + 334*nc^3*zb^2*V2[2, s]))/(48*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[1, 0, 0, 1, 1, zb]*(-136*nc^2*V2[1, 2] + 
      18*zb*V2[1, 2] + 136*nc^2*zb*V2[1, 2] - 9*zb^2*V2[1, 2] - 
      68*nc^2*zb^2*V2[1, 2] + 472*nc*V2[2, s] + 1496*nc^3*V2[2, s] - 
      472*nc*zb*V2[2, s] - 1496*nc^3*zb*V2[2, s] + 118*nc*zb^2*V2[2, s] + 
      374*nc^3*zb^2*V2[2, s]))/(96*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, 0, 0, 0, zb]*(-144*V2[1, 2] + 
      144*nc^2*V2[1, 2] + 144*zb*V2[1, 2] - 144*nc^2*zb*V2[1, 2] - 
      72*zb^2*V2[1, 2] + 72*nc^2*zb^2*V2[1, 2] - 820*nc*V2[2, s] + 
      1412*nc^3*V2[2, s] + 820*nc*zb*V2[2, s] - 1556*nc^3*zb*V2[2, s] - 
      205*nc*zb^2*V2[2, s] + 425*nc^3*zb^2*V2[2, s]))/(48*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, 0, 1, 1, zb]*(20*V2[1, 2] + 36*nc^2*V2[1, 2] - 
      30*zb*V2[1, 2] - 2*nc^2*zb*V2[1, 2] + 15*zb^2*V2[1, 2] - 
      2*nc^2*zb^2*V2[1, 2] + 256*nc*V2[2, s] + 1188*nc^3*V2[2, s] - 
      232*nc*zb*V2[2, s] - 1502*nc^3*zb*V2[2, s] + 52*nc*zb^2*V2[2, s] + 
      454*nc^3*zb^2*V2[2, s]))/(96*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, 1, 0, 1, zb]*(-284*V2[1, 2] + 
      206*nc^2*V2[1, 2] + 332*zb*V2[1, 2] - 260*nc^2*zb*V2[1, 2] - 
      166*zb^2*V2[1, 2] + 130*nc^2*zb^2*V2[1, 2] - 1048*nc*V2[2, s] + 
      1156*nc^3*V2[2, s] + 1090*nc*zb*V2[2, s] - 1516*nc^3*zb*V2[2, s] - 
      283*nc*zb^2*V2[2, s] + 469*nc^3*zb^2*V2[2, s]))/(96*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 0, 0, 1, 0, zb]*(40*V2[1, 2] - 80*nc^2*V2[1, 2] - 
      22*zb*V2[1, 2] + 80*nc^2*zb*V2[1, 2] + 11*zb^2*V2[1, 2] - 
      40*nc^2*zb^2*V2[1, 2] - 688*nc*V2[2, s] + 2312*nc^3*V2[2, s] + 
      688*nc*zb*V2[2, s] - 2312*nc^3*zb*V2[2, s] - 172*nc*zb^2*V2[2, s] + 
      578*nc^3*zb^2*V2[2, s]))/(96*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[1, 1, 0, 0, 1, zb]*(-72*V2[1, 2] + 
      184*nc^2*V2[1, 2] + 76*zb*V2[1, 2] - 172*nc^2*zb*V2[1, 2] - 
      38*zb^2*V2[1, 2] + 83*nc^2*zb^2*V2[1, 2] - 592*nc*V2[2, s] + 
      2052*nc^3*V2[2, s] + 600*nc*zb*V2[2, s] - 2314*nc^3*zb*V2[2, s] - 
      152*nc*zb^2*V2[2, s] + 644*nc^3*zb^2*V2[2, s]))/(96*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[1, 1, 0, 1, 0, zb]*(-94*V2[1, 2] + 
      132*nc^2*V2[1, 2] + 84*zb*V2[1, 2] - 114*nc^2*zb*V2[1, 2] - 
      42*zb^2*V2[1, 2] + 57*nc^2*zb^2*V2[1, 2] - 672*nc*V2[2, s] + 
      2080*nc^3*V2[2, s] + 712*nc*zb*V2[2, s] - 2424*nc^3*zb*V2[2, s] - 
      188*nc*zb^2*V2[2, s] + 692*nc^3*zb^2*V2[2, s]))/(96*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*G[0, 1, 1, 0, zb]*(90*V2[1, 2] - 
      204*nc^2*V2[1, 2] - 90*zb*V2[1, 2] + 204*nc^2*zb*V2[1, 2] - 
      693*nc*V2[2, s] + 3057*nc^3*V2[2, s] + 693*nc*zb*V2[2, s] - 
      3057*nc^3*zb*V2[2, s] - 240*nc*zb^2*V2[2, s] + 772*nc^3*zb^2*V2[2, s]))/
    (288*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, 1, 1, 1, 0, zb]*
     (-792*V2[1, 2] + 456*nc^2*V2[1, 2] + 902*zb*V2[1, 2] - 
      594*nc^2*zb*V2[1, 2] - 451*zb^2*V2[1, 2] + 297*nc^2*zb^2*V2[1, 2] - 
      3032*nc*V2[2, s] + 2888*nc^3*V2[2, s] + 2952*nc*zb*V2[2, s] - 
      3592*nc^3*zb*V2[2, s] - 718*nc*zb^2*V2[2, s] + 
      1074*nc^3*zb^2*V2[2, s]))/(192*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*G[0, 0, 1, zb]*(-1548*V2[1, 2] + 
      2421*nc^2*V2[1, 2] + 1566*zb*V2[1, 2] - 2421*nc^2*zb*V2[1, 2] - 
      612*nc*V2[2, s] + 13980*nc^3*V2[2, s] - 144*nc*zb*V2[2, s] - 
      13548*nc^3*zb*V2[2, s] + 980*nc*zb^2*V2[2, s] + 
      3942*nc^3*zb^2*V2[2, s]))/(1728*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*G[0, 1, 1, zb]*(549*V2[1, 2] - 495*nc^2*V2[1, 2] + 
      108*nc*nf*V2[1, 2] - 522*zb*V2[1, 2] + 495*nc^2*zb*V2[1, 2] - 
      108*nc*nf*zb*V2[1, 2] - 9*zb^2*V2[1, 2] + 5952*nc*V2[2, s] + 
      12006*nc^3*V2[2, s] - 756*nc^2*nf*V2[2, s] - 7086*nc*zb*V2[2, s] - 
      11250*nc^3*zb*V2[2, s] + 756*nc^2*nf*zb*V2[2, s] + 
      1240*nc*zb^2*V2[2, s] + 4382*nc^3*zb^2*V2[2, s] - 
      144*nc^2*nf*zb^2*V2[2, s]))/(1728*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*G[0, 1, 0, zb]*(-1791*V2[1, 2] + 
      2358*nc^2*V2[1, 2] + 72*nc*nf*V2[1, 2] + 1818*zb*V2[1, 2] - 
      2358*nc^2*zb*V2[1, 2] - 72*nc*nf*zb*V2[1, 2] - 9*zb^2*V2[1, 2] + 
      621*nc*V2[2, s] + 14013*nc^3*V2[2, s] - 288*nc^2*nf*V2[2, s] - 
      1377*nc*zb*V2[2, s] - 13743*nc^3*zb*V2[2, s] + 
      288*nc^2*nf*zb*V2[2, s] + 1250*nc*zb^2*V2[2, s] + 
      4706*nc^3*zb^2*V2[2, s] - 48*nc^2*nf*zb^2*V2[2, s]))/
    (1728*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*G[0, 0, 0, zb]*
     (-10368*V2[1, 2] + 10368*nc^2*V2[1, 2] + 10368*zb*V2[1, 2] - 
      10368*nc^2*zb*V2[1, 2] - 17985*nc*V2[2, s] + 33387*nc^3*V2[2, s] + 
      420*nc^2*nf*V2[2, s] + 17553*nc*zb*V2[2, s] - 33819*nc^3*zb*V2[2, s] - 
      420*nc^2*nf*zb*V2[2, s] + 1476*nc*zb^2*V2[2, s] + 
      8836*nc^3*zb^2*V2[2, s] + 112*nc^2*nf*zb^2*V2[2, s]))/
    (3456*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*G[0, 0, zb]*
     (85104*V2[1, 2] - 51696*nc^2*V2[1, 2] + 288*nc*nf*V2[1, 2] + 
      1188*Pi^2*V2[1, 2] + 396*nc^2*Pi^2*V2[1, 2] - 84780*zb*V2[1, 2] + 
      51696*nc^2*zb*V2[1, 2] - 288*nc*nf*zb*V2[1, 2] - 
      1188*Pi^2*zb*V2[1, 2] - 396*nc^2*Pi^2*zb*V2[1, 2] - 432*zb^2*V2[1, 2] + 
      164463*nc*V2[2, s] + 35409*nc^3*V2[2, s] + 5448*nc^2*nf*V2[2, s] - 
      10620*nc*Pi^2*V2[2, s] + 14760*nc^3*Pi^2*V2[2, s] - 
      159207*nc*zb*V2[2, s] - 46488*nc^3*zb*V2[2, s] - 
      6528*nc^2*nf*zb*V2[2, s] + 10620*nc*Pi^2*zb*V2[2, s] - 
      14760*nc^3*Pi^2*zb*V2[2, s] - 2821*nc*zb^2*V2[2, s] + 
      55400*nc^3*zb^2*V2[2, s] + 1936*nc^2*nf*zb^2*V2[2, s] - 
      2832*nc*Pi^2*zb^2*V2[2, s] + 3936*nc^3*Pi^2*zb^2*V2[2, s]))/
    (10368*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*G[0, 1, 2, 1, zb]*
     (-30*V2[1, 2] - 30*nc^2*V2[1, 2] + 96*zb*V2[1, 2] + 
      60*nc^2*zb*V2[1, 2] - 84*zb^2*V2[1, 2] - 30*nc^2*zb^2*V2[1, 2] + 
      12*zb^3*V2[1, 2] + 3*zb^4*V2[1, 2] + 180*nc*V2[2, s] - 
      30*nc^3*V2[2, s] - 360*nc*zb*V2[2, s] + 60*nc^3*zb*V2[2, s] + 
      204*nc*zb^2*V2[2, s] - 38*nc^3*zb^2*V2[2, s] - 24*nc*zb^3*V2[2, s] + 
      8*nc^3*zb^3*V2[2, s]))/(144*nc^3*(-1 + zb)^2) - 
   ((-1 + nc)*(1 + nc)*G[1, 2, 2, 1, zb]*(-2193*V2[1, 2] + 
      3407*nc^2*V2[1, 2] - 236*nc*nf*V2[1, 2] + 2952*zb*V2[1, 2] - 
      3650*nc^2*zb*V2[1, 2] + 152*nc*nf*zb*V2[1, 2] - 948*zb^2*V2[1, 2] + 
      1282*nc^2*zb^2*V2[1, 2] - 76*nc*nf*zb^2*V2[1, 2] + 12*zb^3*V2[1, 2] + 
      3*zb^4*V2[1, 2] + 360*nc*V2[2, s] - 216*nc^3*V2[2, s] - 
      1476*nc*zb*V2[2, s] + 888*nc^3*zb*V2[2, s] + 1512*nc*zb^2*V2[2, s] - 
      1062*nc^3*zb^2*V2[2, s] - 432*nc*zb^3*V2[2, s] + 
      336*nc^3*zb^3*V2[2, s]))/(288*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*G[0, 1, 0, 0, zb]*(-48*V2[1, 2] + 
      24*nc^2*V2[1, 2] + 84*zb*V2[1, 2] - 48*nc^2*zb*V2[1, 2] - 
      30*zb^2*V2[1, 2] + 24*nc^2*zb^2*V2[1, 2] - 4*zb^3*V2[1, 2] - 
      zb^4*V2[1, 2] + 705*nc*V2[2, s] - 1437*nc^3*V2[2, s] - 
      1410*nc*zb*V2[2, s] + 2874*nc^3*zb*V2[2, s] + 901*nc*zb^2*V2[2, s] - 
      1817*nc^3*zb^2*V2[2, s] - 196*nc*zb^3*V2[2, s] + 
      380*nc^3*zb^3*V2[2, s]))/(96*nc^3*(-1 + zb)^2) - 
   ((-1 + nc)*(1 + nc)*G[1, 2, 1, 0, zb]*(-4056*V2[1, 2] + 
      2134*nc^2*V2[1, 2] - 112*nc*nf*V2[1, 2] + 4824*zb*V2[1, 2] - 
      2608*nc^2*zb*V2[1, 2] + 88*nc*nf*zb*V2[1, 2] - 1461*zb^2*V2[1, 2] + 
      938*nc^2*zb^2*V2[1, 2] - 44*nc*nf*zb^2*V2[1, 2] + 12*zb^3*V2[1, 2] + 
      3*zb^4*V2[1, 2] + 1740*nc*V2[2, s] - 1056*nc^3*V2[2, s] - 
      3102*nc*zb*V2[2, s] + 2304*nc^3*zb*V2[2, s] + 1932*nc*zb^2*V2[2, s] - 
      1752*nc^3*zb^2*V2[2, s] - 408*nc*zb^3*V2[2, s] + 
      432*nc^3*zb^3*V2[2, s]))/(288*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, 2, 1, zb]*(-1623*V2[1, 2] + 
      3328*nc^2*V2[1, 2] - 280*nc*nf*V2[1, 2] + 2142*zb*V2[1, 2] - 
      3898*nc^2*zb*V2[1, 2] + 160*nc*nf*zb*V2[1, 2] - 348*zb^2*V2[1, 2] + 
      1394*nc^2*zb^2*V2[1, 2] - 80*nc*nf*zb^2*V2[1, 2] - 72*zb^3*V2[1, 2] - 
      18*zb^4*V2[1, 2] + 104*nc*V2[2, s] - 1056*nc^3*V2[2, s] - 
      1484*nc*zb*V2[2, s] + 2304*nc^3*zb*V2[2, s] + 1804*nc*zb^2*V2[2, s] - 
      2040*nc^3*zb^2*V2[2, s] - 544*nc*zb^3*V2[2, s] + 
      576*nc^3*zb^3*V2[2, s]))/(576*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*G[0, 1, 1, 1, zb]*(-108*V2[1, 2] + 
      372*nc^2*V2[1, 2] + 54*zb*V2[1, 2] - 744*nc^2*zb*V2[1, 2] + 
      141*zb^2*V2[1, 2] + 372*nc^2*zb^2*V2[1, 2] - 60*zb^3*V2[1, 2] - 
      15*zb^4*V2[1, 2] - 1773*nc*V2[2, s] - 3279*nc^3*V2[2, s] + 
      3546*nc*zb*V2[2, s] + 6558*nc^3*zb*V2[2, s] - 1881*nc*zb^2*V2[2, s] - 
      4139*nc^3*zb^2*V2[2, s] + 108*nc*zb^3*V2[2, s] + 
      860*nc^3*zb^3*V2[2, s]))/(576*nc^3*(-1 + zb)^2) + 
   ((-1 + nc)*(1 + nc)*zb*G[0, 0, 0, 1, zb]*(78*V2[1, 2] + 
      132*nc^2*V2[1, 2] - 174*zb*V2[1, 2] - 264*nc^2*zb*V2[1, 2] + 
      99*zb^2*V2[1, 2] + 132*nc^2*zb^2*V2[1, 2] + 840*nc*V2[2, s] - 
      4119*nc^3*V2[2, s] - 1680*nc*zb*V2[2, s] + 8238*nc^3*zb*V2[2, s] + 
      1136*nc*zb^2*V2[2, s] - 5203*nc^3*zb^2*V2[2, s] - 
      296*nc*zb^3*V2[2, s] + 1084*nc^3*zb^3*V2[2, s]))/
    (288*nc^3*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*G[1, 2, 1, 1, zb]*
     (-7311*V2[1, 2] + 8755*nc^2*V2[1, 2] - 676*nc*nf*V2[1, 2] + 
      9672*zb*V2[1, 2] - 9910*nc^2*zb*V2[1, 2] + 496*nc*nf*zb*V2[1, 2] - 
      3159*zb^2*V2[1, 2] + 3608*nc^2*zb^2*V2[1, 2] - 
      248*nc*nf*zb^2*V2[1, 2] + 72*zb^3*V2[1, 2] + 18*zb^4*V2[1, 2] + 
      2636*nc*V2[2, s] - 1792*nc^3*V2[2, s] - 4766*nc*zb*V2[2, s] + 
      4540*nc^3*zb*V2[2, s] + 3628*nc*zb^2*V2[2, s] - 
      4094*nc^3*zb^2*V2[2, s] - 952*nc*zb^3*V2[2, s] + 
      1136*nc^3*zb^3*V2[2, s]))/(576*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*G[0, 0, 1, 1, zb]*(408*nc^2*V2[1, 2] - 
      54*zb*V2[1, 2] - 816*nc^2*zb*V2[1, 2] + 75*zb^2*V2[1, 2] + 
      408*nc^2*zb^2*V2[1, 2] - 12*zb^3*V2[1, 2] - 3*zb^4*V2[1, 2] - 
      1026*nc*V2[2, s] - 5556*nc^3*V2[2, s] + 2052*nc*zb*V2[2, s] + 
      11112*nc^3*zb*V2[2, s] - 978*nc*zb^2*V2[2, s] - 
      7028*nc^3*zb^2*V2[2, s] - 48*nc*zb^3*V2[2, s] + 
      1472*nc^3*zb^3*V2[2, s]))/(576*nc^3*(-1 + zb)^2) - 
   ((-1 + nc)*(1 + nc)*G[1, 2, 1, zb]*(1764*V2[1, 2] - 18536*nc^2*V2[1, 2] + 
      1952*nc*nf*V2[1, 2] - 930*Pi^2*V2[1, 2] + 66*nc^2*Pi^2*V2[1, 2] - 
      2808*zb*V2[1, 2] + 21554*nc^2*zb*V2[1, 2] - 1856*nc*nf*zb*V2[1, 2] + 
      1044*Pi^2*zb*V2[1, 2] - 384*nc^2*Pi^2*zb*V2[1, 2] + 207*zb^2*V2[1, 2] - 
      6781*nc^2*zb^2*V2[1, 2] + 640*nc*nf*zb^2*V2[1, 2] - 
      522*Pi^2*zb^2*V2[1, 2] + 192*nc^2*Pi^2*zb^2*V2[1, 2] + 
      18*zb^3*V2[1, 2] + 24464*nc*V2[2, s] - 17976*nc^3*V2[2, s] - 
      27248*nc*zb*V2[2, s] + 20340*nc^3*zb*V2[2, s] - 
      624*nc*Pi^2*zb*V2[2, s] + 624*nc^3*Pi^2*zb*V2[2, s] + 
      10228*nc*zb^2*V2[2, s] - 8844*nc^3*zb^2*V2[2, s] + 
      312*nc*Pi^2*zb^2*V2[2, s] - 312*nc^3*Pi^2*zb^2*V2[2, s] - 
      1360*nc*zb^3*V2[2, s] + 1584*nc^3*zb^3*V2[2, s]))/
    (1728*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*zb*G[0, 1, 0, 1, zb]*
     (-192*V2[1, 2] + 204*nc^2*V2[1, 2] + 240*zb*V2[1, 2] - 
      408*nc^2*zb*V2[1, 2] + 12*zb^2*V2[1, 2] + 204*nc^2*zb^2*V2[1, 2] - 
      36*zb^3*V2[1, 2] - 9*zb^4*V2[1, 2] + 690*nc*V2[2, s] - 
      5892*nc^3*V2[2, s] - 1380*nc*zb*V2[2, s] + 11784*nc^3*zb*V2[2, s] + 
      1114*nc*zb^2*V2[2, s] - 7492*nc^3*zb^2*V2[2, s] - 
      424*nc*zb^3*V2[2, s] + 1600*nc^3*zb^3*V2[2, s]))/
    (576*nc^3*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*G[1, 1, 0, 1, zb]*
     (-5124*V2[1, 2] + 2901*nc^2*V2[1, 2] + 48*nc*nf*V2[1, 2] + 
      5598*zb*V2[1, 2] - 3144*nc^2*zb*V2[1, 2] - 24*nc*nf*zb*V2[1, 2] - 
      1248*zb^2*V2[1, 2] + 801*nc^2*zb^2*V2[1, 2] + 12*nc*nf*zb^2*V2[1, 2] - 
      108*zb^3*V2[1, 2] - 27*zb^4*V2[1, 2] + 7450*nc*V2[2, s] - 
      6790*nc^3*V2[2, s] - 384*nc^2*nf*V2[2, s] - 13585*nc*zb*V2[2, s] + 
      14719*nc^3*zb*V2[2, s] + 384*nc^2*nf*zb*V2[2, s] + 
      8594*nc*zb^2*V2[2, s] - 9422*nc^3*zb^2*V2[2, s] - 
      96*nc^2*nf*zb^2*V2[2, s] - 1832*nc*zb^3*V2[2, s] + 
      1880*nc^3*zb^3*V2[2, s]))/(576*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*G[0, 0, 1, 0, zb]*(-120*V2[1, 2] + 
      240*nc^2*V2[1, 2] + 186*zb*V2[1, 2] - 480*nc^2*zb*V2[1, 2] - 
      45*zb^2*V2[1, 2] + 240*nc^2*zb^2*V2[1, 2] - 12*zb^3*V2[1, 2] - 
      3*zb^4*V2[1, 2] + 2868*nc*V2[2, s] - 8580*nc^3*V2[2, s] - 
      5736*nc*zb*V2[2, s] + 17160*nc^3*zb*V2[2, s] + 3772*nc*zb^2*V2[2, s] - 
      10844*nc^3*zb^2*V2[2, s] - 904*nc*zb^3*V2[2, s] + 
      2264*nc^3*zb^3*V2[2, s]))/(576*nc^3*(-1 + zb)^2) - 
   ((-1 + nc)*(1 + nc)*G[1, 1, 1, 1, zb]*(-6291*V2[1, 2] + 
      8132*nc^2*V2[1, 2] - 536*nc*nf*V2[1, 2] + 8946*zb*V2[1, 2] - 
      9866*nc^2*zb*V2[1, 2] + 368*nc*nf*zb*V2[1, 2] - 2340*zb^2*V2[1, 2] + 
      3502*nc^2*zb^2*V2[1, 2] - 184*nc*nf*zb^2*V2[1, 2] - 144*zb^3*V2[1, 2] - 
      36*zb^4*V2[1, 2] + 13514*nc*V2[2, s] - 2482*nc^3*V2[2, s] - 
      1888*nc^2*nf*V2[2, s] - 22805*nc*zb*V2[2, s] + 14857*nc^3*zb*V2[2, s] + 
      1888*nc^2*nf*zb*V2[2, s] + 14440*nc*zb^2*V2[2, s] - 
      11496*nc^3*zb^2*V2[2, s] - 472*nc^2*nf*zb^2*V2[2, s] - 
      3208*nc*zb^3*V2[2, s] + 2344*nc^3*zb^3*V2[2, s]))/
    (1152*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*G[1, 1, 0, 0, zb]*
     (-8988*V2[1, 2] + 5092*nc^2*V2[1, 2] - 16*nc*nf*V2[1, 2] + 
      10380*zb*V2[1, 2] - 5692*nc^2*zb*V2[1, 2] + 16*nc*nf*zb*V2[1, 2] - 
      2826*zb^2*V2[1, 2] + 1694*nc^2*zb^2*V2[1, 2] - 8*nc*nf*zb^2*V2[1, 2] - 
      72*zb^3*V2[1, 2] - 18*zb^4*V2[1, 2] + 9972*nc*V2[2, s] - 
      11928*nc^3*V2[2, s] - 80*nc^2*nf*V2[2, s] - 21252*nc*zb*V2[2, s] + 
      23946*nc^3*zb*V2[2, s] + 80*nc^2*nf*zb*V2[2, s] + 
      14205*nc*zb^2*V2[2, s] - 14807*nc^3*zb^2*V2[2, s] - 
      20*nc^2*nf*zb^2*V2[2, s] - 3036*nc*zb^3*V2[2, s] + 
      2908*nc^3*zb^3*V2[2, s]))/(576*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 0, 0, 0, zb]*(-1728*V2[1, 2] + 
      1728*nc^2*V2[1, 2] + 2592*zb*V2[1, 2] - 2592*nc^2*zb*V2[1, 2] - 
      864*zb^2*V2[1, 2] + 864*nc^2*zb^2*V2[1, 2] + 3613*nc*V2[2, s] - 
      5739*nc^3*V2[2, s] + 56*nc^2*nf*V2[2, s] - 10080*nc*zb*V2[2, s] + 
      16638*nc^3*zb*V2[2, s] - 84*nc^2*nf*zb*V2[2, s] + 
      8943*nc*zb^2*V2[2, s] - 13543*nc^3*zb^2*V2[2, s] + 
      28*nc^2*nf*zb^2*V2[2, s] - 2476*nc*zb^3*V2[2, s] + 
      3468*nc^3*zb^3*V2[2, s]))/(576*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, 1, 0, zb]*(-15615*V2[1, 2] + 
      10972*nc^2*V2[1, 2] - 352*nc*nf*V2[1, 2] + 20526*zb*V2[1, 2] - 
      13606*nc^2*zb*V2[1, 2] + 304*nc*nf*zb*V2[1, 2] - 6474*zb^2*V2[1, 2] + 
      4634*nc^2*zb^2*V2[1, 2] - 152*nc*nf*zb^2*V2[1, 2] + 24*zb^3*V2[1, 2] + 
      6*zb^4*V2[1, 2] + 23032*nc*V2[2, s] - 14056*nc^3*V2[2, s] - 
      1024*nc^2*nf*V2[2, s] - 41620*nc*zb*V2[2, s] + 34468*nc^3*zb*V2[2, s] + 
      1024*nc^2*nf*zb*V2[2, s] + 25580*nc*zb^2*V2[2, s] - 
      22104*nc^3*zb^2*V2[2, s] - 256*nc^2*nf*zb^2*V2[2, s] - 
      5264*nc*zb^3*V2[2, s] + 4192*nc^3*zb^3*V2[2, s]))/
    (1152*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*G[1, 1, 1, zb]*
     (-43884*V2[1, 2] + 88484*nc^2*V2[1, 2] - 9728*nc*nf*V2[1, 2] + 
      2484*Pi^2*V2[1, 2] - 1116*nc^2*Pi^2*V2[1, 2] + 63648*zb*V2[1, 2] - 
      119468*nc^2*zb*V2[1, 2] + 10976*nc*nf*zb*V2[1, 2] - 
      3000*Pi^2*zb*V2[1, 2] + 1680*nc^2*Pi^2*zb*V2[1, 2] - 
      18396*zb^2*V2[1, 2] + 39520*nc^2*zb^2*V2[1, 2] - 
      3616*nc*nf*zb^2*V2[1, 2] + 1500*Pi^2*zb^2*V2[1, 2] - 
      840*nc^2*Pi^2*zb^2*V2[1, 2] - 144*zb^3*V2[1, 2] - 201458*nc*V2[2, s] - 
      103742*nc^3*V2[2, s] - 1664*nc^2*nf*V2[2, s] + 10992*nc*Pi^2*V2[2, s] - 
      7200*nc^3*Pi^2*V2[2, s] + 256163*nc*zb*V2[2, s] + 
      174413*nc^3*zb*V2[2, s] - 4816*nc^2*nf*zb*V2[2, s] - 
      11256*nc*Pi^2*zb*V2[2, s] + 9408*nc^3*Pi^2*zb*V2[2, s] - 
      114613*nc*zb^2*V2[2, s] - 144951*nc^3*zb^2*V2[2, s] + 
      5512*nc^2*nf*zb^2*V2[2, s] + 2880*nc*Pi^2*zb^2*V2[2, s] - 
      2904*nc^3*Pi^2*zb^2*V2[2, s] + 18448*nc*zb^3*V2[2, s] + 
      41840*nc^3*zb^3*V2[2, s] - 1344*nc^2*nf*zb^3*V2[2, s]))/
    (6912*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*G[1, 1, 0, zb]*
     (-47592*V2[1, 2] + 32756*nc^2*V2[1, 2] - 3392*nc*nf*V2[1, 2] - 
      384*nc^2*Pi^2*V2[1, 2] + 56898*zb*V2[1, 2] - 36554*nc^2*zb*V2[1, 2] + 
      3680*nc*nf*zb*V2[1, 2] - 24*Pi^2*zb*V2[1, 2] + 
      276*nc^2*Pi^2*zb*V2[1, 2] - 15768*zb^2*V2[1, 2] + 
      10672*nc^2*zb^2*V2[1, 2] - 1192*nc*nf*zb^2*V2[1, 2] + 
      12*Pi^2*zb^2*V2[1, 2] - 138*nc^2*Pi^2*zb^2*V2[1, 2] - 
      18*zb^3*V2[1, 2] - 103264*nc*V2[2, s] - 55448*nc^3*V2[2, s] - 
      2224*nc^2*nf*V2[2, s] + 5088*nc*Pi^2*V2[2, s] - 
      7200*nc^3*Pi^2*V2[2, s] + 107338*nc*zb*V2[2, s] + 
      114338*nc^3*zb*V2[2, s] + 712*nc^2*nf*zb*V2[2, s] - 
      4848*nc*Pi^2*zb*V2[2, s] + 8088*nc^3*Pi^2*zb*V2[2, s] - 
      38165*nc*zb^2*V2[2, s] - 94139*nc^3*zb^2*V2[2, s] + 
      872*nc^2*nf*zb^2*V2[2, s] + 1152*nc*Pi^2*zb^2*V2[2, s] - 
      2244*nc^3*Pi^2*zb^2*V2[2, s] + 5156*nc*zb^3*V2[2, s] + 
      25416*nc^3*zb^3*V2[2, s] - 336*nc^2*nf*zb^3*V2[2, s]))/
    (3456*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*zb*G[0, 1, zb]*
     (-47574*V2[1, 2] + 30708*nc^2*V2[1, 2] + 720*nc*nf*V2[1, 2] - 
      1764*Pi^2*V2[1, 2] - 396*nc^2*Pi^2*V2[1, 2] + 94500*zb*V2[1, 2] - 
      60930*nc^2*zb*V2[1, 2] - 1440*nc*nf*zb*V2[1, 2] + 
      2988*Pi^2*zb*V2[1, 2] + 792*nc^2*Pi^2*zb*V2[1, 2] - 
      46116*zb^2*V2[1, 2] + 29736*nc^2*zb^2*V2[1, 2] + 
      720*nc*nf*zb^2*V2[1, 2] - 954*Pi^2*zb^2*V2[1, 2] - 
      396*nc^2*Pi^2*zb^2*V2[1, 2] - 810*zb^3*V2[1, 2] + 
      486*nc^2*zb^3*V2[1, 2] - 180*Pi^2*zb^3*V2[1, 2] - 
      45*Pi^2*zb^4*V2[1, 2] - 110706*nc*V2[2, s] - 47046*nc^3*V2[2, s] - 
      5688*nc^2*nf*V2[2, s] + 7308*nc*Pi^2*V2[2, s] - 
      9018*nc^3*Pi^2*V2[2, s] + 220800*nc*zb*V2[2, s] + 
      100896*nc^3*zb*V2[2, s] + 12456*nc^2*nf*zb*V2[2, s] - 
      14616*nc*Pi^2*zb*V2[2, s] + 18036*nc^3*Pi^2*zb*V2[2, s] - 
      114508*nc*zb^2*V2[2, s] - 100102*nc^3*zb^2*V2[2, s] - 
      8232*nc^2*nf*zb^2*V2[2, s] + 9660*nc*Pi^2*zb^2*V2[2, s] - 
      11754*nc^3*Pi^2*zb^2*V2[2, s] + 4414*nc*zb^3*V2[2, s] + 
      46252*nc^3*zb^3*V2[2, s] + 1464*nc^2*nf*zb^3*V2[2, s] - 
      2352*nc*Pi^2*zb^3*V2[2, s] + 2736*nc^3*Pi^2*zb^3*V2[2, s]))/
    (10368*nc^3*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*G[2, 2, 2, 1, zb]*
     (3900*V2[1, 2] - 5764*nc^2*V2[1, 2] + 352*nc*nf*V2[1, 2] - 
      7812*zb*V2[1, 2] + 10748*nc^2*zb*V2[1, 2] - 560*nc*nf*zb*V2[1, 2] + 
      4929*zb^2*V2[1, 2] - 6519*nc^2*zb^2*V2[1, 2] + 
      312*nc*nf*zb^2*V2[1, 2] - 1029*zb^3*V2[1, 2] + 
      1535*nc^2*zb^3*V2[1, 2] - 104*nc*nf*zb^3*V2[1, 2] + 9*zb^4*V2[1, 2] + 
      3*zb^5*V2[1, 2] - 352*nc*V2[2, s] + 192*nc^3*V2[2, s] + 
      704*nc*zb*V2[2, s] - 384*nc^3*zb*V2[2, s] - 1848*nc*zb^2*V2[2, s] + 
      1008*nc^3*zb^2*V2[2, s] + 1496*nc*zb^3*V2[2, s] - 
      816*nc^3*zb^3*V2[2, s] - 352*nc*zb^4*V2[2, s] + 
      192*nc^3*zb^4*V2[2, s]))/(288*nc^3*(-2 + zb)*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[2, 2, 1, zb]*(-1026*V2[1, 2] + 15942*nc^2*V2[1, 2] - 
      1632*nc*nf*V2[1, 2] + 894*Pi^2*V2[1, 2] + 60*nc^2*Pi^2*V2[1, 2] + 
      3141*zb*V2[1, 2] - 30663*nc^2*zb*V2[1, 2] + 3024*nc*nf*zb*V2[1, 2] - 
      1518*Pi^2*zb*V2[1, 2] - 30*nc^2*Pi^2*zb*V2[1, 2] - 2250*zb^2*V2[1, 2] + 
      18654*nc^2*zb^2*V2[1, 2] - 1860*nc*nf*zb^2*V2[1, 2] + 
      936*Pi^2*zb^2*V2[1, 2] - 45*nc^2*Pi^2*zb^2*V2[1, 2] + 
      126*zb^3*V2[1, 2] - 3933*nc^2*zb^3*V2[1, 2] + 468*nc*nf*zb^3*V2[1, 2] - 
      312*Pi^2*zb^3*V2[1, 2] + 15*nc^2*Pi^2*zb^3*V2[1, 2] + 9*zb^4*V2[1, 2] - 
      15872*nc*V2[2, s] + 12240*nc^3*V2[2, s] + 30880*nc*zb*V2[2, s] - 
      24912*nc^3*zb*V2[2, s] - 20208*nc*zb^2*V2[2, s] + 
      18900*nc^3*zb^2*V2[2, s] + 4984*nc*zb^3*V2[2, s] - 
      6336*nc^3*zb^3*V2[2, s] - 308*nc*zb^4*V2[2, s] + 
      792*nc^3*zb^4*V2[2, s]))/(864*nc^3*(-2 + zb)*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[1, 0, 1, 0, zb]*(478*V2[1, 2] - 684*nc^2*V2[1, 2] - 
      16*nc*nf*V2[1, 2] - 978*zb*V2[1, 2] + 1472*nc^2*zb*V2[1, 2] + 
      32*nc*nf*zb*V2[1, 2] + 620*zb^2*V2[1, 2] - 986*nc^2*zb^2*V2[1, 2] - 
      24*nc*nf*zb^2*V2[1, 2] - 116*zb^3*V2[1, 2] + 198*nc^2*zb^3*V2[1, 2] + 
      8*nc*nf*zb^3*V2[1, 2] - 3*zb^4*V2[1, 2] - zb^5*V2[1, 2] - 
      2264*nc*V2[2, s] + 2644*nc^3*V2[2, s] + 64*nc^2*nf*V2[2, s] + 
      6108*nc*zb*V2[2, s] - 9362*nc^3*zb*V2[2, s] - 128*nc^2*nf*zb*V2[2, s] - 
      6240*nc*zb^2*V2[2, s] + 10616*nc^3*zb^2*V2[2, s] + 
      80*nc^2*nf*zb^2*V2[2, s] + 2916*nc*zb^3*V2[2, s] - 
      4978*nc^3*zb^3*V2[2, s] - 16*nc^2*nf*zb^3*V2[2, s] - 
      520*nc*zb^4*V2[2, s] + 840*nc^3*zb^4*V2[2, s]))/
    (192*nc^3*(-2 + zb)*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[2, 1, 0, zb]*
     (-9288*V2[1, 2] + 7930*nc^2*V2[1, 2] - 1024*nc*nf*V2[1, 2] + 
      222*Pi^2*V2[1, 2] - 102*nc^2*Pi^2*V2[1, 2] + 18801*zb*V2[1, 2] - 
      15617*nc^2*zb*V2[1, 2] + 2048*nc*nf*zb*V2[1, 2] - 
      498*Pi^2*zb*V2[1, 2] + 186*nc^2*Pi^2*zb*V2[1, 2] - 
      11574*zb^2*V2[1, 2] + 9840*nc^2*zb^2*V2[1, 2] - 
      1380*nc*nf*zb^2*V2[1, 2] + 414*Pi^2*zb^2*V2[1, 2] - 
      126*nc^2*Pi^2*zb^2*V2[1, 2] + 2070*zb^3*V2[1, 2] - 
      2153*nc^2*zb^3*V2[1, 2] + 356*nc*nf*zb^3*V2[1, 2] - 
      138*Pi^2*zb^3*V2[1, 2] + 42*nc^2*Pi^2*zb^3*V2[1, 2] + 9*zb^4*V2[1, 2] - 
      11096*nc*V2[2, s] + 16048*nc^3*V2[2, s] + 21544*nc*zb*V2[2, s] - 
      32096*nc^3*zb*V2[2, s] - 14358*nc*zb^2*V2[2, s] + 
      23532*nc^3*zb^2*V2[2, s] + 3748*nc*zb^3*V2[2, s] - 
      7484*nc^3*zb^3*V2[2, s] - 284*nc*zb^4*V2[2, s] + 
      868*nc^3*zb^4*V2[2, s]))/(864*nc^3*(-2 + zb)*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[2, 1, 1, 0, zb]*(16446*V2[1, 2] - 
      8450*nc^2*V2[1, 2] + 416*nc*nf*V2[1, 2] - 33006*zb*V2[1, 2] + 
      16492*nc^2*zb*V2[1, 2] - 784*nc*nf*zb*V2[1, 2] + 20868*zb^2*V2[1, 2] - 
      10626*nc^2*zb^2*V2[1, 2] + 552*nc*nf*zb^2*V2[1, 2] - 
      4320*zb^3*V2[1, 2] + 2584*nc^2*zb^3*V2[1, 2] - 
      184*nc*nf*zb^3*V2[1, 2] + 9*zb^4*V2[1, 2] + 3*zb^5*V2[1, 2] - 
      7296*nc*V2[2, s] + 4224*nc^3*V2[2, s] + 14592*nc*zb*V2[2, s] - 
      8448*nc^3*zb*V2[2, s] - 12960*nc*zb^2*V2[2, s] + 
      9504*nc^3*zb^2*V2[2, s] + 5664*nc*zb^3*V2[2, s] - 
      5280*nc^3*zb^3*V2[2, s] - 960*nc*zb^4*V2[2, s] + 
      1056*nc^3*zb^4*V2[2, s]))/(576*nc^3*(-2 + zb)*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 0, 1, 1, zb]*(-282*V2[1, 2] - 474*nc^2*V2[1, 2] - 
      72*nc*nf*V2[1, 2] + 690*zb*V2[1, 2] + 1356*nc^2*zb*V2[1, 2] + 
      144*nc*nf*zb*V2[1, 2] - 510*zb^2*V2[1, 2] - 1083*nc^2*zb^2*V2[1, 2] - 
      108*nc*nf*zb^2*V2[1, 2] + 114*zb^3*V2[1, 2] + 201*nc^2*zb^3*V2[1, 2] + 
      36*nc*nf*zb^3*V2[1, 2] - 9*zb^4*V2[1, 2] - 3*zb^5*V2[1, 2] - 
      2228*nc*V2[2, s] + 3132*nc^3*V2[2, s] + 480*nc^2*nf*V2[2, s] + 
      4306*nc*zb*V2[2, s] - 13974*nc^3*zb*V2[2, s] - 
      960*nc^2*nf*zb*V2[2, s] - 3456*nc*zb^2*V2[2, s] + 
      17448*nc^3*zb^2*V2[2, s] + 600*nc^2*nf*zb^2*V2[2, s] + 
      1826*nc*zb^3*V2[2, s] - 8646*nc^3*zb^3*V2[2, s] - 
      120*nc^2*nf*zb^3*V2[2, s] - 448*nc*zb^4*V2[2, s] + 
      1512*nc^3*zb^4*V2[2, s]))/(576*nc^3*(-2 + zb)*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[2, 1, 1, zb]*(-9846*V2[1, 2] + 36488*nc^2*V2[1, 2] - 
      4640*nc*nf*V2[1, 2] + 1944*Pi^2*V2[1, 2] - 186*nc^2*Pi^2*V2[1, 2] + 
      21366*zb*V2[1, 2] - 71044*nc^2*zb*V2[1, 2] + 9040*nc*nf*zb*V2[1, 2] - 
      3492*Pi^2*zb*V2[1, 2] + 480*nc^2*Pi^2*zb*V2[1, 2] - 
      13140*zb^2*V2[1, 2] + 44094*nc^2*zb^2*V2[1, 2] - 
      5880*nc*nf*zb^2*V2[1, 2] + 2322*Pi^2*zb^2*V2[1, 2] - 
      441*nc^2*Pi^2*zb^2*V2[1, 2] + 1620*zb^3*V2[1, 2] - 
      9538*nc^2*zb^3*V2[1, 2] + 1480*nc*nf*zb^3*V2[1, 2] - 
      774*Pi^2*zb^3*V2[1, 2] + 147*nc^2*Pi^2*zb^3*V2[1, 2] + 
      54*zb^4*V2[1, 2] - 21928*nc*V2[2, s] + 39968*nc^3*V2[2, s] + 
      42776*nc*zb*V2[2, s] - 80368*nc^3*zb*V2[2, s] - 
      29754*nc*zb^2*V2[2, s] + 59400*nc^3*zb^2*V2[2, s] + 
      8636*nc*zb^3*V2[2, s] - 19108*nc^3*zb^3*V2[2, s] - 
      856*nc*zb^4*V2[2, s] + 2252*nc^3*zb^4*V2[2, s]))/
    (1728*nc^3*(-2 + zb)*(-1 + zb)) - ((-1 + nc)*(1 + nc)*G[1, 0, 0, 1, zb]*
     (720*V2[1, 2] - 2142*nc^2*V2[1, 2] - 1296*zb*V2[1, 2] + 
      4512*nc^2*zb*V2[1, 2] + 666*zb^2*V2[1, 2] - 2961*nc^2*zb^2*V2[1, 2] - 
      90*zb^3*V2[1, 2] + 591*nc^2*zb^3*V2[1, 2] - 3624*nc*V2[2, s] + 
      7264*nc^3*V2[2, s] + 10980*nc*zb*V2[2, s] - 26480*nc^3*zb*V2[2, s] - 
      12528*nc*zb^2*V2[2, s] + 30576*nc^3*zb^2*V2[2, s] + 
      6372*nc*zb^3*V2[2, s] - 14488*nc^3*zb^3*V2[2, s] - 
      1200*nc*zb^4*V2[2, s] + 2456*nc^3*zb^4*V2[2, s]))/
    (576*nc^3*(-2 + zb)*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, 0, 1, zb]*
     (25812*V2[1, 2] - 11076*nc^2*V2[1, 2] - 480*nc*nf*V2[1, 2] + 
      1176*Pi^2*V2[1, 2] + 264*nc^2*Pi^2*V2[1, 2] - 45666*zb*V2[1, 2] + 
      16806*nc^2*zb*V2[1, 2] + 816*nc*nf*zb*V2[1, 2] - 
      1992*Pi^2*zb*V2[1, 2] - 528*nc^2*Pi^2*zb*V2[1, 2] + 
      23814*zb^2*V2[1, 2] - 5454*nc^2*zb^2*V2[1, 2] - 
      504*nc*nf*zb^2*V2[1, 2] + 1224*Pi^2*zb^2*V2[1, 2] + 
      396*nc^2*Pi^2*zb^2*V2[1, 2] - 3960*zb^3*V2[1, 2] - 
      276*nc^2*zb^3*V2[1, 2] + 168*nc*nf*zb^3*V2[1, 2] - 
      408*Pi^2*zb^3*V2[1, 2] - 132*nc^2*Pi^2*zb^3*V2[1, 2] + 
      54*zb^4*V2[1, 2] + 69718*nc*V2[2, s] + 91850*nc^3*V2[2, s] + 
      3024*nc^2*nf*V2[2, s] - 3840*nc*Pi^2*V2[2, s] + 
      4608*nc^3*Pi^2*V2[2, s] - 149687*nc*zb*V2[2, s] - 
      229393*nc^3*zb*V2[2, s] - 5400*nc^2*nf*zb*V2[2, s] + 
      7680*nc*Pi^2*zb*V2[2, s] - 9216*nc^3*Pi^2*zb*V2[2, s] + 
      110124*nc*zb^2*V2[2, s] + 228552*nc^3*zb^2*V2[2, s] + 
      2424*nc^2*nf*zb^2*V2[2, s] - 4800*nc*Pi^2*zb^2*V2[2, s] + 
      5760*nc^3*Pi^2*zb^2*V2[2, s] - 33955*nc*zb^3*V2[2, s] - 
      107273*nc^3*zb^3*V2[2, s] + 144*nc^2*nf*zb^3*V2[2, s] + 
      960*nc*Pi^2*zb^3*V2[2, s] - 1152*nc^3*Pi^2*zb^3*V2[2, s] + 
      3800*nc*zb^4*V2[2, s] + 19432*nc^3*zb^4*V2[2, s] - 
      192*nc^2*nf*zb^4*V2[2, s]))/(3456*nc^3*(-2 + zb)*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[1, 0, 0, zb]*(18216*V2[1, 2] - 7080*nc^2*V2[1, 2] + 
      96*nc*nf*V2[1, 2] + 396*Pi^2*V2[1, 2] + 132*nc^2*Pi^2*V2[1, 2] - 
      29556*zb*V2[1, 2] + 7392*nc^2*zb*V2[1, 2] - 192*nc*nf*zb*V2[1, 2] - 
      792*Pi^2*zb*V2[1, 2] - 264*nc^2*Pi^2*zb*V2[1, 2] + 
      12474*zb^2*V2[1, 2] + 1302*nc^2*zb^2*V2[1, 2] + 
      120*nc*nf*zb^2*V2[1, 2] + 594*Pi^2*zb^2*V2[1, 2] + 
      198*nc^2*Pi^2*zb^2*V2[1, 2] - 1134*zb^3*V2[1, 2] - 
      1614*nc^2*zb^3*V2[1, 2] - 24*nc*nf*zb^3*V2[1, 2] - 
      198*Pi^2*zb^3*V2[1, 2] - 66*nc^2*Pi^2*zb^3*V2[1, 2] + 
      18*zb^4*V2[1, 2] + 34838*nc*V2[2, s] + 48060*nc^3*V2[2, s] + 
      1820*nc^2*nf*V2[2, s] - 2832*nc*Pi^2*V2[2, s] + 
      3936*nc^3*Pi^2*V2[2, s] - 56071*nc*zb*V2[2, s] - 
      127248*nc^3*zb*V2[2, s] - 3910*nc^2*nf*zb*V2[2, s] + 
      5664*nc*Pi^2*zb*V2[2, s] - 7872*nc^3*Pi^2*zb*V2[2, s] + 
      24432*nc*zb^2*V2[2, s] + 132695*nc^3*zb^2*V2[2, s] + 
      2776*nc^2*nf*zb^2*V2[2, s] - 3540*nc*Pi^2*zb^2*V2[2, s] + 
      4920*nc^3*Pi^2*zb^2*V2[2, s] - 3845*nc*zb^3*V2[2, s] - 
      62431*nc^3*zb^3*V2[2, s] - 734*nc^2*nf*zb^3*V2[2, s] + 
      708*nc*Pi^2*zb^3*V2[2, s] - 984*nc^3*Pi^2*zb^3*V2[2, s] + 
      646*nc*zb^4*V2[2, s] + 10944*nc^3*zb^4*V2[2, s] + 
      48*nc^2*nf*zb^4*V2[2, s]))/(1728*nc^3*(-2 + zb)*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[2, 1, 0, 1, zb]*(-1116*V2[1, 2] + 
      556*nc^2*V2[1, 2] + 3362*zb*V2[1, 2] - 1676*nc^2*zb*V2[1, 2] + 
      8*nc*nf*zb*V2[1, 2] - 3596*zb^2*V2[1, 2] + 1845*nc^2*zb^2*V2[1, 2] - 
      20*nc*nf*zb^2*V2[1, 2] + 1574*zb^3*V2[1, 2] - 886*nc^2*zb^3*V2[1, 2] + 
      16*nc*nf*zb^3*V2[1, 2] - 219*zb^4*V2[1, 2] + 161*nc^2*zb^4*V2[1, 2] - 
      4*nc*nf*zb^4*V2[1, 2] - 6*zb^5*V2[1, 2] - 3*zb^6*V2[1, 2] + 
      416*nc*V2[2, s] - 256*nc^3*V2[2, s] - 1248*nc*zb*V2[2, s] + 
      768*nc^3*zb*V2[2, s] + 1672*nc*zb^2*V2[2, s] - 
      1184*nc^3*zb^2*V2[2, s] - 1264*nc*zb^3*V2[2, s] + 
      1088*nc^3*zb^3*V2[2, s] + 504*nc*zb^4*V2[2, s] - 
      504*nc^3*zb^4*V2[2, s] - 80*nc*zb^5*V2[2, s] + 88*nc^3*zb^5*V2[2, s]))/
    (96*nc^3*(-2 + zb)*(-1 + zb)^2) - ((-1 + nc)*(1 + nc)*G[2, 1, 2, 1, zb]*
     (-1860*V2[1, 2] + 4028*nc^2*V2[1, 2] - 248*nc*nf*V2[1, 2] + 
      5712*zb*V2[1, 2] - 11556*nc^2*zb*V2[1, 2] + 648*nc*nf*zb*V2[1, 2] - 
      6240*zb^2*V2[1, 2] + 12085*nc^2*zb^2*V2[1, 2] - 
      628*nc*nf*zb^2*V2[1, 2] + 2796*zb^3*V2[1, 2] - 
      5614*nc^2*zb^3*V2[1, 2] + 304*nc*nf*zb^3*V2[1, 2] - 405*zb^4*V2[1, 2] + 
      1057*nc^2*zb^4*V2[1, 2] - 76*nc*nf*zb^4*V2[1, 2] - 6*zb^5*V2[1, 2] - 
      3*zb^6*V2[1, 2] + 48*nc*V2[2, s] - 64*nc^3*V2[2, s] - 
      144*nc*zb*V2[2, s] + 192*nc^3*zb*V2[2, s] + 924*nc*zb^2*V2[2, s] - 
      752*nc^3*zb^2*V2[2, s] - 1608*nc*zb^3*V2[2, s] + 
      1184*nc^3*zb^3*V2[2, s] + 972*nc*zb^4*V2[2, s] - 
      696*nc^3*zb^4*V2[2, s] - 192*nc*zb^5*V2[2, s] + 
      136*nc^3*zb^5*V2[2, s]))/(288*nc^3*(-2 + zb)*(-1 + zb)^2) + 
   ((-1 + nc)*(1 + nc)*G[2, 1, 0, 0, zb]*(-2814*V2[1, 2] + 
      1010*nc^2*V2[1, 2] - 8*nc*nf*V2[1, 2] + 8442*zb*V2[1, 2] - 
      3030*nc^2*zb*V2[1, 2] + 24*nc*nf*zb*V2[1, 2] - 9123*zb^2*V2[1, 2] + 
      3343*nc^2*zb^2*V2[1, 2] - 28*nc*nf*zb^2*V2[1, 2] + 4176*zb^3*V2[1, 2] - 
      1636*nc^2*zb^3*V2[1, 2] + 16*nc*nf*zb^3*V2[1, 2] - 675*zb^4*V2[1, 2] + 
      313*nc^2*zb^4*V2[1, 2] - 4*nc*nf*zb^4*V2[1, 2] - 6*zb^5*V2[1, 2] - 
      3*zb^6*V2[1, 2] + 1328*nc*V2[2, s] - 760*nc^3*V2[2, s] - 
      3984*nc*zb*V2[2, s] + 2280*nc^3*zb*V2[2, s] + 5020*nc*zb^2*V2[2, s] - 
      3206*nc^3*zb^2*V2[2, s] - 3400*nc*zb^3*V2[2, s] + 
      2612*nc^3*zb^3*V2[2, s] + 1212*nc*zb^4*V2[2, s] - 
      1110*nc^3*zb^4*V2[2, s] - 176*nc*zb^5*V2[2, s] + 
      184*nc^3*zb^5*V2[2, s]))/(144*nc^3*(-2 + zb)*(-1 + zb)^2) + 
   ((-1 + nc)*(1 + nc)*G[2, 2, 1, 0, zb]*(-6750*V2[1, 2] + 
      3186*nc^2*V2[1, 2] - 144*nc*nf*V2[1, 2] + 20208*zb*V2[1, 2] - 
      9222*nc^2*zb*V2[1, 2] + 384*nc*nf*zb*V2[1, 2] - 22008*zb^2*V2[1, 2] + 
      9780*nc^2*zb^2*V2[1, 2] - 384*nc*nf*zb^2*V2[1, 2] + 
      10380*zb^3*V2[1, 2] - 4638*nc^2*zb^3*V2[1, 2] + 
      192*nc*nf*zb^3*V2[1, 2] - 1833*zb^4*V2[1, 2] + 894*nc^2*zb^4*V2[1, 2] - 
      48*nc*nf*zb^4*V2[1, 2] + 6*zb^5*V2[1, 2] + 3*zb^6*V2[1, 2] + 
      3232*nc*V2[2, s] - 1712*nc^3*V2[2, s] - 9696*nc*zb*V2[2, s] + 
      5136*nc^3*zb*V2[2, s] + 11912*nc*zb^2*V2[2, s] - 
      6652*nc^3*zb^2*V2[2, s] - 7664*nc*zb^3*V2[2, s] + 
      4744*nc^3*zb^3*V2[2, s] + 2568*nc*zb^4*V2[2, s] - 
      1788*nc^3*zb^4*V2[2, s] - 352*nc*zb^5*V2[2, s] + 
      272*nc^3*zb^5*V2[2, s]))/(288*nc^3*(-2 + zb)*(-1 + zb)^2) - 
   ((-1 + nc)*(1 + nc)*G[2, 2, 1, 1, zb]*(-12942*V2[1, 2] + 
      14146*nc^2*V2[1, 2] - 1072*nc*nf*V2[1, 2] + 39216*zb*V2[1, 2] - 
      40602*nc^2*zb*V2[1, 2] + 2832*nc*nf*zb*V2[1, 2] - 43347*zb^2*V2[1, 2] + 
      42737*nc^2*zb^2*V2[1, 2] - 2792*nc*nf*zb^2*V2[1, 2] + 
      20814*zb^3*V2[1, 2] - 20252*nc^2*zb^3*V2[1, 2] + 
      1376*nc*nf*zb^3*V2[1, 2] - 3777*zb^4*V2[1, 2] + 
      3971*nc^2*zb^4*V2[1, 2] - 344*nc*nf*zb^4*V2[1, 2] + 36*zb^5*V2[1, 2] + 
      18*zb^6*V2[1, 2] + 4800*nc*V2[2, s] - 2736*nc^3*V2[2, s] - 
      14400*nc*zb*V2[2, s] + 8208*nc^3*zb*V2[2, s] + 18672*nc*zb^2*V2[2, s] - 
      11772*nc^3*zb^2*V2[2, s] - 13344*nc*zb^3*V2[2, s] + 
      9864*nc^3*zb^3*V2[2, s] + 5040*nc*zb^4*V2[2, s] - 
      4284*nc^3*zb^4*V2[2, s] - 768*nc*zb^5*V2[2, s] + 
      720*nc^3*zb^5*V2[2, s]))/(576*nc^3*(-2 + zb)*(-1 + zb)^2) + 
   ((-1 + nc)*(1 + nc)*G[2, 1, 1, 1, zb]*(-8802*V2[1, 2] + 
      11440*nc^2*V2[1, 2] - 832*nc*nf*V2[1, 2] + 26883*zb*V2[1, 2] - 
      33528*nc^2*zb*V2[1, 2] + 2352*nc*nf*zb*V2[1, 2] - 29403*zb^2*V2[1, 2] + 
      36173*nc^2*zb^2*V2[1, 2] - 2552*nc*nf*zb^2*V2[1, 2] + 
      13401*zb^3*V2[1, 2] - 17522*nc^2*zb^3*V2[1, 2] + 
      1376*nc*nf*zb^3*V2[1, 2] - 2082*zb^4*V2[1, 2] + 
      3437*nc^2*zb^4*V2[1, 2] - 344*nc*nf*zb^4*V2[1, 2] - 6*zb^5*V2[1, 2] - 
      3*zb^6*V2[1, 2] + 2608*nc*V2[2, s] - 1888*nc^3*V2[2, s] - 
      7824*nc*zb*V2[2, s] + 5664*nc^3*zb*V2[2, s] + 10844*nc*zb^2*V2[2, s] - 
      9656*nc^3*zb^2*V2[2, s] - 8648*nc*zb^3*V2[2, s] + 
      9872*nc^3*zb^3*V2[2, s] + 3612*nc*zb^4*V2[2, s] - 
      4872*nc^3*zb^4*V2[2, s] - 592*nc*zb^5*V2[2, s] + 
      880*nc^3*zb^5*V2[2, s]))/(576*nc^3*(-2 + zb)*(-1 + zb)^2) + 
   Log[Q2/muf2]^3*(((-1 + nc)*(1 + nc)*zb*(-345 + 1389*nc^2 - 120*nc*nf + 
        345*zb - 1389*nc^2*zb + 120*nc*nf*zb + 528*nc^2*zb^2 - 32*nc*nf*zb^2)*
       V2[2, s])/(6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*
       (15 - 15*zb + 4*zb^2)*G[0, zb]*V2[2, s])/(576*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(35 + 11*nc^2 - 8*nc*nf - 90*zb + 36*nc^2*zb + 
        12*nc*nf*zb + 75*zb^2 - 59*nc^2*zb^2 - 4*nc*nf*zb^2 - 20*zb^3 + 
        20*nc^2*zb^3)*G[1, zb]*V2[2, s])/(576*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*G[1, 0, zb]*V2[2, s])/
      (96*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 13*nc^2*zb)*
       G[1, 1, zb]*V2[2, s])/(192*nc^2)) + 
   Log[Q2/muf2]^2*(-((-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[2, 1, 0, zb]*
        V2[1, 2])/(4*nc^3*(-2 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*
       (2 - 2*zb + zb^2)*G[2, 1, 1, zb]*V2[1, 2])/(8*nc^3*(-2 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[2, 2, 1, zb]*V2[1, 2])/
      (2*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*
       (15 - 15*zb + 4*zb^2)*G[0, 0, zb]*V2[2, s])/(24*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 1, zb]*
       V2[2, s])/(64*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*
       (-2 + zb)*G[1, 0, 0, zb]*V2[2, s])/(4*nc^2) + 
     (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-2 + zb)*G[1, 0, 1, zb]*V2[2, s])/
      (32*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 2, 1, zb]*
       (4*V2[1, 2] - 4*nc^2*V2[1, 2] - 6*zb*V2[1, 2] + 6*nc^2*zb*V2[1, 2] + 
        3*zb^2*V2[1, 2] - 3*nc^2*zb^2*V2[1, 2] - 2*nc^3*zb*V2[2, s] + 
        nc^3*zb^2*V2[2, s]))/(8*nc^3*(-2 + zb)) + 
     ((-1 + nc)*(1 + nc)*G[1, 1, 0, zb]*(-8*V2[1, 2] + 8*nc^2*V2[1, 2] + 
        8*zb*V2[1, 2] - 8*nc^2*zb*V2[1, 2] - 4*zb^2*V2[1, 2] + 
        4*nc^2*zb^2*V2[1, 2] - 52*nc*V2[2, s] + 76*nc^3*V2[2, s] + 
        52*nc*zb*V2[2, s] - 88*nc^3*zb*V2[2, s] - 13*nc*zb^2*V2[2, s] + 
        25*nc^3*zb^2*V2[2, s]))/(32*nc^3*(-2 + zb)) - 
     ((-1 + nc)*(1 + nc)*G[1, 1, 1, zb]*(-16*V2[1, 2] + 16*nc^2*V2[1, 2] + 
        24*zb*V2[1, 2] - 24*nc^2*zb*V2[1, 2] - 12*zb^2*V2[1, 2] + 
        12*nc^2*zb^2*V2[1, 2] - 44*nc*V2[2, s] + 52*nc^3*V2[2, s] + 
        44*nc*zb*V2[2, s] - 80*nc^3*zb*V2[2, s] - 11*nc*zb^2*V2[2, s] + 
        27*nc^3*zb^2*V2[2, s]))/(64*nc^3*(-2 + zb)) + 
     ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(-144*V2[1, 2] + 144*nc^2*V2[1, 2] + 
        144*zb*V2[1, 2] - 144*nc^2*zb*V2[1, 2] - 261*nc*V2[2, s] + 
        630*nc^3*V2[2, s] - 30*nc^2*nf*V2[2, s] + 261*nc*zb*V2[2, s] - 
        630*nc^3*zb*V2[2, s] + 30*nc^2*nf*zb*V2[2, s] + 38*nc*zb^2*V2[2, s] + 
        190*nc^3*zb^2*V2[2, s] - 8*nc^2*nf*zb^2*V2[2, s]))/
      (576*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(1080*V2[1, 2] - 
        1872*nc^2*V2[1, 2] + 144*nc*nf*V2[1, 2] - 1080*zb*V2[1, 2] + 
        1872*nc^2*zb*V2[1, 2] - 144*nc*nf*zb*V2[1, 2] + 309*nc*V2[2, s] + 
        1605*nc^3*V2[2, s] + 312*nc^2*nf*V2[2, s] - 225*nc*Pi^2*V2[2, s] + 
        405*nc^3*Pi^2*V2[2, s] - 174*nc*zb*V2[2, s] - 1497*nc^3*zb*V2[2, s] - 
        384*nc^2*nf*zb*V2[2, s] + 225*nc*Pi^2*zb*V2[2, s] - 
        405*nc^3*Pi^2*zb*V2[2, s] - 207*nc*zb^2*V2[2, s] + 
        1432*nc^3*zb^2*V2[2, s] + 64*nc^2*nf*zb^2*V2[2, s] - 
        60*nc*Pi^2*zb^2*V2[2, s] + 108*nc^3*Pi^2*zb^2*V2[2, s]))/
      (3456*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, 0, zb]*
       (-48*V2[1, 2] + 48*nc^2*V2[1, 2] + 72*zb*V2[1, 2] - 
        72*nc^2*zb*V2[1, 2] - 24*zb^2*V2[1, 2] + 24*nc^2*zb^2*V2[1, 2] + 
        147*nc*V2[2, s] - 149*nc^3*V2[2, s] - 8*nc^2*nf*V2[2, s] - 
        378*nc*zb*V2[2, s] + 456*nc^3*zb*V2[2, s] + 12*nc^2*nf*zb*V2[2, s] + 
        315*nc*zb^2*V2[2, s] - 383*nc^3*zb^2*V2[2, s] - 
        4*nc^2*nf*zb^2*V2[2, s] - 84*nc*zb^3*V2[2, s] + 
        100*nc^3*zb^3*V2[2, s]))/(192*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(-216*V2[1, 2] + 304*nc^2*V2[1, 2] - 
        16*nc*nf*V2[1, 2] + 264*zb*V2[1, 2] - 352*nc^2*zb*V2[1, 2] + 
        16*nc*nf*zb*V2[1, 2] - 60*zb^2*V2[1, 2] + 104*nc^2*zb^2*V2[1, 2] - 
        8*nc*nf*zb^2*V2[1, 2] + 410*nc*V2[2, s] - 178*nc^3*V2[2, s] - 
        64*nc^2*nf*V2[2, s] - 761*nc*zb*V2[2, s] + 709*nc^3*zb*V2[2, s] + 
        64*nc^2*nf*zb*V2[2, s] + 502*nc*zb^2*V2[2, s] - 
        534*nc^3*zb^2*V2[2, s] - 16*nc^2*nf*zb^2*V2[2, s] - 
        112*nc*zb^3*V2[2, s] + 112*nc^3*zb^3*V2[2, s]))/
      (384*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*G[1, zb]*
       (-144*V2[1, 2] + 672*nc^2*V2[1, 2] - 96*nc*nf*V2[1, 2] - 
        72*zb*V2[1, 2] - 720*nc^2*zb*V2[1, 2] + 144*nc*nf*zb*V2[1, 2] + 
        216*zb^2*V2[1, 2] + 48*nc^2*zb^2*V2[1, 2] - 48*nc*nf*zb^2*V2[1, 2] + 
        631*nc*V2[2, s] - 3855*nc^3*V2[2, s] - 24*nc^2*nf*V2[2, s] + 
        120*nc*Pi^2*V2[2, s] - 216*nc^3*Pi^2*V2[2, s] - 1632*nc*zb*V2[2, s] + 
        7824*nc^3*zb*V2[2, s] - 72*nc^2*nf*zb*V2[2, s] - 
        180*nc*Pi^2*zb*V2[2, s] + 324*nc^3*Pi^2*zb*V2[2, s] + 
        849*nc*zb^2*V2[2, s] - 5785*nc^3*zb^2*V2[2, s] + 
        160*nc^2*nf*zb^2*V2[2, s] + 60*nc*Pi^2*zb^2*V2[2, s] - 
        108*nc^3*Pi^2*zb^2*V2[2, s] + 152*nc*zb^3*V2[2, s] + 
        1640*nc^3*zb^3*V2[2, s] - 64*nc^2*nf*zb^3*V2[2, s]))/
      (2304*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[2, 1, zb]*
       (30*V2[1, 2] - 52*nc^2*V2[1, 2] + 4*nc*nf*V2[1, 2] - 60*zb*V2[1, 2] + 
        104*nc^2*zb*V2[1, 2] - 8*nc*nf*zb*V2[1, 2] + 33*zb^2*V2[1, 2] - 
        66*nc^2*zb^2*V2[1, 2] + 6*nc*nf*zb^2*V2[1, 2] - 3*zb^3*V2[1, 2] + 
        14*nc^2*zb^3*V2[1, 2] - 2*nc*nf*zb^3*V2[1, 2] + 4*nc^3*V2[2, s] - 
        8*nc^3*zb*V2[2, s] + 21*nc^3*zb^2*V2[2, s] - 17*nc^3*zb^3*V2[2, s] + 
        4*nc^3*zb^4*V2[2, s]))/(48*nc^3*(-2 + zb)*(-1 + zb))) - 
   ((-1 + nc)*(1 + nc)*G[2, 1, zb]*(21438*V2[1, 2] - 59426*nc^2*V2[1, 2] + 
      6752*nc*nf*V2[1, 2] - 4968*Pi^2*V2[1, 2] + 1386*nc^2*Pi^2*V2[1, 2] - 
      64908*zb*V2[1, 2] + 179844*nc^2*zb*V2[1, 2] - 20256*nc*nf*zb*V2[1, 2] + 
      14886*Pi^2*zb*V2[1, 2] - 4338*nc^2*Pi^2*zb*V2[1, 2] + 
      71550*zb^2*V2[1, 2] - 199462*nc^2*zb^2*V2[1, 2] + 
      22168*nc*nf*zb^2*V2[1, 2] - 15183*Pi^2*zb^2*V2[1, 2] + 
      5184*nc^2*Pi^2*zb^2*V2[1, 2] - 34236*zb^3*V2[1, 2] + 
      97690*nc^2*zb^3*V2[1, 2] - 10576*nc*nf*zb^3*V2[1, 2] + 
      5580*Pi^2*zb^3*V2[1, 2] - 2898*nc^2*Pi^2*zb^3*V2[1, 2] + 
      6318*zb^4*V2[1, 2] - 19132*nc^2*zb^4*V2[1, 2] + 
      1912*nc*nf*zb^4*V2[1, 2] - 225*Pi^2*zb^4*V2[1, 2] + 
      666*nc^2*Pi^2*zb^4*V2[1, 2] - 162*zb^5*V2[1, 2] + 
      486*nc^2*zb^5*V2[1, 2] - 90*Pi^2*zb^5*V2[1, 2] - 
      45*Pi^2*zb^6*V2[1, 2] + 59280*nc*V2[2, s] - 46152*nc^3*V2[2, s] - 
      1296*nc*Pi^2*V2[2, s] + 336*nc^3*Pi^2*V2[2, s] - 
      171792*nc*zb*V2[2, s] + 149004*nc^3*zb*V2[2, s] + 
      3888*nc*Pi^2*zb*V2[2, s] - 1008*nc^3*Pi^2*zb*V2[2, s] + 
      170244*nc*zb^2*V2[2, s] - 175230*nc^3*zb^2*V2[2, s] - 
      2484*nc*Pi^2*zb^2*V2[2, s] - 1020*nc^3*Pi^2*zb^2*V2[2, s] - 
      60720*nc*zb^3*V2[2, s] + 90693*nc^3*zb^3*V2[2, s] - 
      1512*nc*Pi^2*zb^3*V2[2, s] + 3720*nc^3*Pi^2*zb^3*V2[2, s] + 
      408*nc*zb^4*V2[2, s] - 19350*nc^3*zb^4*V2[2, s] + 
      1836*nc*Pi^2*zb^4*V2[2, s] - 2556*nc^3*Pi^2*zb^4*V2[2, s] + 
      2580*nc*zb^5*V2[2, s] + 1035*nc^3*zb^5*V2[2, s] - 
      432*nc*Pi^2*zb^5*V2[2, s] + 528*nc^3*Pi^2*zb^5*V2[2, s] - 
      12204*V2[1, 2]*Zeta[3] + 11556*nc^2*V2[1, 2]*Zeta[3] + 
      37584*zb*V2[1, 2]*Zeta[3] - 33696*nc^2*zb*V2[1, 2]*Zeta[3] - 
      45144*zb^2*V2[1, 2]*Zeta[3] + 38016*nc^2*zb^2*V2[1, 2]*Zeta[3] + 
      26352*zb^3*V2[1, 2]*Zeta[3] - 21168*nc^2*zb^3*V2[1, 2]*Zeta[3] - 
      6588*zb^4*V2[1, 2]*Zeta[3] + 5292*nc^2*zb^4*V2[1, 2]*Zeta[3]))/
    (5184*nc^3*(-2 + zb)*(-1 + zb)^2) + 
   ((-1 + nc)*(1 + nc)*zb*(5491800*V2[1, 2] - 2740680*nc^2*V2[1, 2] + 
      3091680*nc*nf*V2[1, 2] - 1605420*Pi^2*V2[1, 2] + 
      704700*nc^2*Pi^2*V2[1, 2] - 30996*Pi^4*V2[1, 2] - 
      8532*nc^2*Pi^4*V2[1, 2] - 5491800*zb*V2[1, 2] + 
      2740680*nc^2*zb*V2[1, 2] - 3091680*nc*nf*zb*V2[1, 2] + 
      1560060*Pi^2*zb*V2[1, 2] - 698220*nc^2*Pi^2*zb*V2[1, 2] + 
      30996*Pi^4*zb*V2[1, 2] + 8532*nc^2*Pi^4*zb*V2[1, 2] + 
      64800*Pi^2*zb^2*V2[1, 2] + 74972970*nc*V2[2, s] - 
      29679090*nc^3*V2[2, s] + 3748800*nc^2*nf*V2[2, s] - 
      5726160*nc*Pi^2*V2[2, s] - 2415240*nc^3*Pi^2*V2[2, s] - 
      151200*nc^2*nf*Pi^2*V2[2, s] + 79380*nc*Pi^4*V2[2, s] + 
      16740*nc^3*Pi^4*V2[2, s] - 69175395*nc*zb*V2[2, s] + 
      34881855*nc^3*zb*V2[2, s] - 3429120*nc^2*nf*zb*V2[2, s] + 
      6188400*nc*Pi^2*zb*V2[2, s] + 2188980*nc^3*Pi^2*zb*V2[2, s] + 
      177120*nc^2*nf*Pi^2*zb*V2[2, s] - 79380*nc*Pi^4*zb*V2[2, s] - 
      16740*nc^3*Pi^4*zb*V2[2, s] - 6422895*nc*zb^2*V2[2, s] - 
      1039705*nc^3*zb^2*V2[2, s] - 363040*nc^2*nf*zb^2*V2[2, s] - 
      438360*nc*Pi^2*zb^2*V2[2, s] - 1256100*nc^3*Pi^2*zb^2*V2[2, s] - 
      54720*nc^2*nf*Pi^2*zb^2*V2[2, s] + 21168*nc*Pi^4*zb^2*V2[2, s] + 
      4464*nc^3*Pi^4*zb^2*V2[2, s] - 2993760*V2[1, 2]*Zeta[3] + 
      5404320*nc^2*V2[1, 2]*Zeta[3] + 2993760*zb*V2[1, 2]*Zeta[3] - 
      5404320*nc^2*zb*V2[1, 2]*Zeta[3] - 8469360*nc*V2[2, s]*Zeta[3] + 
      13860720*nc^3*V2[2, s]*Zeta[3] + 129600*nc^2*nf*V2[2, s]*Zeta[3] + 
      7419600*nc*zb*V2[2, s]*Zeta[3] - 14910480*nc^3*zb*V2[2, s]*Zeta[3] - 
      129600*nc^2*nf*zb*V2[2, s]*Zeta[3] + 2082240*nc*zb^2*V2[2, s]*Zeta[3] + 
      3741120*nc^3*zb^2*V2[2, s]*Zeta[3] + 34560*nc^2*nf*zb^2*V2[2, s]*
       Zeta[3]))/(3732480*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(-47088*V2[1, 2] + 187136*nc^2*V2[1, 2] - 
      73280*nc*nf*V2[1, 2] + 40896*Pi^2*V2[1, 2] - 14724*nc^2*Pi^2*V2[1, 2] - 
      22572*zb*V2[1, 2] - 274476*nc^2*zb*V2[1, 2] + 
      117408*nc*nf*zb*V2[1, 2] - 63000*Pi^2*zb*V2[1, 2] + 
      22626*nc^2*Pi^2*zb*V2[1, 2] + 49464*zb^2*V2[1, 2] + 
      150956*nc^2*zb^2*V2[1, 2] - 63344*nc*nf*zb^2*V2[1, 2] + 
      26172*Pi^2*zb^2*V2[1, 2] - 13068*nc^2*Pi^2*zb^2*V2[1, 2] - 
      8424*zb^3*V2[1, 2] - 35840*nc^2*zb^3*V2[1, 2] + 
      11480*nc*nf*zb^3*V2[1, 2] - 288*Pi^2*zb^3*V2[1, 2] + 
      2718*nc^2*Pi^2*zb^3*V2[1, 2] - 2268*zb^4*V2[1, 2] + 
      2916*nc^2*zb^4*V2[1, 2] - 540*Pi^2*zb^4*V2[1, 2] - 
      270*Pi^2*zb^5*V2[1, 2] - 340504*nc*V2[2, s] + 1285768*nc^3*V2[2, s] - 
      38272*nc^2*nf*V2[2, s] - 64032*nc*Pi^2*V2[2, s] + 
      42480*nc^3*Pi^2*V2[2, s] - 18828*nc*zb*V2[2, s] - 
      2062164*nc^3*zb*V2[2, s] - 192*nc^2*nf*zb*V2[2, s] + 
      157248*nc*Pi^2*zb*V2[2, s] - 109008*nc^3*Pi^2*zb*V2[2, s] + 
      435782*nc*zb^2*V2[2, s] + 1498134*nc^3*zb^2*V2[2, s] + 
      43104*nc^2*nf*zb^2*V2[2, s] - 145320*nc*Pi^2*zb^2*V2[2, s] + 
      103644*nc^3*Pi^2*zb^2*V2[2, s] - 251409*nc*zb^3*V2[2, s] - 
      594395*nc^3*zb^3*V2[2, s] - 23824*nc^2*nf*zb^3*V2[2, s] + 
      59400*nc*Pi^2*zb^3*V2[2, s] - 43128*nc^3*Pi^2*zb^3*V2[2, s] + 
      40394*nc*zb^4*V2[2, s] + 100074*nc^3*zb^4*V2[2, s] + 
      3552*nc^2*nf*zb^4*V2[2, s] - 9024*nc*Pi^2*zb^4*V2[2, s] + 
      6624*nc^3*Pi^2*zb^4*V2[2, s] + 22896*V2[1, 2]*Zeta[3] - 
      65232*nc^2*V2[1, 2]*Zeta[3] - 37368*zb*V2[1, 2]*Zeta[3] + 
      87912*nc^2*zb*V2[1, 2]*Zeta[3] + 25920*zb^2*V2[1, 2]*Zeta[3] - 
      55296*nc^2*zb^2*V2[1, 2]*Zeta[3] - 6480*zb^3*V2[1, 2]*Zeta[3] + 
      13824*nc^2*zb^3*V2[1, 2]*Zeta[3] + 311040*nc*V2[2, s]*Zeta[3] - 
      478656*nc^3*V2[2, s]*Zeta[3] - 445824*nc*zb*V2[2, s]*Zeta[3] + 
      761184*nc^3*zb*V2[2, s]*Zeta[3] + 212544*nc*zb^2*V2[2, s]*Zeta[3] - 
      402192*nc^3*zb^2*V2[2, s]*Zeta[3] - 33696*nc*zb^3*V2[2, s]*Zeta[3] + 
      70632*nc^3*zb^3*V2[2, s]*Zeta[3]))/(20736*nc^3*(-2 + zb)^2) - 
   ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(-798984*V2[1, 2] + 386280*nc^2*V2[1, 2] - 
      65952*nc*nf*V2[1, 2] + 4968*Pi^2*V2[1, 2] - 14148*nc^2*Pi^2*V2[1, 2] + 
      1199448*zb*V2[1, 2] - 578448*nc^2*zb*V2[1, 2] + 
      98928*nc*nf*zb*V2[1, 2] - 7452*Pi^2*zb*V2[1, 2] + 
      21222*nc^2*Pi^2*zb*V2[1, 2] - 400464*zb^2*V2[1, 2] + 
      192168*nc^2*zb^2*V2[1, 2] - 32976*nc*nf*zb^2*V2[1, 2] + 
      2484*Pi^2*zb^2*V2[1, 2] - 7074*nc^2*Pi^2*zb^2*V2[1, 2] - 
      2331408*nc*V2[2, s] + 1601268*nc^3*V2[2, s] - 92784*nc^2*nf*V2[2, s] + 
      65988*nc*Pi^2*V2[2, s] - 119484*nc^3*Pi^2*V2[2, s] - 
      2160*nc^2*nf*Pi^2*V2[2, s] + 3288240*nc*zb*V2[2, s] - 
      2122218*nc^3*zb*V2[2, s] + 143496*nc^2*nf*zb*V2[2, s] - 
      104166*nc*Pi^2*zb*V2[2, s] + 183114*nc^3*Pi^2*zb*V2[2, s] + 
      3240*nc^2*nf*Pi^2*zb*V2[2, s] - 799698*nc*zb^2*V2[2, s] + 
      769990*nc^3*zb^2*V2[2, s] - 56136*nc^2*nf*zb^2*V2[2, s] + 
      38346*nc*Pi^2*zb^2*V2[2, s] - 101670*nc^3*Pi^2*zb^2*V2[2, s] - 
      1656*nc^2*nf*Pi^2*zb^2*V2[2, s] - 130785*nc*zb^3*V2[2, s] - 
      54599*nc^3*zb^3*V2[2, s] + 3792*nc^2*nf*zb^3*V2[2, s] - 
      1380*nc*Pi^2*zb^3*V2[2, s] + 19992*nc^3*Pi^2*zb^3*V2[2, s] + 
      288*nc^2*nf*Pi^2*zb^3*V2[2, s] - 54432*V2[1, 2]*Zeta[3] - 
      33696*nc^2*V2[1, 2]*Zeta[3] + 81648*zb*V2[1, 2]*Zeta[3] + 
      50544*nc^2*zb*V2[1, 2]*Zeta[3] - 27216*zb^2*V2[1, 2]*Zeta[3] - 
      16848*nc^2*zb^2*V2[1, 2]*Zeta[3] + 563760*nc*V2[2, s]*Zeta[3] - 
      972000*nc^3*V2[2, s]*Zeta[3] - 845640*nc*zb*V2[2, s]*Zeta[3] + 
      1458000*nc^3*zb*V2[2, s]*Zeta[3] + 432216*nc*zb^2*V2[2, s]*Zeta[3] - 
      745200*nc^3*zb^2*V2[2, s]*Zeta[3] - 75168*nc*zb^3*V2[2, s]*Zeta[3] + 
      129600*nc^3*zb^3*V2[2, s]*Zeta[3]))/(62208*nc^3*(-2 + zb)*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(-70848*V2[1, 2] + 79824*nc^2*V2[1, 2] + 
      20544*nc*nf*V2[1, 2] - 6624*Pi^2*V2[1, 2] + 3060*nc^2*Pi^2*V2[1, 2] + 
      380160*zb*V2[1, 2] - 343200*nc^2*zb*V2[1, 2] - 
      47904*nc*nf*zb*V2[1, 2] + 19080*Pi^2*zb*V2[1, 2] - 
      6714*nc^2*Pi^2*zb*V2[1, 2] - 564246*zb^2*V2[1, 2] + 
      467046*nc^2*zb^2*V2[1, 2] + 39312*nc*nf*zb^2*V2[1, 2] - 
      19836*Pi^2*zb^2*V2[1, 2] + 5310*nc^2*Pi^2*zb^2*V2[1, 2] + 
      312984*zb^3*V2[1, 2] - 249720*nc^2*zb^3*V2[1, 2] - 
      13656*nc*nf*zb^3*V2[1, 2] + 8784*Pi^2*zb^3*V2[1, 2] - 
      1953*nc^2*Pi^2*zb^3*V2[1, 2] - 57618*zb^4*V2[1, 2] + 
      46050*nc^2*zb^4*V2[1, 2] + 1704*nc*nf*zb^4*V2[1, 2] - 
      1404*Pi^2*zb^4*V2[1, 2] + 297*nc^2*Pi^2*zb^4*V2[1, 2] - 
      432*zb^5*V2[1, 2] + 113344*nc*V2[2, s] - 646044*nc^3*V2[2, s] + 
      4544*nc^2*nf*V2[2, s] + 24912*nc*Pi^2*V2[2, s] - 
      19896*nc^3*Pi^2*V2[2, s] + 576*nc^2*nf*Pi^2*V2[2, s] + 
      189272*nc*zb*V2[2, s] + 1612704*nc^3*zb*V2[2, s] + 
      12832*nc^2*nf*zb*V2[2, s] - 90288*nc*Pi^2*zb*V2[2, s] + 
      90168*nc^3*Pi^2*zb*V2[2, s] - 1440*nc^2*nf*Pi^2*zb*V2[2, s] - 
      722096*nc*zb^2*V2[2, s] - 1743967*nc^3*zb^2*V2[2, s] - 
      46896*nc^2*nf*zb^2*V2[2, s] + 127044*nc*Pi^2*zb^2*V2[2, s] - 
      136950*nc^3*Pi^2*zb^2*V2[2, s] + 1296*nc^2*nf*Pi^2*zb^2*V2[2, s] + 
      555326*nc*zb^3*V2[2, s] + 1131745*nc^3*zb^3*V2[2, s] + 
      43736*nc^2*nf*zb^3*V2[2, s] - 86760*nc*Pi^2*zb^3*V2[2, s] + 
      95784*nc^3*Pi^2*zb^3*V2[2, s] - 504*nc^2*nf*Pi^2*zb^3*V2[2, s] - 
      143810*nc*zb^4*V2[2, s] - 428233*nc^3*zb^4*V2[2, s] - 
      16400*nc^2*nf*zb^4*V2[2, s] + 28836*nc*Pi^2*zb^4*V2[2, s] - 
      31938*nc^3*Pi^2*zb^4*V2[2, s] + 72*nc^2*nf*Pi^2*zb^4*V2[2, s] + 
      7964*nc*zb^5*V2[2, s] + 68571*nc^3*zb^5*V2[2, s] + 
      2184*nc^2*nf*zb^5*V2[2, s] - 3744*nc*Pi^2*zb^5*V2[2, s] + 
      4128*nc^3*Pi^2*zb^5*V2[2, s] + 18144*V2[1, 2]*Zeta[3] + 
      11232*nc^2*V2[1, 2]*Zeta[3] - 45360*zb*V2[1, 2]*Zeta[3] - 
      28080*nc^2*zb*V2[1, 2]*Zeta[3] + 45360*zb^2*V2[1, 2]*Zeta[3] + 
      28080*nc^2*zb^2*V2[1, 2]*Zeta[3] - 22680*zb^3*V2[1, 2]*Zeta[3] - 
      14040*nc^2*zb^3*V2[1, 2]*Zeta[3] + 4536*zb^4*V2[1, 2]*Zeta[3] + 
      2808*nc^2*zb^4*V2[1, 2]*Zeta[3] - 150336*nc*V2[2, s]*Zeta[3] + 
      259200*nc^3*V2[2, s]*Zeta[3] + 375840*nc*zb*V2[2, s]*Zeta[3] - 
      648000*nc^3*zb*V2[2, s]*Zeta[3] - 338256*nc*zb^2*V2[2, s]*Zeta[3] + 
      583200*nc^3*zb^2*V2[2, s]*Zeta[3] + 131544*nc*zb^3*V2[2, s]*Zeta[3] - 
      226800*nc^3*zb^3*V2[2, s]*Zeta[3] - 18792*nc*zb^4*V2[2, s]*Zeta[3] + 
      32400*nc^3*zb^4*V2[2, s]*Zeta[3]))/(10368*nc^3*(-2 + zb)^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, zb]*(6269400*V2[1, 2] - 2913240*nc^2*V2[1, 2] - 
      389760*nc*nf*V2[1, 2] + 477900*Pi^2*V2[1, 2] - 
      88020*nc^2*Pi^2*V2[1, 2] + 10332*Pi^4*V2[1, 2] + 
      2844*nc^2*Pi^4*V2[1, 2] - 17272440*zb*V2[1, 2] + 
      8844000*nc^2*zb*V2[1, 2] + 269760*nc*nf*zb*V2[1, 2] - 
      880200*Pi^2*zb*V2[1, 2] + 43200*nc^2*Pi^2*zb*V2[1, 2] - 
      20664*Pi^4*zb*V2[1, 2] - 5688*nc^2*Pi^4*zb*V2[1, 2] + 
      14959080*zb^2*V2[1, 2] - 8145960*nc^2*zb^2*V2[1, 2] + 
      277440*nc*nf*zb^2*V2[1, 2] + 487350*Pi^2*zb^2*V2[1, 2] + 
      86130*nc^2*Pi^2*zb^2*V2[1, 2] + 15498*Pi^4*zb^2*V2[1, 2] + 
      4266*nc^2*Pi^4*zb^2*V2[1, 2] - 3956040*zb^3*V2[1, 2] + 
      2215200*nc^2*zb^3*V2[1, 2] - 157440*nc*nf*zb^3*V2[1, 2] - 
      85050*Pi^2*zb^3*V2[1, 2] - 41310*nc^2*Pi^2*zb^3*V2[1, 2] - 
      5166*Pi^4*zb^3*V2[1, 2] - 1422*nc^2*Pi^4*zb^3*V2[1, 2] + 
      2700*Pi^2*zb^4*V2[1, 2] - 2023590*nc*V2[2, s] - 6464490*nc^3*V2[2, s] - 
      227360*nc^2*nf*V2[2, s] + 1207800*nc*Pi^2*V2[2, s] + 
      2064360*nc^3*Pi^2*V2[2, s] + 60480*nc^2*nf*Pi^2*V2[2, s] - 
      21168*nc*Pi^4*V2[2, s] - 4464*nc^3*Pi^4*V2[2, s] - 
      10297755*nc*zb*V2[2, s] + 18702195*nc^3*zb*V2[2, s] - 
      808880*nc^2*nf*zb*V2[2, s] - 2231820*nc*Pi^2*zb*V2[2, s] - 
      4817940*nc^3*Pi^2*zb*V2[2, s] - 133920*nc^2*nf*Pi^2*zb*V2[2, s] + 
      42336*nc*Pi^4*zb*V2[2, s] + 8928*nc^3*Pi^4*zb*V2[2, s] + 
      16916535*nc*zb^2*V2[2, s] - 16817255*nc^3*zb^2*V2[2, s] + 
      1793360*nc^2*nf*zb^2*V2[2, s] + 1263600*nc*Pi^2*zb^2*V2[2, s] + 
      4450680*nc^3*Pi^2*zb^2*V2[2, s] + 100800*nc^2*nf*Pi^2*zb^2*V2[2, s] - 
      26460*nc*Pi^4*zb^2*V2[2, s] - 5580*nc^3*Pi^4*zb^2*V2[2, s] - 
      3559500*nc*zb^3*V2[2, s] + 4446920*nc^3*zb^3*V2[2, s] - 
      848200*nc^2*nf*zb^3*V2[2, s] - 254340*nc*Pi^2*zb^3*V2[2, s] - 
      1988580*nc^3*Pi^2*zb^3*V2[2, s] - 30240*nc^2*nf*Pi^2*zb^3*V2[2, s] + 
      5292*nc*Pi^4*zb^3*V2[2, s] + 1116*nc^3*Pi^4*zb^3*V2[2, s] - 
      1035690*nc*zb^4*V2[2, s] + 47110*nc^3*zb^4*V2[2, s] + 
      91080*nc^2*nf*zb^4*V2[2, s] + 14760*nc*Pi^2*zb^4*V2[2, s] + 
      354840*nc^3*Pi^2*zb^4*V2[2, s] + 2880*nc^2*nf*Pi^2*zb^4*V2[2, s] + 
      1561680*V2[1, 2]*Zeta[3] - 1445040*nc^2*V2[1, 2]*Zeta[3] - 
      3453840*zb*V2[1, 2]*Zeta[3] + 2663280*nc^2*zb*V2[1, 2]*Zeta[3] + 
      2433240*zb^2*V2[1, 2]*Zeta[3] - 1519560*nc^2*zb^2*V2[1, 2]*Zeta[3] - 
      541080*zb^3*V2[1, 2]*Zeta[3] + 301320*nc^2*zb^3*V2[1, 2]*Zeta[3] - 
      3404160*nc*V2[2, s]*Zeta[3] + 5272560*nc^3*V2[2, s]*Zeta[3] - 
      34560*nc^2*nf*V2[2, s]*Zeta[3] + 11396160*nc*zb*V2[2, s]*Zeta[3] - 
      17073720*nc^3*zb*V2[2, s]*Zeta[3] + 69120*nc^2*nf*zb*V2[2, s]*Zeta[3] - 
      13452480*nc*zb^2*V2[2, s]*Zeta[3] + 18725040*nc^3*zb^2*V2[2, s]*
       Zeta[3] - 43200*nc^2*nf*zb^2*V2[2, s]*Zeta[3] + 
      6618240*nc*zb^3*V2[2, s]*Zeta[3] - 8682120*nc^3*zb^3*V2[2, s]*Zeta[3] + 
      8640*nc^2*nf*zb^3*V2[2, s]*Zeta[3] - 1157760*nc*zb^4*V2[2, s]*Zeta[3] + 
      1464480*nc^3*zb^4*V2[2, s]*Zeta[3]))/(622080*nc^3*(-2 + zb)*
     (-1 + zb)) + Log[Q2/muf2]*((-3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*
       G[2, 1, 0, 0, zb]*V2[1, 2])/(2*nc^3*(-2 + zb)) + 
     (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[2, 1, 0, 1, zb]*V2[1, 2])/
      (4*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-27 + 19*nc^2 + 26*zb - 
        18*nc^2*zb - 13*zb^2 + 9*nc^2*zb^2)*G[2, 1, 1, 0, zb]*V2[1, 2])/
      (4*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-74 + 62*nc^2 + 70*zb - 
        58*nc^2*zb - 35*zb^2 + 29*nc^2*zb^2)*G[2, 1, 1, 1, zb]*V2[1, 2])/
      (16*nc^3*(-2 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(34 - 30*zb + 15*zb^2)*
       G[2, 1, 2, 1, zb]*V2[1, 2])/(8*nc^3*(-2 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-17 + 9*nc^2 + 16*zb - 8*nc^2*zb - 8*zb^2 + 
        4*nc^2*zb^2)*G[2, 2, 1, 0, zb]*V2[1, 2])/(2*nc^3*(-2 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-80 + 64*nc^2 + 74*zb - 58*nc^2*zb - 37*zb^2 + 
        29*nc^2*zb^2)*G[2, 2, 1, 1, zb]*V2[1, 2])/(8*nc^3*(-2 + zb)) - 
     ((-1 + nc)^2*(1 + nc)^2*(30 - 26*zb + 13*zb^2)*G[2, 2, 2, 1, zb]*
       V2[1, 2])/(4*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*
       (15 - 15*zb + 4*zb^2)*G[0, 0, 0, zb]*V2[2, s])/(192*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb]*
       V2[2, s])/(32*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 2, 1, 0, zb]*
       (36*V2[1, 2] - 20*nc^2*V2[1, 2] - 42*zb*V2[1, 2] + 
        26*nc^2*zb*V2[1, 2] + 21*zb^2*V2[1, 2] - 13*nc^2*zb^2*V2[1, 2] - 
        8*nc^3*zb*V2[2, s] + 4*nc^3*zb^2*V2[2, s]))/(8*nc^3*(-2 + zb)) - 
     ((-1 + nc)*(1 + nc)*G[1, 2, 2, 1, zb]*(34*V2[1, 2] - 34*nc^2*V2[1, 2] - 
        40*zb*V2[1, 2] + 38*nc^2*zb*V2[1, 2] + 20*zb^2*V2[1, 2] - 
        19*nc^2*zb^2*V2[1, 2] + 8*nc*zb*V2[2, s] - 8*nc^3*zb*V2[2, s] - 
        4*nc*zb^2*V2[2, s] + 4*nc^3*zb^2*V2[2, s]))/(8*nc^3*(-2 + zb)) + 
     ((-1 + nc)*(1 + nc)*G[1, 1, 2, 1, zb]*(26*V2[1, 2] - 22*nc^2*V2[1, 2] - 
        38*zb*V2[1, 2] + 32*nc^2*zb*V2[1, 2] + 19*zb^2*V2[1, 2] - 
        16*nc^2*zb^2*V2[1, 2] + 8*nc*V2[2, s] - 16*nc^3*V2[2, s] - 
        2*nc*zb^2*V2[2, s] + 4*nc^3*zb^2*V2[2, s]))/(16*nc^3*(-2 + zb)) + 
     ((-1 + nc)*(1 + nc)*G[1, 2, 1, 1, zb]*(86*V2[1, 2] - 70*nc^2*V2[1, 2] - 
        106*zb*V2[1, 2] + 88*nc^2*zb*V2[1, 2] + 53*zb^2*V2[1, 2] - 
        44*nc^2*zb^2*V2[1, 2] + 8*nc*zb*V2[2, s] - 28*nc^3*zb*V2[2, s] - 
        4*nc*zb^2*V2[2, s] + 14*nc^3*zb^2*V2[2, s]))/(16*nc^3*(-2 + zb)) - 
     ((-1 + nc)*(1 + nc)*G[1, 0, 1, 1, zb]*(4*V2[1, 2] - 4*nc^2*V2[1, 2] - 
        4*zb*V2[1, 2] + 4*nc^2*zb*V2[1, 2] + 2*zb^2*V2[1, 2] - 
        2*nc^2*zb^2*V2[1, 2] - 28*nc*V2[2, s] + 112*nc^3*V2[2, s] + 
        28*nc*zb*V2[2, s] - 112*nc^3*zb*V2[2, s] - 7*nc*zb^2*V2[2, s] + 
        28*nc^3*zb^2*V2[2, s]))/(16*nc^3*(-2 + zb)) + 
     ((-1 + nc)*(1 + nc)*G[1, 0, 1, 0, zb]*(4*V2[1, 2] - 4*nc^2*V2[1, 2] - 
        4*zb*V2[1, 2] + 4*nc^2*zb*V2[1, 2] + 2*zb^2*V2[1, 2] - 
        2*nc^2*zb^2*V2[1, 2] - 100*nc*V2[2, s] + 180*nc^3*V2[2, s] + 
        100*nc*zb*V2[2, s] - 180*nc^3*zb*V2[2, s] - 25*nc*zb^2*V2[2, s] + 
        45*nc^3*zb^2*V2[2, s]))/(16*nc^3*(-2 + zb)) + 
     ((-1 + nc)*(1 + nc)*G[1, 0, 0, 1, zb]*(4*V2[1, 2] - 4*nc^2*V2[1, 2] - 
        4*zb*V2[1, 2] + 4*nc^2*zb*V2[1, 2] + 2*zb^2*V2[1, 2] - 
        2*nc^2*zb^2*V2[1, 2] - 96*nc*V2[2, s] + 180*nc^3*V2[2, s] + 
        96*nc*zb*V2[2, s] - 180*nc^3*zb*V2[2, s] - 24*nc*zb^2*V2[2, s] + 
        45*nc^3*zb^2*V2[2, s]))/(16*nc^3*(-2 + zb)) - 
     ((-1 + nc)*(1 + nc)*G[1, 1, 1, 0, zb]*(-36*V2[1, 2] + 28*nc^2*V2[1, 2] + 
        42*zb*V2[1, 2] - 34*nc^2*zb*V2[1, 2] - 21*zb^2*V2[1, 2] + 
        17*nc^2*zb^2*V2[1, 2] - 124*nc*V2[2, s] + 132*nc^3*V2[2, s] + 
        124*nc*zb*V2[2, s] - 160*nc^3*zb*V2[2, s] - 31*nc*zb^2*V2[2, s] + 
        47*nc^3*zb^2*V2[2, s]))/(16*nc^3*(-2 + zb)) + 
     ((-1 + nc)*(1 + nc)*G[1, 1, 0, 0, zb]*(-24*V2[1, 2] + 24*nc^2*V2[1, 2] + 
        24*zb*V2[1, 2] - 24*nc^2*zb*V2[1, 2] - 12*zb^2*V2[1, 2] + 
        12*nc^2*zb^2*V2[1, 2] - 136*nc*V2[2, s] + 212*nc^3*V2[2, s] + 
        136*nc*zb*V2[2, s] - 236*nc^3*zb*V2[2, s] - 34*nc*zb^2*V2[2, s] + 
        65*nc^3*zb^2*V2[2, s]))/(16*nc^3*(-2 + zb)) - 
     ((-1 + nc)*(1 + nc)*G[1, 1, 0, 1, zb]*(-20*V2[1, 2] + 20*nc^2*V2[1, 2] + 
        16*zb*V2[1, 2] - 16*nc^2*zb*V2[1, 2] - 8*zb^2*V2[1, 2] + 
        8*nc^2*zb^2*V2[1, 2] - 180*nc*V2[2, s] + 288*nc^3*V2[2, s] + 
        180*nc*zb*V2[2, s] - 342*nc^3*zb*V2[2, s] - 45*nc*zb^2*V2[2, s] + 
        99*nc^3*zb^2*V2[2, s]))/(32*nc^3*(-2 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*G[0, 1, 1, zb]*(12*V2[1, 2] - 12*nc^2*V2[1, 2] - 
        12*zb*V2[1, 2] + 12*nc^2*zb*V2[1, 2] - 117*nc*V2[2, s] + 
        408*nc^3*V2[2, s] + 117*nc*zb*V2[2, s] - 408*nc^3*zb*V2[2, s] - 
        36*nc*zb^2*V2[2, s] + 104*nc^3*zb^2*V2[2, s]))/(96*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*G[1, 1, 1, 1, zb]*(-72*V2[1, 2] + 56*nc^2*V2[1, 2] + 
        104*zb*V2[1, 2] - 84*nc^2*zb*V2[1, 2] - 52*zb^2*V2[1, 2] + 
        42*nc^2*zb^2*V2[1, 2] - 228*nc*V2[2, s] + 204*nc^3*V2[2, s] + 
        212*nc*zb*V2[2, s] - 320*nc^3*zb*V2[2, s] - 49*nc*zb^2*V2[2, s] + 
        109*nc^3*zb^2*V2[2, s]))/(64*nc^3*(-2 + zb)) + 
     ((-1 + nc)*(1 + nc)*zb*G[0, 1, 0, zb]*(12*V2[1, 2] - 12*nc^2*V2[1, 2] - 
        12*zb*V2[1, 2] + 12*nc^2*zb*V2[1, 2] - 369*nc*V2[2, s] + 
        663*nc^3*V2[2, s] + 369*nc*zb*V2[2, s] - 663*nc^3*zb*V2[2, s] - 
        96*nc*zb^2*V2[2, s] + 172*nc^3*zb^2*V2[2, s]))/(96*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*zb*G[0, 0, 1, zb]*(12*V2[1, 2] - 12*nc^2*V2[1, 2] - 
        12*zb*V2[1, 2] + 12*nc^2*zb*V2[1, 2] - 354*nc*V2[2, s] + 
        663*nc^3*V2[2, s] + 354*nc*zb*V2[2, s] - 663*nc^3*zb*V2[2, s] - 
        92*nc*zb^2*V2[2, s] + 172*nc^3*zb^2*V2[2, s]))/(96*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*G[0, 1, zb]*(-828*V2[1, 2] + 564*nc^2*V2[1, 2] + 
        48*nc*nf*V2[1, 2] + 828*zb*V2[1, 2] - 564*nc^2*zb*V2[1, 2] - 
        48*nc*nf*zb*V2[1, 2] - 1317*nc*V2[2, s] + 4845*nc^3*V2[2, s] - 
        312*nc^2*nf*V2[2, s] + 1101*nc*zb*V2[2, s] - 4701*nc^3*zb*V2[2, s] + 
        312*nc^2*nf*zb*V2[2, s] + 480*nc*zb^2*V2[2, s] + 
        1468*nc^3*zb^2*V2[2, s] - 64*nc^2*nf*zb^2*V2[2, s]))/
      (1152*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*G[0, 0, zb]*
       (-1728*V2[1, 2] + 1728*nc^2*V2[1, 2] + 1728*zb*V2[1, 2] - 
        1728*nc^2*zb*V2[1, 2] - 2601*nc*V2[2, s] + 5055*nc^3*V2[2, s] - 
        60*nc^2*nf*V2[2, s] + 2565*nc*zb*V2[2, s] - 5091*nc^3*zb*V2[2, s] + 
        60*nc^2*nf*zb*V2[2, s] + 400*nc*zb^2*V2[2, s] + 
        1316*nc^3*zb^2*V2[2, s] - 16*nc^2*nf*zb^2*V2[2, s]))/
      (1152*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*G[0, zb]*
       (10692*V2[1, 2] - 8820*nc^2*V2[1, 2] + 288*nc*nf*V2[1, 2] + 
        108*Pi^2*V2[1, 2] + 36*nc^2*Pi^2*V2[1, 2] - 10692*zb*V2[1, 2] + 
        8820*nc^2*zb*V2[1, 2] - 288*nc*nf*zb*V2[1, 2] - 
        108*Pi^2*zb*V2[1, 2] - 36*nc^2*Pi^2*zb*V2[1, 2] + 15978*nc*V2[2, s] + 
        4614*nc^3*V2[2, s] + 1044*nc^2*nf*V2[2, s] - 1530*nc*Pi^2*V2[2, s] + 
        2250*nc^3*Pi^2*V2[2, s] - 14493*nc*zb*V2[2, s] - 
        6081*nc^3*zb*V2[2, s] - 1260*nc^2*nf*zb*V2[2, s] + 
        1530*nc*Pi^2*zb*V2[2, s] - 2250*nc^3*Pi^2*zb*V2[2, s] - 
        1263*nc*zb^2*V2[2, s] + 8163*nc^3*zb^2*V2[2, s] + 
        280*nc^2*nf*zb^2*V2[2, s] - 408*nc*Pi^2*zb^2*V2[2, s] + 
        600*nc^3*Pi^2*zb^2*V2[2, s]))/(3456*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*G[1, 2, 1, zb]*(-132*V2[1, 2] + 220*nc^2*V2[1, 2] - 
        16*nc*nf*V2[1, 2] + 174*zb*V2[1, 2] - 270*nc^2*zb*V2[1, 2] + 
        12*nc*nf*zb*V2[1, 2] - 45*zb^2*V2[1, 2] + 93*nc^2*zb^2*V2[1, 2] - 
        6*nc*nf*zb^2*V2[1, 2] + 10*nc*V2[2, s] - 20*nc^3*V2[2, s] - 
        49*nc*zb*V2[2, s] + 74*nc^3*zb*V2[2, s] + 62*nc*zb^2*V2[2, s] - 
        88*nc^3*zb^2*V2[2, s] - 20*nc*zb^3*V2[2, s] + 28*nc^3*zb^3*V2[2, s]))/
      (48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*G[1, 1, 0, zb]*
       (-558*V2[1, 2] + 410*nc^2*V2[1, 2] - 8*nc*nf*V2[1, 2] + 
        666*zb*V2[1, 2] - 470*nc^2*zb*V2[1, 2] + 8*nc*nf*zb*V2[1, 2] - 
        189*zb^2*V2[1, 2] + 139*nc^2*zb^2*V2[1, 2] - 4*nc*nf*zb^2*V2[1, 2] + 
        726*nc*V2[2, s] - 752*nc^3*V2[2, s] - 32*nc^2*nf*V2[2, s] - 
        1479*nc*zb*V2[2, s] + 1634*nc^3*zb*V2[2, s] + 
        32*nc^2*nf*zb*V2[2, s] + 966*nc*zb^2*V2[2, s] - 
        1029*nc^3*zb^2*V2[2, s] - 8*nc^2*nf*zb^2*V2[2, s] - 
        204*nc*zb^3*V2[2, s] + 200*nc^3*zb^3*V2[2, s]))/(96*nc^3*(-2 + zb)) + 
     ((-1 + nc)*(1 + nc)*G[1, 1, 1, zb]*(-666*V2[1, 2] + 822*nc^2*V2[1, 2] - 
        48*nc*nf*V2[1, 2] + 918*zb*V2[1, 2] - 1042*nc^2*zb*V2[1, 2] + 
        40*nc*nf*zb*V2[1, 2] - 261*zb^2*V2[1, 2] + 359*nc^2*zb^2*V2[1, 2] - 
        20*nc*nf*zb^2*V2[1, 2] + 946*nc*V2[2, s] - 222*nc^3*V2[2, s] - 
        160*nc^2*nf*V2[2, s] - 1765*nc*zb*V2[2, s] + 1371*nc^3*zb*V2[2, s] + 
        160*nc^2*nf*zb*V2[2, s] + 1190*nc*zb^2*V2[2, s] - 
        1078*nc^3*zb^2*V2[2, s] - 40*nc^2*nf*zb^2*V2[2, s] - 
        272*nc*zb^3*V2[2, s] + 224*nc^3*zb^3*V2[2, s]))/
      (192*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*G[1, 0, 0, zb]*
       (-288*V2[1, 2] + 288*nc^2*V2[1, 2] + 432*zb*V2[1, 2] - 
        432*nc^2*zb*V2[1, 2] - 144*zb^2*V2[1, 2] + 144*nc^2*zb^2*V2[1, 2] + 
        696*nc*V2[2, s] - 946*nc^3*V2[2, s] - 8*nc^2*nf*V2[2, s] - 
        1833*nc*zb*V2[2, s] + 2655*nc^3*zb*V2[2, s] + 
        12*nc^2*nf*zb*V2[2, s] + 1557*nc*zb^2*V2[2, s] - 
        2129*nc^3*zb^2*V2[2, s] - 4*nc^2*nf*zb^2*V2[2, s] - 
        420*nc*zb^3*V2[2, s] + 540*nc^3*zb^3*V2[2, s]))/
      (192*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*
       (-6912*V2[1, 2] + 13280*nc^2*V2[1, 2] - 1664*nc*nf*V2[1, 2] + 
        120*Pi^2*V2[1, 2] - 72*nc^2*Pi^2*V2[1, 2] + 8280*zb*V2[1, 2] - 
        15416*nc^2*zb*V2[1, 2] + 1856*nc*nf*zb*V2[1, 2] - 
        96*Pi^2*zb*V2[1, 2] + 48*nc^2*Pi^2*zb*V2[1, 2] - 2124*zb^2*V2[1, 2] + 
        4636*nc^2*zb^2*V2[1, 2] - 592*nc*nf*zb^2*V2[1, 2] + 
        48*Pi^2*zb^2*V2[1, 2] - 24*nc^2*Pi^2*zb^2*V2[1, 2] - 
        11060*nc*V2[2, s] - 26668*nc^3*V2[2, s] - 192*nc^2*nf*V2[2, s] + 
        1344*nc*Pi^2*V2[2, s] - 2016*nc^3*Pi^2*V2[2, s] + 
        8552*nc*zb*V2[2, s] + 45280*nc^3*zb*V2[2, s] - 
        960*nc^2*nf*zb*V2[2, s] - 1344*nc*Pi^2*zb*V2[2, s] + 
        2352*nc^3*Pi^2*zb*V2[2, s] - 3943*nc*zb^2*V2[2, s] - 
        32437*nc^3*zb^2*V2[2, s] + 1040*nc^2*nf*zb^2*V2[2, s] + 
        336*nc*Pi^2*zb^2*V2[2, s] - 672*nc^3*Pi^2*zb^2*V2[2, s] + 
        1216*nc*zb^3*V2[2, s] + 8232*nc^3*zb^3*V2[2, s] - 
        256*nc^2*nf*zb^3*V2[2, s]))/(2304*nc^3*(-2 + zb)) + 
     ((-1 + nc)*(1 + nc)*G[2, 2, 1, zb]*(105*V2[1, 2] - 171*nc^2*V2[1, 2] + 
        12*nc*nf*V2[1, 2] - 219*zb*V2[1, 2] + 329*nc^2*zb*V2[1, 2] - 
        20*nc*nf*zb*V2[1, 2] + 138*zb^2*V2[1, 2] - 204*nc^2*zb^2*V2[1, 2] + 
        12*nc*nf*zb^2*V2[1, 2] - 24*zb^3*V2[1, 2] + 46*nc^2*zb^3*V2[1, 2] - 
        4*nc*nf*zb^3*V2[1, 2] - 8*nc*V2[2, s] + 8*nc^3*V2[2, s] + 
        16*nc*zb*V2[2, s] - 16*nc^3*zb*V2[2, s] - 42*nc*zb^2*V2[2, s] + 
        42*nc^3*zb^2*V2[2, s] + 34*nc*zb^3*V2[2, s] - 34*nc^3*zb^3*V2[2, s] - 
        8*nc*zb^4*V2[2, s] + 8*nc^3*zb^4*V2[2, s]))/(24*nc^3*(-2 + zb)*
       (-1 + zb)) + ((-1 + nc)*(1 + nc)*G[2, 1, 0, zb]*
       (342*V2[1, 2] - 194*nc^2*V2[1, 2] + 8*nc*nf*V2[1, 2] - 
        684*zb*V2[1, 2] + 388*nc^2*zb*V2[1, 2] - 16*nc*nf*zb*V2[1, 2] + 
        423*zb^2*V2[1, 2] - 249*nc^2*zb^2*V2[1, 2] + 12*nc*nf*zb^2*V2[1, 2] - 
        81*zb^3*V2[1, 2] + 55*nc^2*zb^3*V2[1, 2] - 4*nc*nf*zb^3*V2[1, 2] - 
        160*nc*V2[2, s] + 96*nc^3*V2[2, s] + 320*nc*zb*V2[2, s] - 
        192*nc^3*zb*V2[2, s] - 264*nc*zb^2*V2[2, s] + 
        216*nc^3*zb^2*V2[2, s] + 104*nc*zb^3*V2[2, s] - 
        120*nc^3*zb^3*V2[2, s] - 16*nc*zb^4*V2[2, s] + 
        24*nc^3*zb^4*V2[2, s]))/(48*nc^3*(-2 + zb)*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*G[2, 1, 1, zb]*(672*V2[1, 2] - 832*nc^2*V2[1, 2] + 
        64*nc*nf*V2[1, 2] - 1362*zb*V2[1, 2] + 1638*nc^2*zb*V2[1, 2] - 
        120*nc*nf*zb*V2[1, 2] + 831*zb^2*V2[1, 2] - 1053*nc^2*zb^2*V2[1, 2] + 
        84*nc*nf*zb^2*V2[1, 2] - 141*zb^3*V2[1, 2] + 247*nc^2*zb^3*V2[1, 2] - 
        28*nc*nf*zb^3*V2[1, 2] - 176*nc*V2[2, s] + 136*nc^3*V2[2, s] + 
        352*nc*zb*V2[2, s] - 272*nc^3*zb*V2[2, s] - 348*nc*zb^2*V2[2, s] + 
        426*nc^3*zb^2*V2[2, s] + 172*nc*zb^3*V2[2, s] - 
        290*nc^3*zb^3*V2[2, s] - 32*nc*zb^4*V2[2, s] + 
        64*nc^3*zb^4*V2[2, s]))/(96*nc^3*(-2 + zb)*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*G[2, 1, zb]*(-396*V2[1, 2] + 1508*nc^2*V2[1, 2] - 
        224*nc*nf*V2[1, 2] + 48*Pi^2*V2[1, 2] - 12*nc^2*Pi^2*V2[1, 2] + 
        792*zb*V2[1, 2] - 3016*nc^2*zb*V2[1, 2] + 448*nc*nf*zb*V2[1, 2] - 
        96*Pi^2*zb*V2[1, 2] + 24*nc^2*Pi^2*zb*V2[1, 2] - 423*zb^2*V2[1, 2] + 
        1947*nc^2*zb^2*V2[1, 2] - 300*nc*nf*zb^2*V2[1, 2] + 
        72*Pi^2*zb^2*V2[1, 2] - 18*nc^2*Pi^2*zb^2*V2[1, 2] + 
        27*zb^3*V2[1, 2] - 439*nc^2*zb^3*V2[1, 2] + 76*nc*nf*zb^3*V2[1, 2] - 
        24*Pi^2*zb^3*V2[1, 2] + 6*nc^2*Pi^2*zb^3*V2[1, 2] - 
        1304*nc*V2[2, s] + 1980*nc^3*V2[2, s] + 2752*nc*zb*V2[2, s] - 
        4032*nc^3*zb*V2[2, s] - 2022*nc*zb^2*V2[2, s] + 
        3075*nc^3*zb^2*V2[2, s] + 610*nc*zb^3*V2[2, s] - 
        1041*nc^3*zb^3*V2[2, s] - 62*nc*zb^4*V2[2, s] + 
        132*nc^3*zb^4*V2[2, s]))/(288*nc^3*(-2 + zb)*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*G[1, 0, 1, zb]*(162*V2[1, 2] - 118*nc^2*V2[1, 2] - 
        8*nc*nf*V2[1, 2] - 336*zb*V2[1, 2] + 248*nc^2*zb*V2[1, 2] + 
        16*nc*nf*zb*V2[1, 2] + 225*zb^2*V2[1, 2] - 159*nc^2*zb^2*V2[1, 2] - 
        12*nc*nf*zb^2*V2[1, 2] - 51*zb^3*V2[1, 2] + 29*nc^2*zb^3*V2[1, 2] + 
        4*nc*nf*zb^3*V2[1, 2] - 502*nc*V2[2, s] + 518*nc^3*V2[2, s] + 
        48*nc^2*nf*V2[2, s] + 1547*nc*zb*V2[2, s] - 1927*nc^3*zb*V2[2, s] - 
        96*nc^2*nf*zb*V2[2, s] - 1722*nc*zb^2*V2[2, s] + 
        2256*nc^3*zb^2*V2[2, s] + 60*nc^2*nf*zb^2*V2[2, s] + 
        817*nc*zb^3*V2[2, s] - 1079*nc^3*zb^3*V2[2, s] - 
        12*nc^2*nf*zb^3*V2[2, s] - 140*nc*zb^4*V2[2, s] + 
        184*nc^3*zb^4*V2[2, s]))/(96*nc^3*(-2 + zb)*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(936*V2[1, 2] - 624*nc^2*V2[1, 2] + 
        48*nc*nf*V2[1, 2] + 18*Pi^2*V2[1, 2] + 6*nc^2*Pi^2*V2[1, 2] - 
        1368*zb*V2[1, 2] + 744*nc^2*zb*V2[1, 2] - 96*nc*nf*zb*V2[1, 2] - 
        36*Pi^2*zb*V2[1, 2] - 12*nc^2*Pi^2*zb*V2[1, 2] + 414*zb^2*V2[1, 2] - 
        24*nc^2*zb^2*V2[1, 2] + 60*nc*nf*zb^2*V2[1, 2] + 
        27*Pi^2*zb^2*V2[1, 2] + 9*nc^2*Pi^2*zb^2*V2[1, 2] + 
        18*zb^3*V2[1, 2] - 96*nc^2*zb^3*V2[1, 2] - 12*nc*nf*zb^3*V2[1, 2] - 
        9*Pi^2*zb^3*V2[1, 2] - 3*nc^2*Pi^2*zb^3*V2[1, 2] + 1358*nc*V2[2, s] + 
        3556*nc^3*V2[2, s] + 96*nc^2*nf*V2[2, s] - 204*nc*Pi^2*V2[2, s] + 
        300*nc^3*Pi^2*V2[2, s] - 1531*nc*zb*V2[2, s] - 
        9596*nc^3*zb*V2[2, s] - 156*nc^2*nf*zb*V2[2, s] + 
        408*nc*Pi^2*zb*V2[2, s] - 600*nc^3*Pi^2*zb*V2[2, s] + 
        60*nc*zb^2*V2[2, s] + 10137*nc^3*zb^2*V2[2, s] + 
        42*nc^2*nf*zb^2*V2[2, s] - 255*nc*Pi^2*zb^2*V2[2, s] + 
        375*nc^3*Pi^2*zb^2*V2[2, s] + 43*nc*zb^3*V2[2, s] - 
        4816*nc^3*zb^3*V2[2, s] + 30*nc^2*nf*zb^3*V2[2, s] + 
        51*nc*Pi^2*zb^3*V2[2, s] - 75*nc^3*Pi^2*zb^3*V2[2, s] + 
        70*nc*zb^4*V2[2, s] + 851*nc^3*zb^4*V2[2, s] - 
        12*nc^2*nf*zb^4*V2[2, s]))/(288*nc^3*(-2 + zb)*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*(27702*V2[1, 2] - 34686*nc^2*V2[1, 2] + 
        8064*nc*nf*V2[1, 2] - 1080*Pi^2*V2[1, 2] + 972*nc^2*Pi^2*V2[1, 2] - 
        27702*zb*V2[1, 2] + 34686*nc^2*zb*V2[1, 2] - 8064*nc*nf*zb*V2[1, 2] + 
        1080*Pi^2*zb*V2[1, 2] - 972*nc^2*Pi^2*zb*V2[1, 2] + 
        108189*nc*V2[2, s] - 121137*nc^3*V2[2, s] + 12072*nc^2*nf*V2[2, s] - 
        3474*nc*Pi^2*V2[2, s] + 8568*nc^3*Pi^2*V2[2, s] - 
        104373*nc*zb*V2[2, s] + 103551*nc^3*zb*V2[2, s] - 
        11748*nc^2*nf*zb*V2[2, s] + 3474*nc*Pi^2*zb*V2[2, s] - 
        8676*nc^3*Pi^2*zb*V2[2, s] - 5184*nc*zb^2*V2[2, s] - 
        15678*nc^3*zb^2*V2[2, s] + 172*nc^2*nf*zb^2*V2[2, s] + 
        132*nc*Pi^2*zb^2*V2[2, s] + 3084*nc^3*Pi^2*zb^2*V2[2, s] + 
        1944*V2[1, 2]*Zeta[3] + 1944*nc^2*V2[1, 2]*Zeta[3] - 
        1944*zb*V2[1, 2]*Zeta[3] - 1944*nc^2*zb*V2[1, 2]*Zeta[3] - 
        38880*nc*V2[2, s]*Zeta[3] + 76140*nc^3*V2[2, s]*Zeta[3] + 
        38880*nc*zb*V2[2, s]*Zeta[3] - 76140*nc^3*zb*V2[2, s]*Zeta[3] - 
        10368*nc*zb^2*V2[2, s]*Zeta[3] + 20304*nc^3*zb^2*V2[2, s]*Zeta[3]))/
      (20736*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*G[1, zb]*
       (12312*V2[1, 2] - 6240*nc^2*V2[1, 2] - 2112*nc*nf*V2[1, 2] + 
        576*Pi^2*V2[1, 2] - 252*nc^2*Pi^2*V2[1, 2] - 36828*zb*V2[1, 2] + 
        24396*nc^2*zb*V2[1, 2] + 3648*nc*nf*zb*V2[1, 2] - 
        1260*Pi^2*zb*V2[1, 2] + 468*nc^2*Pi^2*zb*V2[1, 2] + 
        33777*zb^2*V2[1, 2] - 25593*nc^2*zb^2*V2[1, 2] - 
        1776*nc*nf*zb^2*V2[1, 2] + 882*Pi^2*zb^2*V2[1, 2] - 
        288*nc^2*Pi^2*zb^2*V2[1, 2] - 9261*zb^3*V2[1, 2] + 
        7437*nc^2*zb^3*V2[1, 2] + 240*nc*nf*zb^3*V2[1, 2] - 
        198*Pi^2*zb^3*V2[1, 2] + 72*nc^2*Pi^2*zb^3*V2[1, 2] - 
        5322*nc*V2[2, s] + 47286*nc^3*V2[2, s] - 1448*nc^2*nf*V2[2, s] - 
        2100*nc*Pi^2*V2[2, s] + 1644*nc^3*Pi^2*V2[2, s] - 
        4989*nc*zb*V2[2, s] - 97653*nc^3*zb*V2[2, s] - 
        20*nc^2*nf*zb*V2[2, s] + 6198*nc*Pi^2*zb*V2[2, s] - 
        6258*nc^3*Pi^2*zb*V2[2, s] + 14163*nc*zb^2*V2[2, s] + 
        86551*nc^3*zb^2*V2[2, s] + 3380*nc^2*nf*zb^2*V2[2, s] - 
        6678*nc*Pi^2*zb^2*V2[2, s] + 7326*nc^3*Pi^2*zb^2*V2[2, s] - 
        2535*nc*zb^3*V2[2, s] - 46235*nc^3*zb^3*V2[2, s] - 
        2320*nc^2*nf*zb^3*V2[2, s] + 3108*nc*Pi^2*zb^3*V2[2, s] - 
        3504*nc^3*Pi^2*zb^3*V2[2, s] - 1317*nc*zb^4*V2[2, s] + 
        10731*nc^3*zb^4*V2[2, s] + 408*nc^2*nf*zb^4*V2[2, s] - 
        528*nc*Pi^2*zb^4*V2[2, s] + 600*nc^3*Pi^2*zb^4*V2[2, s] - 
        648*V2[1, 2]*Zeta[3] - 648*nc^2*V2[1, 2]*Zeta[3] + 
        1296*zb*V2[1, 2]*Zeta[3] + 1296*nc^2*zb*V2[1, 2]*Zeta[3] - 
        972*zb^2*V2[1, 2]*Zeta[3] - 972*nc^2*zb^2*V2[1, 2]*Zeta[3] + 
        324*zb^3*V2[1, 2]*Zeta[3] + 324*nc^2*zb^3*V2[1, 2]*Zeta[3] + 
        10368*nc*V2[2, s]*Zeta[3] - 20304*nc^3*V2[2, s]*Zeta[3] - 
        20736*nc*zb*V2[2, s]*Zeta[3] + 40608*nc^3*zb*V2[2, s]*Zeta[3] + 
        12960*nc*zb^2*V2[2, s]*Zeta[3] - 25380*nc^3*zb^2*V2[2, s]*Zeta[3] - 
        2592*nc*zb^3*V2[2, s]*Zeta[3] + 5076*nc^3*zb^3*V2[2, s]*Zeta[3]))/
      (3456*nc^3*(-2 + zb)*(-1 + zb))), 
  -((-1 + nc)*(1 + nc)*zb*(1296 - 164463*nc + 648*nc^2 - 35409*nc^3 - 
       5448*nc^2*nf + 10620*nc*Pi^2 - 14760*nc^3*Pi^2 - 20898*zb + 
       159207*nc*zb + 3564*nc^2*zb + 46488*nc^3*zb + 6528*nc^2*nf*zb - 
       10620*nc*Pi^2*zb + 14760*nc^3*Pi^2*zb + 19440*zb^2 + 2821*nc*zb^2 - 
       4212*nc^2*zb^2 - 55400*nc^3*zb^2 - 1936*nc^2*nf*zb^2 + 
       2832*nc*Pi^2*zb^2 - 3936*nc^3*Pi^2*zb^2 + 162*zb^3)*G[0, 0, zb]*
      V2[2, s])/(5184*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(12150 - 221412*nc - 14688*nc^2 - 94092*nc^3 + 
      432*nc*nf - 11376*nc^2*nf - 540*Pi^2 + 14616*nc*Pi^2 - 
      18036*nc^3*Pi^2 - 57186*zb + 220188*nc*zb + 22437*nc^2*zb + 
      107700*nc^3*zb - 2268*nc*nf*zb + 13536*nc^2*nf*zb + 1350*Pi^2*zb - 
      14616*nc*Pi^2*zb + 648*nc^2*Pi^2*zb + 18036*nc^3*Pi^2*zb + 44604*zb^2 - 
      8828*nc*zb^2 - 7749*nc^2*zb^2 - 92504*nc^3*zb^2 + 1836*nc*nf*zb^2 - 
      2928*nc^2*nf*zb^2 - 810*Pi^2*zb^2 + 4704*nc*Pi^2*zb^2 - 
      648*nc^2*Pi^2*zb^2 - 5472*nc^3*Pi^2*zb^2 + 432*zb^3)*G[0, 1, zb]*
     V2[2, s])/(10368*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-2556 - 9880*nc + 108*nc^2 + 7692*nc^3 + 
      216*nc*Pi^2 - 56*nc^3*Pi^2 + 4113*zb + 8872*nc*zb + 135*nc^2*zb - 
      9450*nc^3*zb - 810*Pi^2*zb - 216*nc*Pi^2*zb + 56*nc^3*Pi^2*zb - 
      1575*zb^2 + 1720*nc*zb^2 - 243*nc^2*zb^2 + 690*nc^3*zb^2 + 
      810*Pi^2*zb^2 - 288*nc*Pi^2*zb^2 + 352*nc^3*Pi^2*zb^2 + 18*zb^3)*
     G[2, 1, zb]*V2[2, s])/(1728*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-17985 + 33387*nc^2 + 420*nc*nf + 17553*zb - 
      33819*nc^2*zb - 420*nc*nf*zb + 1476*zb^2 + 8836*nc^2*zb^2 + 
      112*nc*nf*zb^2)*G[0, 0, 0, zb]*V2[2, s])/(1728*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(54 - 1224*nc + 810*nc^2 + 27960*nc^3 + 837*zb - 
      288*nc*zb + 3039*nc^2*zb - 27096*nc^3*zb - 348*nc*nf*zb + 
      72*nc^2*Pi^2*zb - 891*zb^2 + 1960*nc*zb^2 - 3849*nc^2*zb^2 + 
      7884*nc^3*zb^2 + 348*nc*nf*zb^2 - 72*nc^2*Pi^2*zb^2)*G[0, 0, 1, zb]*
     V2[2, s])/(1728*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(324 + 1242*nc + 1080*nc^2 + 28026*nc^3 - 
      576*nc^2*nf - 2754*nc*zb + 2619*nc^2*zb - 27486*nc^3*zb - 
      216*nc*nf*zb + 576*nc^2*nf*zb - 324*zb^2 + 2500*nc*zb^2 - 
      3699*nc^2*zb^2 + 9412*nc^3*zb^2 + 216*nc*nf*zb^2 - 96*nc^2*nf*zb^2)*
     G[0, 1, 0, zb]*V2[2, s])/(1728*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(180*Pi^2 + 432*zb + 11904*nc*zb + 1890*nc^2*zb + 
      24012*nc^3*zb - 1512*nc^2*nf*zb + 540*Pi^2*zb + 972*zb^2 - 
      14172*nc*zb^2 + 4011*nc^2*zb^2 - 22500*nc^3*zb^2 - 780*nc*nf*zb^2 + 
      1512*nc^2*nf*zb^2 + 72*nc^2*Pi^2*zb^2 - 1404*zb^3 + 2480*nc*zb^3 - 
      5901*nc^2*zb^3 + 8764*nc^3*zb^3 + 780*nc*nf*zb^3 - 288*nc^2*nf*zb^3 - 
      720*Pi^2*zb^3 - 72*nc^2*Pi^2*zb^3)*G[0, 1, 1, zb]*V2[2, s])/
    (1728*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(216 - 17419*nc + 108*nc^2 - 
      24030*nc^3 - 910*nc^2*nf + 1416*nc*Pi^2 - 1968*nc^3*Pi^2 - 3132*zb + 
      19326*nc*zb + 540*nc^2*zb + 51609*nc^3*zb + 1500*nc^2*nf*zb - 
      2124*nc*Pi^2*zb + 2952*nc^3*Pi^2*zb + 3780*zb^2 - 2553*nc*zb^2 - 
      648*nc^2*zb^2 - 40543*nc^3*zb^2 - 638*nc^2*nf*zb^2 + 708*nc*Pi^2*zb^2 - 
      984*nc^3*Pi^2*zb^2 - 864*zb^3 + 646*nc*zb^3 + 10944*nc^3*zb^3 + 
      48*nc^2*nf*zb^3)*G[1, 0, 0, zb]*V2[2, s])/(864*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(2079 - 34859*nc - 3258*nc^2 - 45925*nc^3 + 72*nc*nf - 
      1512*nc^2*nf - 90*Pi^2 + 1920*nc*Pi^2 - 2304*nc^3*Pi^2 - 9963*zb + 
      57414*nc*zb + 2628*nc^2*zb + 91734*nc^3*zb + 72*nc*nf*zb + 
      1944*nc^2*nf*zb + 270*Pi^2*zb - 2880*nc*Pi^2*zb + 3456*nc^3*Pi^2*zb + 
      11934*zb^2 - 26355*nc*zb^2 + 5775*nc^2*zb^2 - 68409*nc^3*zb^2 - 
      708*nc*nf*zb^2 - 240*nc^2*nf*zb^2 - 180*Pi^2*zb^2 + 960*nc*Pi^2*zb^2 + 
      72*nc^2*Pi^2*zb^2 - 1152*nc^3*Pi^2*zb^2 - 4050*zb^3 + 3800*nc*zb^3 - 
      5145*nc^2*zb^3 + 19432*nc^3*zb^3 + 564*nc*nf*zb^3 - 192*nc^2*nf*zb^3 - 
      72*nc^2*Pi^2*zb^3)*G[1, 0, 1, zb]*V2[2, s])/(1728*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-540 - 51632*nc + 189*nc^2 - 27724*nc^3 - 
      1112*nc^2*nf + 2544*nc*Pi^2 - 3600*nc^3*Pi^2 - 2862*zb + 27853*nc*zb + 
      2322*nc^2*zb + 43307*nc^3*zb - 200*nc^2*nf*zb - 1152*nc*Pi^2*zb + 
      2244*nc^3*Pi^2*zb + 1404*zb^2 - 5156*nc*zb^2 + 3699*nc^2*zb^2 - 
      25416*nc^3*zb^2 - 216*nc*nf*zb^2 + 336*nc^2*nf*zb^2)*G[1, 1, 0, zb]*
     V2[2, s])/(1728*nc^3) + ((-1 + nc)*(1 + nc)*(2160 - 100729*nc - 
      7758*nc^2 - 51871*nc^3 + 144*nc*nf - 832*nc^2*nf - 540*Pi^2 + 
      5496*nc*Pi^2 - 3600*nc^3*Pi^2 - 9180*zb + 77717*nc*zb - 72*nc^2*zb + 
      61271*nc^3*zb + 288*nc*nf*zb - 2824*nc^2*nf*zb + 720*Pi^2*zb - 
      2880*nc*Pi^2*zb + 2904*nc^3*Pi^2*zb + 7290*zb^2 - 18448*nc*zb^2 + 
      14826*nc^2*zb^2 - 41840*nc^3*zb^2 - 1992*nc*nf*zb^2 + 
      1344*nc^2*nf*zb^2 + 720*Pi^2*zb^2 + 144*nc^2*Pi^2*zb^2)*G[1, 1, 1, zb]*
     V2[2, s])/(3456*nc^3) + ((-1 + nc)*(1 + nc)*(189 + 12232*nc + 459*nc^2 - 
      8988*nc^3 - 180*Pi^2 + 918*zb - 7508*nc*zb - 162*nc^2*zb + 
      5676*nc^3*zb + 180*Pi^2*zb - 312*nc*Pi^2*zb + 312*nc^3*Pi^2*zb - 
      567*zb^2 + 1360*nc*zb^2 - 108*nc^2*zb^2 - 1584*nc^3*zb^2 + 
      180*Pi^2*zb^2)*G[1, 2, 1, zb]*V2[2, s])/(864*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-27 - 2774*nc + 4012*nc^3 + 189*zb + 
      2612*nc*zb - 4012*nc^3*zb - 162*zb^2 - 284*nc*zb^2 + 868*nc^3*zb^2)*
     G[2, 1, 0, zb]*V2[2, s])/(432*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-81 - 5482*nc + 9992*nc^3 + 1107*zb + 
      5212*nc*zb - 10100*nc^3*zb - 1026*zb^2 - 856*nc*zb^2 + 2252*nc^3*zb^2)*
     G[2, 1, 1, zb]*V2[2, s])/(864*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-992 + 765*nc^2 + 938*zb - 792*nc^2*zb - 
      77*zb^2 + 198*nc^2*zb^2)*G[2, 2, 1, zb]*V2[2, s])/
    (108*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*
     (15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb]*V2[2, s])/(144*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-36 - 840*nc + 54*nc^2 + 4119*nc^3 + 63*zb + 
      840*nc*zb + 336*nc^2*zb - 4119*nc^3*zb - 12*nc*nf*zb - 27*zb^2 - 
      296*nc*zb^2 - 390*nc^2*zb^2 + 1084*nc^3*zb^2 + 12*nc*nf*zb^2)*
     G[0, 0, 0, 1, zb]*V2[2, s])/(144*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-18 - 2868*nc + 72*nc^2 + 8580*nc^3 - 9*zb + 
      2868*nc*zb + 546*nc^2*zb - 8580*nc^3*zb - 24*nc*nf*zb + 27*zb^2 - 
      904*nc*zb^2 - 618*nc^2*zb^2 + 2264*nc^3*zb^2 + 24*nc*nf*zb^2)*
     G[0, 0, 1, 0, zb]*V2[2, s])/(288*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(-54 + 1026*nc + 162*nc^2 + 5556*nc^3 + 405*zb - 
      1026*nc*zb + 1125*nc^2*zb - 5556*nc^3*zb - 72*nc*nf*zb - 351*zb^2 - 
      48*nc*zb^2 - 1287*nc^2*zb^2 + 1472*nc^3*zb^2 + 72*nc*nf*zb^2)*
     G[0, 0, 1, 1, zb]*V2[2, s])/(288*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(6 - 705*nc + 1437*nc^3 - 51*zb + 705*nc*zb + 
      36*nc^2*zb - 1437*nc^3*zb + 45*zb^2 - 196*nc*zb^2 - 36*nc^2*zb^2 + 
      380*nc^3*zb^2)*G[0, 1, 0, 0, zb]*V2[2, s])/(48*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(9 - 345*nc + 36*nc^2 + 2946*nc^3 - 9*zb + 
      345*nc*zb + 294*nc^2*zb - 2946*nc^3*zb - 6*nc*nf*zb - 212*nc*zb^2 - 
      330*nc^2*zb^2 + 800*nc^3*zb^2 + 6*nc*nf*zb^2)*G[0, 1, 0, 1, zb]*
     V2[2, s])/(144*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(-9 - 693*nc + 36*nc^2 + 3057*nc^3 - 99*zb + 
      693*nc*zb + 435*nc^2*zb - 3057*nc^3*zb - 12*nc*nf*zb + 108*zb^2 - 
      240*nc*zb^2 - 471*nc^2*zb^2 + 772*nc^3*zb^2 + 12*nc*nf*zb^2)*
     G[0, 1, 1, 0, zb]*V2[2, s])/(144*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-72 + 1773*nc + 198*nc^2 + 3279*nc^3 + 153*zb - 
      1773*nc*zb + 861*nc^2*zb - 3279*nc^3*zb - 60*nc*nf*zb - 81*zb^2 + 
      108*nc*zb^2 - 1059*nc^2*zb^2 + 860*nc^3*zb^2 + 60*nc*nf*zb^2)*
     G[0, 1, 1, 1, zb]*V2[2, s])/(288*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(18 - 180*nc - 18*nc^2 + 30*nc^3 + 9*zb + 
      180*nc*zb + 18*nc^2*zb - 30*nc^3*zb - 27*zb^2 - 24*nc*zb^2 + 
      8*nc^3*zb^2)*G[0, 1, 2, 1, zb]*V2[2, s])/(72*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(3613 - 5739*nc^2 + 56*nc*nf - 10080*zb + 
      16638*nc^2*zb - 84*nc*nf*zb + 8943*zb^2 - 13543*nc^2*zb^2 + 
      28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb]*V2[2, s])/
    (288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(99 + 1812*nc + 27*nc^2 - 
      3632*nc^3 - 63*zb - 4584*nc*zb - 441*nc^2*zb + 11424*nc^3*zb - 
      63*zb^2 + 3972*nc*zb^2 + 1245*nc^2*zb^2 - 9576*nc^3*zb^2 - 
      48*nc*nf*zb^2 + 27*zb^3 - 1200*nc*zb^3 - 831*nc^2*zb^3 + 
      2456*nc^3*zb^3 + 48*nc*nf*zb^3)*G[1, 0, 0, 1, zb]*V2[2, s])/
    (288*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(24 + 1132*nc + 36*nc^2 - 
      1322*nc^3 - 32*nc^2*nf + 6*zb - 2488*nc*zb - 102*nc^2*zb + 
      4020*nc^3*zb + 48*nc^2*nf*zb - 57*zb^2 + 1876*nc*zb^2 + 272*nc^2*zb^2 - 
      3298*nc^3*zb^2 - 8*nc*nf*zb^2 - 16*nc^2*nf*zb^2 + 27*zb^3 - 
      520*nc*zb^3 - 206*nc^2*zb^3 + 840*nc^3*zb^3 + 8*nc*nf*zb^3)*
     G[1, 0, 1, 0, zb]*V2[2, s])/(96*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(144 + 1114*nc + 153*nc^2 - 1566*nc^3 - 240*nc^2*nf - 
      306*zb - 1596*nc*zb - 891*nc^2*zb + 6204*nc^3*zb + 360*nc^2*nf*zb + 
      324*zb^2 + 930*nc*zb^2 + 1995*nc^2*zb^2 - 5622*nc^3*zb^2 - 
      96*nc*nf*zb^2 - 120*nc^2*nf*zb^2 - 162*zb^3 - 448*nc*zb^3 - 
      1257*nc^2*zb^3 + 1512*nc^3*zb^3 + 96*nc*nf*zb^3)*G[1, 0, 1, 1, zb]*
     V2[2, s])/(288*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-234 - 4986*nc + 5964*nc^3 + 40*nc^2*nf + 36*zb + 
      8133*nc*zb - 8991*nc^3*zb - 20*nc^2*nf*zb + 702*zb^2 - 3036*nc*zb^2 - 
      216*nc^2*zb^2 + 2908*nc^3*zb^2)*G[1, 1, 0, 0, zb]*V2[2, s])/
    (288*nc^3) + ((-1 + nc)*(1 + nc)*(-405 - 3725*nc - 216*nc^2 + 3395*nc^3 + 
      192*nc^2*nf + 90*zb + 4930*nc*zb + 918*nc^2*zb - 5662*nc^3*zb - 
      96*nc^2*nf*zb + 594*zb^2 - 1832*nc*zb^2 - 873*nc^2*zb^2 + 
      1880*nc^3*zb^2 + 36*nc*nf*zb^2)*G[1, 1, 0, 1, zb]*V2[2, s])/
    (288*nc^3) + ((-1 + nc)*(1 + nc)*(99 - 5758*nc - 72*nc^2 + 3514*nc^3 + 
      256*nc^2*nf - 216*zb + 7526*nc*zb + 216*nc^2*zb - 6860*nc^3*zb - 
      128*nc^2*nf*zb + 351*zb^2 - 2632*nc*zb^2 - 942*nc^2*zb^2 + 
      2096*nc^3*zb^2 + 24*nc*nf*zb^2)*G[1, 1, 1, 0, zb]*V2[2, s])/
    (288*nc^3) - ((-1 + nc)*(1 + nc)*(198 - 6757*nc - 594*nc^2 + 1241*nc^3 + 
      944*nc^2*nf - 396*zb + 8024*nc*zb + 2232*nc^2*zb - 6808*nc^3*zb - 
      472*nc^2*nf*zb + 216*zb^2 - 3208*nc*zb^2 - 2382*nc^2*zb^2 + 
      2344*nc^3*zb^2 + 168*nc*nf*zb^2)*G[1, 1, 1, 1, zb]*V2[2, s])/
    (576*nc^3) + ((-1 + nc)*(1 + nc)*(18 - 26*nc - 18*nc^2 + 264*nc^3 + 
      72*zb + 358*nc*zb + 126*nc^2*zb - 444*nc^3*zb - 272*nc*zb^2 - 
      81*nc^2*zb^2 + 288*nc^3*zb^2)*G[1, 1, 2, 1, zb]*V2[2, s])/(144*nc^3) - 
   ((-1 + nc)*(1 + nc)*(51 - 290*nc + 176*nc^3 + 72*zb + 372*nc*zb - 
      296*nc^3*zb - 99*zb^2 - 136*nc*zb^2 + 144*nc^3*zb^2)*G[1, 2, 1, 0, zb]*
     V2[2, s])/(48*nc^3) + ((-1 + nc)*(1 + nc)*(387 - 1318*nc + 896*nc^3 + 
      504*zb + 1724*nc*zb - 1822*nc^3*zb - 891*zb^2 - 952*nc*zb^2 + 
      1136*nc^3*zb^2)*G[1, 2, 1, 1, zb]*V2[2, s])/(288*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-30 + 18*nc^2 + 108*zb - 65*nc^2*zb - 72*zb^2 + 
      56*nc^2*zb^2)*G[1, 2, 2, 1, zb]*V2[2, s])/(24*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-332*nc + 190*nc^3 - 81*zb + 332*nc*zb - 
      190*nc^3*zb + 81*zb^2 - 176*nc*zb^2 + 184*nc^3*zb^2)*G[2, 1, 0, 0, zb]*
     V2[2, s])/(72*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-104*nc + 64*nc^3 - 54*zb + 104*nc*zb + 
      27*nc^2*zb - 64*nc^3*zb + 54*zb^2 - 80*nc*zb^2 - 27*nc^2*zb^2 + 
      88*nc^3*zb^2)*G[2, 1, 0, 1, zb]*V2[2, s])/(48*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-608*nc + 352*nc^3 - 27*zb + 608*nc*zb - 
      352*nc^3*zb + 27*zb^2 - 320*nc*zb^2 + 352*nc^3*zb^2)*G[2, 1, 1, 0, zb]*
     V2[2, s])/(96*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-652*nc + 472*nc^3 + 81*zb + 652*nc*zb + 
      162*nc^2*zb - 472*nc^3*zb - 81*zb^2 - 592*nc*zb^2 - 162*nc^2*zb^2 + 
      880*nc^3*zb^2)*G[2, 1, 1, 1, zb]*V2[2, s])/(288*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-12*nc + 16*nc^3 + 81*zb + 12*nc*zb + 
      81*nc^2*zb - 16*nc^3*zb - 81*zb^2 - 192*nc*zb^2 - 81*nc^2*zb^2 + 
      136*nc^3*zb^2)*G[2, 1, 2, 1, zb]*V2[2, s])/(144*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-808*nc + 428*nc^3 + 243*zb + 808*nc*zb - 
      428*nc^3*zb - 243*zb^2 - 352*nc*zb^2 + 272*nc^3*zb^2)*G[2, 2, 1, 0, zb]*
     V2[2, s])/(144*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-400*nc + 228*nc^3 + 243*zb + 400*nc*zb - 
      228*nc^3*zb - 243*zb^2 - 256*nc*zb^2 + 240*nc^3*zb^2)*G[2, 2, 1, 1, zb]*
     V2[2, s])/(96*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*
     (-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 2, 1, zb]*V2[2, s])/
    (18*nc^2*(-1 + zb)) + (7*(-1 + nc)*(1 + nc)*zb^2*G[0, 0, 0, 0, 1, zb]*
     V2[2, s])/(4*nc) + ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*zb^2*
     G[0, 0, 0, 1, 0, zb]*V2[2, s])/(4*nc^3) - 
   ((-1 + nc)*(1 + nc)*(3 + 11*nc^2)*zb^2*G[0, 0, 0, 1, 1, zb]*V2[2, s])/
    (4*nc^3) + ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 0, 1, 0, 0, zb]*V2[2, s])/
    (2*nc^3) - ((-1 + nc)*(1 + nc)*(1 + 31*nc^2)*zb^2*G[0, 0, 1, 0, 1, zb]*
     V2[2, s])/(16*nc^3) - (3*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*zb^2*
     G[0, 0, 1, 1, 0, zb]*V2[2, s])/(4*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-3 + 7*nc)*(3 + 7*nc)*zb^2*G[0, 0, 1, 1, 1, zb]*
     V2[2, s])/(16*nc^3) - ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 0, 1, 2, 1, zb]*
     V2[2, s])/(2*nc^3) - ((-1 + nc)*(1 + nc)*(1 + 4*zb + zb^2 + 
      19*nc^2*zb^2)*G[0, 1, 0, 0, 1, zb]*V2[2, s])/(16*nc^3) - 
   ((-1 + nc)*(1 + nc)*(2 + 9*nc^2)*zb^2*G[0, 1, 0, 1, 0, zb]*V2[2, s])/
    (8*nc^3) + ((-1 + nc)*(1 + nc)*(1 + 4*zb + 5*zb^2 + 23*nc^2*zb^2)*
     G[0, 1, 0, 1, 1, zb]*V2[2, s])/(16*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-1 - 4*zb - 6*zb^2 + 2*nc^2*zb^2)*
     G[0, 1, 1, 0, 0, zb]*V2[2, s])/(4*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-1 - 2*zb + 2*nc*zb)*(1 + 2*zb + 2*nc*zb)*
     G[0, 1, 1, 0, 1, zb]*V2[2, s])/(4*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-8 + 15*nc^2)*zb^2*G[0, 1, 1, 1, 0, zb]*V2[2, s])/
    (8*nc^3) - ((-1 + nc)*(1 + nc)*(1 + 4*zb - 2*zb^2 + 10*nc^2*zb^2)*
     G[0, 1, 1, 1, 1, zb]*V2[2, s])/(8*nc^3) + 
   ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb^2*G[0, 1, 1, 2, 1, zb]*V2[2, s])/
    (4*nc^3) - ((-1 + nc)*(1 + nc)*(1 + 4*zb)*G[0, 1, 2, 1, 0, zb]*V2[2, s])/
    (4*nc^3) + ((-1 + nc)*(1 + nc)*(3 + 12*zb + 8*zb^2)*G[0, 1, 2, 1, 1, zb]*
     V2[2, s])/(8*nc^3) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*
     G[1, 0, 0, 0, 0, zb]*V2[2, s])/(24*nc^2) + 
   ((-1 + nc)*(1 + nc)*(6 + 88*nc - 9*nc^2 - 554*nc^3 - 12*zb - 44*nc*zb + 
      18*nc^2*zb + 277*nc^3*zb + 12*zb^2 - 36*nc^2*zb^2)*G[1, 0, 0, 0, 1, zb]*
     V2[2, s])/(24*nc^3) + ((-1 + nc)*(1 + nc)*(3 + 344*nc - 12*nc^2 - 
      1156*nc^3 - 6*zb - 172*nc*zb + 24*nc^2*zb + 578*nc^3*zb + 24*zb^2 - 
      60*nc^2*zb^2)*G[1, 0, 0, 1, 0, zb]*V2[2, s])/(48*nc^3) - 
   ((-1 + nc)*(1 + nc)*(9 - 236*nc - 27*nc^2 - 748*nc^3 - 18*zb + 118*nc*zb + 
      54*nc^2*zb + 374*nc^3*zb + 12*zb^2 - 108*nc^2*zb^2)*
     G[1, 0, 0, 1, 1, zb]*V2[2, s])/(48*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-1 + 94*nc - 194*nc^3 + 2*zb - 47*nc*zb + 
      97*nc^3*zb + 4*zb^2 - 4*nc^2*zb^2)*G[1, 0, 1, 0, 0, zb]*V2[2, s])/
    (8*nc^3) - ((-1 + nc)*(1 + nc)*(-3 + 36*nc - 12*nc^2 - 788*nc^3 + 6*zb - 
      18*nc*zb + 24*nc^2*zb + 394*nc^3*zb + 15*zb^2 - 69*nc^2*zb^2)*
     G[1, 0, 1, 0, 1, zb]*V2[2, s])/(48*nc^3) - 
   ((-1 + nc)*(1 + nc)*(3 + 148*nc - 12*nc^2 - 844*nc^3 - 6*zb - 74*nc*zb + 
      24*nc^2*zb + 422*nc^3*zb + 36*zb^2 - 108*nc^2*zb^2)*
     G[1, 0, 1, 1, 0, zb]*V2[2, s])/(48*nc^3) + 
   ((-1 + nc)*(1 + nc)*(12 - 358*nc - 33*nc^2 - 442*nc^3 - 24*zb + 
      179*nc*zb + 66*nc^2*zb + 221*nc^3*zb + 51*zb^2 - 117*nc^2*zb^2)*
     G[1, 0, 1, 1, 1, zb]*V2[2, s])/(48*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-3 + 32*nc + 3*nc^2 - 4*nc^3 + 6*zb - 16*nc*zb - 
      6*nc^2*zb + 2*nc^3*zb - 12*zb^2)*G[1, 0, 1, 2, 1, zb]*V2[2, s])/
    (12*nc^3) + ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*
     G[1, 1, 0, 0, 0, zb]*V2[2, s])/(24*nc^2) - 
   ((-1 + nc)*(1 + nc)*(18 + 296*nc - 24*nc^2 - 1026*nc^3 - 36*zb - 
      152*nc*zb + 42*nc^2*zb + 644*nc^3*zb + 21*zb^2 - 51*nc^2*zb^2)*
     G[1, 1, 0, 0, 1, zb]*V2[2, s])/(48*nc^3) - 
   ((-1 + nc)*(1 + nc)*(3 + 336*nc - 12*nc^2 - 1040*nc^3 - 12*zb - 
      188*nc*zb + 24*nc^2*zb + 692*nc^3*zb - 54*nc^2*zb^2)*
     G[1, 1, 0, 1, 0, zb]*V2[2, s])/(48*nc^3) + 
   ((-1 + nc)*(1 + nc)*(6 - 128*nc - 48*nc^2 - 594*nc^3 - 30*zb + 52*nc*zb + 
      78*nc^2*zb + 454*nc^3*zb + 33*zb^2 - 57*nc^2*zb^2)*G[1, 1, 0, 1, 1, zb]*
     V2[2, s])/(48*nc^3) - ((-1 + nc)*(1 + nc)*(-9 + 492*nc - 500*nc^3 + 
      12*zb - 249*nc*zb + 334*nc^3*zb + 24*zb^2 - 12*nc^2*zb^2)*
     G[1, 1, 1, 0, 0, zb]*V2[2, s])/(24*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-21 + 524*nc - 12*nc^2 - 578*nc^3 + 24*zb - 
      283*nc*zb + 18*nc^2*zb + 469*nc^3*zb + 42*zb^2 - 18*nc^2*zb^2)*
     G[1, 1, 1, 0, 1, zb]*V2[2, s])/(48*nc^3) + 
   ((-1 + nc)*(1 + nc)*(12 + 758*nc - 12*nc^2 - 722*nc^3 - 24*zb - 
      359*nc*zb + 24*nc^2*zb + 537*nc^3*zb + 42*zb^2 - 90*nc^2*zb^2)*
     G[1, 1, 1, 1, 0, zb]*V2[2, s])/(48*nc^3) - 
   ((-1 + nc)*(1 + nc)*(14 + 250*nc - 16*nc^2 - 178*nc^3 - 28*zb - 93*nc*zb + 
      28*nc^2*zb + 193*nc^3*zb + 28*zb^2 - 20*nc^2*zb^2)*G[1, 1, 1, 1, 1, zb]*
     V2[2, s])/(32*nc^3) - ((-1 + nc)*(1 + nc)*(-3 - 68*nc + 56*nc^3 + 6*zb - 
      2*nc*zb + 12*nc^3*zb - 12*zb^2)*G[1, 1, 1, 2, 1, zb]*V2[2, s])/
    (24*nc^3) - ((-1 + nc)*(1 + nc)*(3 + 90*nc - 96*nc^3 - 6*zb - 34*nc*zb + 
      8*nc^3*zb + 18*zb^2)*G[1, 1, 2, 1, 0, zb]*V2[2, s])/(24*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-9 - 118*nc + 192*nc^3 + 18*zb - 22*nc*zb + 
      42*nc^3*zb - 6*zb^2)*G[1, 1, 2, 1, 1, zb]*V2[2, s])/(48*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-36 + 24*nc^2 - 14*zb + 13*nc^2*zb)*
     G[1, 1, 2, 2, 1, zb]*V2[2, s])/(12*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb - 2*nc*zb + 5*nc^3*zb + zb^2)*
     G[1, 2, 1, 0, 0, zb]*V2[2, s])/(2*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-6 + 3*nc^2 + 6*zb - 16*nc*zb - 3*nc^2*zb + 
      26*nc^3*zb + 6*zb^2 - 3*nc^2*zb^2)*G[1, 2, 1, 0, 1, zb]*V2[2, s])/
    (12*nc^3) + ((-1 + nc)*(1 + nc)*(-3 + 3*zb - 32*nc*zb + 88*nc^3*zb + 
      3*zb^2)*G[1, 2, 1, 1, 0, zb]*V2[2, s])/(24*nc^3) - 
   ((-1 + nc)*(1 + nc)*(3 + 6*nc^2 - 3*zb - 46*nc*zb - 6*nc^2*zb + 
      96*nc^3*zb - 3*zb^2 - 6*nc^2*zb^2)*G[1, 2, 1, 1, 1, zb]*V2[2, s])/
    (24*nc^3) + ((-1 + nc)*(1 + nc)*(3 + 3*nc^2 - 3*zb - 26*nc*zb - 
      3*nc^2*zb + 18*nc^3*zb - 3*zb^2 - 3*nc^2*zb^2)*G[1, 2, 1, 2, 1, zb]*
     V2[2, s])/(12*nc^3) - ((-1 + nc)*(1 + nc)*(9 - 9*zb - 4*nc*zb + 
      14*nc^3*zb - 9*zb^2)*G[1, 2, 2, 1, 0, zb]*V2[2, s])/(12*nc^3) + 
   ((-1 + nc)*(1 + nc)*(27 - 27*zb - 40*nc*zb + 62*nc^3*zb - 27*zb^2)*
     G[1, 2, 2, 1, 1, zb]*V2[2, s])/(24*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*zb*G[1, 2, 2, 2, 1, zb]*V2[2, s])/
    (3*nc^2) + Log[Q2/muf2]^3*
    (((-1 + nc)*(1 + nc)*zb*(-345 + 1389*nc^2 - 120*nc*nf + 345*zb - 
        1389*nc^2*zb + 120*nc*nf*zb + 528*nc^2*zb^2 - 32*nc*nf*zb^2)*
       V2[2, s])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*
       (15 - 15*zb + 4*zb^2)*G[0, zb]*V2[2, s])/(288*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(35 + 11*nc^2 - 8*nc*nf - 90*zb + 36*nc^2*zb + 
        12*nc*nf*zb + 75*zb^2 - 59*nc^2*zb^2 - 4*nc*nf*zb^2 - 20*zb^3 + 
        20*nc^2*zb^3)*G[1, zb]*V2[2, s])/(288*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*G[1, 0, zb]*V2[2, s])/
      (48*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 13*nc^2*zb)*
       G[1, 1, zb]*V2[2, s])/(96*nc^2)) + Log[Q2/muf2]^2*
    (((-1 + nc)*(1 + nc)*zb*(309 + 1605*nc^2 + 312*nc*nf - 225*Pi^2 + 
        405*nc^2*Pi^2 - 174*zb - 1497*nc^2*zb - 384*nc*nf*zb + 225*Pi^2*zb - 
        405*nc^2*Pi^2*zb - 207*zb^2 + 1432*nc^2*zb^2 + 64*nc*nf*zb^2 - 
        60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2)*V2[2, s])/(1728*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*zb*(-261 + 630*nc^2 - 30*nc*nf + 261*zb - 
        630*nc^2*zb + 30*nc*nf*zb + 38*zb^2 + 190*nc^2*zb^2 - 8*nc*nf*zb^2)*
       G[0, zb]*V2[2, s])/(288*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(631 - 3855*nc^2 - 24*nc*nf + 120*Pi^2 - 
        216*nc^2*Pi^2 - 1632*zb + 7824*nc^2*zb - 72*nc*nf*zb - 180*Pi^2*zb + 
        324*nc^2*Pi^2*zb + 849*zb^2 - 5785*nc^2*zb^2 + 160*nc*nf*zb^2 + 
        60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 + 152*zb^3 + 1640*nc^2*zb^3 - 
        64*nc*nf*zb^3)*G[1, zb]*V2[2, s])/(1152*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb]*
       V2[2, s])/(12*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*
       (15 - 15*zb + 4*zb^2)*G[0, 1, zb]*V2[2, s])/(32*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(147 - 149*nc^2 - 8*nc*nf - 378*zb + 456*nc^2*zb + 
        12*nc*nf*zb + 315*zb^2 - 383*nc^2*zb^2 - 4*nc*nf*zb^2 - 84*zb^3 + 
        100*nc^2*zb^3)*G[1, 0, zb]*V2[2, s])/(96*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-205 + 89*nc^2 + 32*nc*nf + 278*zb - 310*nc^2*zb - 
        16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb]*V2[2, s])/
      (192*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*
       G[2, 1, zb]*V2[2, s])/(24*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*G[1, 0, 0, zb]*V2[2, s])/
      (2*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-2 + zb)*G[1, 0, 1, zb]*
       V2[2, s])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 
        25*nc^2*zb)*G[1, 1, 0, zb]*V2[2, s])/(16*nc^2) - 
     ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*G[1, 1, 1, zb]*
       V2[2, s])/(32*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb]*V2[2, s])/
      4) + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*V2[2, s]*
     (-56133 - 85126*nc + 17847*nc^2 + 321442*nc^3 - 432*nc*nf - 
      9568*nc^2*nf - 3510*Pi^2 - 16008*nc*Pi^2 + 10620*nc^3*Pi^2 + 
      103680*zb - 89833*nc*zb - 9180*nc^2*zb - 194099*nc^3*zb - 
      2160*nc*nf*zb - 9616*nc^2*nf*zb + 540*Pi^2*zb + 23304*nc*Pi^2*zb - 
      16632*nc^3*Pi^2*zb - 54594*zb^2 + 40394*nc*zb^2 + 6291*nc^2*zb^2 + 
      100074*nc^3*zb^2 - 1836*nc*nf*zb^2 + 3552*nc^2*nf*zb^2 + 
      7290*Pi^2*zb^2 - 9024*nc*Pi^2*zb^2 + 648*nc^2*Pi^2*zb^2 + 
      6624*nc^3*Pi^2*zb^2 - 324*zb^3 + 77760*nc*Zeta[3] - 
      119664*nc^3*Zeta[3] - 33696*nc*zb*Zeta[3] + 70632*nc^3*zb*Zeta[3]))/
    (10368*nc^3) + ((-1 + nc)*(1 + nc)*G[1, 0, zb]*V2[2, s]*
     (-9801 - 28336*nc + 6750*nc^2 + 161511*nc^3 - 108*nc*nf - 1136*nc^2*nf - 
      6228*nc*Pi^2 + 4974*nc^3*Pi^2 - 144*nc^2*nf*Pi^2 + 30861*zb - 
      75654*nc*zb + 3861*nc^2*zb - 241665*nc^3*zb - 540*nc*nf*zb - 
      4344*nc^2*nf*zb + 16344*nc*Pi^2*zb - 17568*nc^3*Pi^2*zb + 
      216*nc^2*nf*Pi^2*zb - 40662*zb^2 + 111954*nc*zb^2 - 6399*nc^2*zb^2 + 
      153949*nc^3*zb^2 + 648*nc*nf*zb^2 + 7664*nc^2*nf*zb^2 - 
      13860*nc*Pi^2*zb^2 + 15426*nc^3*Pi^2*zb^2 - 72*nc^2*nf*Pi^2*zb^2 + 
      19440*zb^3 - 7964*nc*zb^3 - 4212*nc^2*zb^3 - 68571*nc^3*zb^3 - 
      2184*nc^2*nf*zb^3 + 3744*nc*Pi^2*zb^3 - 4128*nc^3*Pi^2*zb^3 + 
      162*zb^4 + 37584*nc*Zeta[3] - 64800*nc^3*Zeta[3] - 
      56376*nc*zb*Zeta[3] + 97200*nc^3*zb*Zeta[3] + 18792*nc*zb^2*Zeta[3] - 
      32400*nc^3*zb^2*Zeta[3]))/(5184*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*G[0, zb]*V2[2, s]*(51030 + 1165704*nc - 
      44388*nc^2 - 800634*nc^3 + 648*nc*nf + 46392*nc^2*nf - 32994*nc*Pi^2 + 
      59742*nc^3*Pi^2 + 1080*nc^2*nf*Pi^2 - 20169*zb - 1061268*nc*zb - 
      52407*nc^2*zb + 660792*nc^3*zb + 3564*nc*nf*zb - 48552*nc^2*nf*zb + 
      35586*nc*Pi^2*zb - 61686*nc^3*Pi^2*zb - 1080*nc^2*nf*Pi^2*zb - 
      30861*zb^2 - 130785*nc*zb^2 + 96795*nc^2*zb^2 - 54599*nc^3*zb^2 - 
      4212*nc*nf*zb^2 + 3792*nc^2*nf*zb^2 - 1380*nc*Pi^2*zb^2 + 
      19992*nc^3*Pi^2*zb^2 + 288*nc^2*nf*Pi^2*zb^2 - 281880*nc*Zeta[3] + 
      486000*nc^3*Zeta[3] + 281880*nc*zb*Zeta[3] - 486000*nc^3*zb*Zeta[3] - 
      75168*nc*zb^2*Zeta[3] + 129600*nc^3*zb^2*Zeta[3]))/
    (31104*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*V2[2, s]*
     (5499090 + 74972970*nc + 8561700*nc^2 - 29679090*nc^3 - 197640*nc*nf + 
      3748800*nc^2*nf + 291600*Pi^2 - 5726160*nc*Pi^2 - 19440*nc^2*Pi^2 - 
      2415240*nc^3*Pi^2 - 151200*nc^2*nf*Pi^2 + 79380*nc*Pi^4 + 
      16740*nc^3*Pi^4 - 6652125*zb - 69175395*nc*zb - 10112850*nc^2*zb + 
      34881855*nc^3*zb + 652860*nc*nf*zb - 3429120*nc^2*nf*zb - 
      2600100*Pi^2*zb + 6188400*nc*Pi^2*zb - 106920*nc^2*Pi^2*zb + 
      2188980*nc^3*Pi^2*zb + 177120*nc^2*nf*Pi^2*zb - 79380*nc*Pi^4*zb - 
      16740*nc^3*Pi^4*zb + 1153035*zb^2 - 6422895*nc*zb^2 + 
      1551150*nc^2*zb^2 - 1039705*nc^3*zb^2 - 455220*nc*nf*zb^2 - 
      363040*nc^2*nf*zb^2 + 2284200*Pi^2*zb^2 - 438360*nc*Pi^2*zb^2 + 
      126360*nc^2*Pi^2*zb^2 - 1256100*nc^3*Pi^2*zb^2 - 
      54720*nc^2*nf*Pi^2*zb^2 + 21168*nc*Pi^4*zb^2 + 4464*nc^3*Pi^4*zb^2 + 
      24300*Pi^2*zb^3 - 8469360*nc*Zeta[3] + 13860720*nc^3*Zeta[3] + 
      129600*nc^2*nf*Zeta[3] + 7419600*nc*zb*Zeta[3] - 
      14910480*nc^3*zb*Zeta[3] - 129600*nc^2*nf*zb*Zeta[3] + 
      2082240*nc*zb^2*Zeta[3] + 3741120*nc^3*zb^2*Zeta[3] + 
      34560*nc^2*nf*zb^2*Zeta[3]))/(1866240*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, zb]*V2[2, s]*(406215 + 1011795*nc + 
      1870830*nc^2 + 3232245*nc^3 - 39420*nc*nf + 113680*nc^2*nf + 
      48600*Pi^2 - 603900*nc*Pi^2 - 3240*nc^2*Pi^2 - 1032180*nc^3*Pi^2 - 
      30240*nc^2*nf*Pi^2 + 10584*nc*Pi^4 + 2232*nc^3*Pi^4 - 584415*zb + 
      5654775*nc*zb - 2297700*nc^2*zb - 7734975*nc^3*zb + 94500*nc*nf*zb + 
      461280*nc^2*nf*zb - 388800*Pi^2*zb + 813960*nc*Pi^2*zb - 
      16200*nc^2*Pi^2*zb + 1892880*nc^3*Pi^2*zb + 51840*nc^2*nf*Pi^2*zb - 
      15876*nc*Pi^4*zb - 3348*nc^3*Pi^4*zb + 493290*zb^2 - 5630880*nc*zb^2 - 
      772740*nc^2*zb^2 + 4541140*nc^3*zb^2 + 29160*nc*nf*zb^2 - 
      666040*nc^2*nf*zb^2 + 469800*Pi^2*zb^2 - 224820*nc*Pi^2*zb^2 + 
      19440*nc^2*Pi^2*zb^2 - 1278900*nc^3*Pi^2*zb^2 - 
      24480*nc^2*nf*Pi^2*zb^2 + 5292*nc*Pi^4*zb^2 + 1116*nc^3*Pi^4*zb^2 - 
      315090*zb^3 - 1035690*nc*zb^3 + 1199610*nc^2*zb^3 + 47110*nc^3*zb^3 - 
      84240*nc*nf*zb^3 + 91080*nc^2*nf*zb^3 - 129600*Pi^2*zb^3 + 
      14760*nc*Pi^2*zb^3 + 354840*nc^3*Pi^2*zb^3 + 2880*nc^2*nf*Pi^2*zb^3 + 
      1702080*nc*Zeta[3] - 2636280*nc^3*Zeta[3] + 17280*nc^2*nf*Zeta[3] - 
      4847040*nc*zb*Zeta[3] + 7218720*nc^3*zb*Zeta[3] - 
      25920*nc^2*nf*zb*Zeta[3] + 4302720*nc*zb^2*Zeta[3] - 
      5753160*nc^3*zb^2*Zeta[3] + 8640*nc^2*nf*zb^2*Zeta[3] - 
      1157760*nc*zb^3*Zeta[3] + 1464480*nc^3*zb^3*Zeta[3]))/
    (311040*nc^3*(-1 + zb)) + Log[Q2/muf2]*
    (((-1 + nc)*(1 + nc)*zb*(108 + 15978*nc - 108*nc^2 + 4614*nc^3 + 
        1044*nc^2*nf - 1530*nc*Pi^2 + 2250*nc^3*Pi^2 + 594*zb - 14493*nc*zb - 
        594*nc^2*zb - 6081*nc^3*zb - 1260*nc^2*nf*zb + 1530*nc*Pi^2*zb - 
        2250*nc^3*Pi^2*zb - 702*zb^2 - 1263*nc*zb^2 + 702*nc^2*zb^2 + 
        8163*nc^3*zb^2 + 280*nc^2*nf*zb^2 - 408*nc*Pi^2*zb^2 + 
        600*nc^3*Pi^2*zb^2)*G[0, zb]*V2[2, s])/(1728*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*zb*(-2601 + 5055*nc^2 - 60*nc*nf + 2565*zb - 
        5091*nc^2*zb + 60*nc*nf*zb + 400*zb^2 + 1316*nc^2*zb^2 - 
        16*nc*nf*zb^2)*G[0, 0, zb]*V2[2, s])/(576*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*(-144 - 1317*nc + 144*nc^2 + 4845*nc^3 - 
        312*nc^2*nf + 144*zb + 1101*nc*zb + 252*nc^2*zb - 4701*nc^3*zb - 
        72*nc*nf*zb + 312*nc^2*nf*zb + 480*nc*zb^2 - 396*nc^2*zb^2 + 
        1468*nc^3*zb^2 + 72*nc*nf*zb^2 - 64*nc^2*nf*zb^2)*G[0, 1, zb]*
       V2[2, s])/(576*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-9 - 679*nc + 9*nc^2 - 1778*nc^3 - 48*nc^2*nf + 
        102*nc*Pi^2 - 150*nc^3*Pi^2 - 45*zb + 426*nc*zb + 45*nc^2*zb + 
        3909*nc^3*zb + 54*nc^2*nf*zb - 153*nc*Pi^2*zb + 225*nc^3*Pi^2*zb + 
        54*zb^2 + 183*nc*zb^2 - 54*nc^2*zb^2 - 3114*nc^3*zb^2 + 
        6*nc^2*nf*zb^2 + 51*nc*Pi^2*zb^2 - 75*nc^3*Pi^2*zb^2 + 70*nc*zb^3 + 
        851*nc^3*zb^3 - 12*nc^2*nf*zb^3)*G[1, 0, zb]*V2[2, s])/
      (144*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5530*nc - 13334*nc^3 - 
        96*nc^2*nf + 672*nc*Pi^2 - 1008*nc^3*Pi^2 - 288*zb + 1511*nc*zb + 
        288*nc^2*zb + 15973*nc^3*zb - 528*nc^2*nf*zb - 336*nc*Pi^2*zb + 
        672*nc^3*Pi^2*zb - 1216*nc*zb^2 + 792*nc^2*zb^2 - 8232*nc^3*zb^2 - 
        144*nc*nf*zb^2 + 256*nc^2*nf*zb^2)*G[1, 1, zb]*V2[2, s])/
      (1152*nc^3) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-326 + 495*nc^2 + 362*zb - 
        513*nc^2*zb - 62*zb^2 + 132*nc^2*zb^2)*G[2, 1, zb]*V2[2, s])/
      (144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*
       (15 - 15*zb + 4*zb^2)*G[0, 0, 0, zb]*V2[2, s])/(96*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*zb*(-6 - 354*nc + 6*nc^2 + 663*nc^3 - 12*zb + 
        354*nc*zb + 34*nc^2*zb - 663*nc^3*zb - 4*nc*nf*zb + 18*zb^2 - 
        92*nc*zb^2 - 40*nc^2*zb^2 + 172*nc^3*zb^2 + 4*nc*nf*zb^2)*
       G[0, 0, 1, zb]*V2[2, s])/(48*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*zb*(-369*nc + 663*nc^3 - 18*zb + 369*nc*zb + 
        18*nc^2*zb - 663*nc^3*zb + 18*zb^2 - 96*nc*zb^2 - 18*nc^2*zb^2 + 
        172*nc^3*zb^2)*G[0, 1, 0, zb]*V2[2, s])/(48*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*(-6 - 117*nc + 6*nc^2 + 408*nc^3 - 12*zb + 
        117*nc*zb + 34*nc^2*zb - 408*nc^3*zb - 4*nc*nf*zb + 18*zb^2 - 
        36*nc*zb^2 - 40*nc^2*zb^2 + 104*nc^3*zb^2 + 4*nc*nf*zb^2)*
       G[0, 1, 1, zb]*V2[2, s])/(48*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(696 - 946*nc^2 - 8*nc*nf - 1833*zb + 2655*nc^2*zb + 
        12*nc*nf*zb + 1557*zb^2 - 2129*nc^2*zb^2 - 4*nc*nf*zb^2 - 420*zb^3 + 
        540*nc^2*zb^3)*G[1, 0, 0, zb]*V2[2, s])/(96*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-6 + 251*nc + 6*nc^2 - 259*nc^3 - 24*nc^2*nf + 
        24*zb - 648*nc*zb - 24*nc^2*zb + 834*nc^3*zb + 36*nc^2*nf*zb - 
        36*zb^2 + 537*nc*zb^2 + 58*nc^2*zb^2 - 711*nc^3*zb^2 - 4*nc*nf*zb^2 - 
        12*nc^2*nf*zb^2 + 18*zb^3 - 140*nc*zb^3 - 40*nc^2*zb^3 + 
        184*nc^3*zb^3 + 4*nc*nf*zb^3)*G[1, 0, 1, zb]*V2[2, s])/
      (48*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-363*nc + 376*nc^3 + 
        16*nc^2*nf + 558*nc*zb - 629*nc^3*zb - 8*nc^2*nf*zb + 18*zb^2 - 
        204*nc*zb^2 - 18*nc^2*zb^2 + 200*nc^3*zb^2)*G[1, 1, 0, zb]*V2[2, s])/
      (48*nc^3) + ((-1 + nc)*(1 + nc)*(12 - 473*nc - 12*nc^2 + 111*nc^3 + 
        80*nc^2*nf - 36*zb + 646*nc*zb + 36*nc^2*zb - 630*nc^3*zb - 
        40*nc^2*nf*zb + 36*zb^2 - 272*nc*zb^2 - 80*nc^2*zb^2 + 
        224*nc^3*zb^2 + 8*nc*nf*zb^2)*G[1, 1, 1, zb]*V2[2, s])/(96*nc^3) - 
     ((-1 + nc)*(1 + nc)*(-5 + 10*nc^2 + 22*zb - 32*nc^2*zb - 20*zb^2 + 
        28*nc^2*zb^2)*G[1, 2, 1, zb]*V2[2, s])/(24*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*(-5 + 3*nc^2 + 5*zb - 3*nc^2*zb - 2*zb^2 + 
        3*nc^2*zb^2)*G[2, 1, 0, zb]*V2[2, s])/(3*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*(-22 + 17*nc^2 + 22*zb - 17*nc^2*zb - 
        16*zb^2 + 32*nc^2*zb^2)*G[2, 1, 1, zb]*V2[2, s])/
      (24*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*
       (1 - zb + 4*zb^2)*G[2, 2, 1, zb]*V2[2, s])/(6*nc^2*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 0, 0, 1, zb]*V2[2, s])/(2*nc^3) + 
     ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 0, 1, 0, zb]*V2[2, s])/(4*nc^3) - 
     ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 0, 1, 1, zb]*V2[2, s])/(2*nc^3) - 
     ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 1, 0, 1, zb]*V2[2, s])/(4*nc^3) - 
     ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 1, 1, 0, zb]*V2[2, s])/(4*nc^3) + 
     ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 1, 1, 1, zb]*V2[2, s])/(4*nc^3) - 
     ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb]*
       V2[2, s])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-1 - 48*nc + nc^2 + 
        90*nc^3 + 2*zb + 24*nc*zb - 2*nc^2*zb - 45*nc^3*zb - 4*zb^2 + 
        4*nc^2*zb^2)*G[1, 0, 0, 1, zb]*V2[2, s])/(8*nc^3) - 
     ((-1 + nc)*(1 + nc)*(-50*nc + 90*nc^3 + 25*nc*zb - 45*nc^3*zb - 2*zb^2 + 
        2*nc^2*zb^2)*G[1, 0, 1, 0, zb]*V2[2, s])/(8*nc^3) + 
     ((-1 + nc)*(1 + nc)*(-1 - 14*nc + nc^2 + 56*nc^3 + 2*zb + 7*nc*zb - 
        2*nc^2*zb - 28*nc^3*zb - 4*zb^2 + 4*nc^2*zb^2)*G[1, 0, 1, 1, zb]*
       V2[2, s])/(8*nc^3) + ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 
        65*nc^2*zb)*G[1, 1, 0, 0, zb]*V2[2, s])/(8*nc^2) - 
     ((-1 + nc)*(1 + nc)*(2 + 90*nc - 2*nc^2 - 144*nc^3 - 4*zb - 45*nc*zb + 
        4*nc^2*zb + 99*nc^3*zb + 4*zb^2 - 4*nc^2*zb^2)*G[1, 1, 0, 1, zb]*
       V2[2, s])/(16*nc^3) - ((-1 + nc)*(1 + nc)*(62*nc - 66*nc^3 - 
        31*nc*zb + 47*nc^3*zb + 2*zb^2 - 2*nc^2*zb^2)*G[1, 1, 1, 0, zb]*
       V2[2, s])/(8*nc^3) + ((-1 + nc)*(1 + nc)*(4 + 114*nc - 4*nc^2 - 
        102*nc^3 - 8*zb - 49*nc*zb + 8*nc^2*zb + 109*nc^3*zb + 8*zb^2 - 
        8*nc^2*zb^2)*G[1, 1, 1, 1, zb]*V2[2, s])/(32*nc^3) + 
     ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(2 + zb)*G[1, 1, 2, 1, zb]*V2[2, s])/
      (4*nc^2) - (-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, zb]*V2[2, s] + 
     ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*G[1, 2, 1, 1, zb]*V2[2, s])/
      (4*nc^2) - ((-1 + nc)^2*(1 + nc)^2*zb*G[1, 2, 2, 1, zb]*V2[2, s])/
      nc^2 - ((-1 + nc)*(1 + nc)*G[1, zb]*V2[2, s]*(1026 + 2661*nc - 
        1224*nc^2 - 23643*nc^3 + 36*nc*nf + 724*nc^2*nf + 1050*nc*Pi^2 - 
        822*nc^3*Pi^2 - 1998*zb + 3825*nc*zb + 1008*nc^2*zb + 37005*nc^3*zb + 
        180*nc*nf*zb + 372*nc^2*nf*zb - 2574*nc*Pi^2*zb + 2718*nc^3*Pi^2*zb + 
        1674*zb^2 - 5169*nc*zb^2 - 486*nc^2*zb^2 - 24773*nc^3*zb^2 - 
        216*nc*nf*zb^2 - 1504*nc^2*nf*zb^2 + 2052*nc*Pi^2*zb^2 - 
        2304*nc^3*Pi^2*zb^2 - 702*zb^3 - 1317*nc*zb^3 + 702*nc^2*zb^3 + 
        10731*nc^3*zb^3 + 408*nc^2*nf*zb^3 - 528*nc*Pi^2*zb^3 + 
        600*nc^3*Pi^2*zb^3 - 5184*nc*Zeta[3] + 10152*nc^3*Zeta[3] + 
        7776*nc*zb*Zeta[3] - 15228*nc^3*zb*Zeta[3] - 2592*nc*zb^2*Zeta[3] + 
        5076*nc^3*zb^2*Zeta[3]))/(1728*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*V2[2, s]*(6804 + 108189*nc - 7992*nc^2 - 
        121137*nc^3 + 216*nc*nf + 12072*nc^2*nf - 3474*nc*Pi^2 + 
        8568*nc^3*Pi^2 - 6804*zb - 104373*nc*zb + 270*nc^2*zb + 
        103551*nc^3*zb + 1188*nc*nf*zb - 11748*nc^2*nf*zb + 3474*nc*Pi^2*zb - 
        8676*nc^3*Pi^2*zb - 5184*nc*zb^2 + 7722*nc^2*zb^2 - 15678*nc^3*zb^2 - 
        1404*nc*nf*zb^2 + 172*nc^2*nf*zb^2 + 132*nc*Pi^2*zb^2 + 
        3084*nc^3*Pi^2*zb^2 - 38880*nc*Zeta[3] + 76140*nc^3*Zeta[3] + 
        38880*nc*zb*Zeta[3] - 76140*nc^3*zb*Zeta[3] - 10368*nc*zb^2*Zeta[3] + 
        20304*nc^3*zb^2*Zeta[3]))/(10368*nc^3*(-1 + zb))), 
  ((-1 + nc)*(1 + nc)*zb*(-17985 + 33387*nc^2 + 420*nc*nf + 17553*zb - 
      33819*nc^2*zb - 420*nc*nf*zb + 1476*zb^2 + 8836*nc^2*zb^2 + 
      112*nc*nf*zb^2)*G[0, 0, 0, zb]*V2[2, s])/(3456*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(19170 - 22248*nc - 5778*nc^2 + 33216*nc^3 - 
      28620*zb + 22464*nc*zb + 7695*nc^2*zb - 32784*nc^3*zb + 9450*zb^2 + 
      232*nc*zb^2 - 1917*nc^2*zb^2 + 8316*nc^3*zb^2)*G[0, 0, 1, zb]*V2[2, s])/
    (3456*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*
     (10665 - 12843*nc - 7182*nc^2 + 17379*nc^3 + 324*nc*nf - 288*nc^2*nf - 
      15876*zb + 12951*nc*zb + 10152*nc^2*zb - 17325*nc^3*zb - 486*nc*nf*zb + 
      288*nc^2*nf*zb + 5211*zb^2 + 386*nc*zb^2 - 2970*nc^2*zb^2 + 
      4922*nc^3*zb^2 + 162*nc*nf*zb^2 - 48*nc^2*nf*zb^2)*G[0, 1, 0, zb]*
     V2[2, s])/(1728*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
     G[0, 0, 0, 0, zb]*V2[2, s])/(288*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(2430 - 5640*nc - 648*nc^2 + 9228*nc^3 - 3645*zb + 
      5640*nc*zb + 972*nc^2*zb - 9228*nc^3*zb + 1215*zb^2 - 1360*nc*zb^2 - 
      324*nc^2*zb^2 + 2360*nc^3*zb^2)*G[0, 0, 0, 1, zb]*V2[2, s])/
    (576*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*
     (2394 - 5460*nc - 1296*nc^2 + 9228*nc^3 - 3609*zb + 5460*nc*zb + 
      1944*nc^2*zb - 9228*nc^3*zb + 1215*zb^2 - 1288*nc*zb^2 - 
      648*nc^2*zb^2 + 2360*nc^3*zb^2)*G[0, 0, 1, 0, zb]*V2[2, s])/
    (576*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*
     (3492 - 4038*nc - 1026*nc^2 + 6822*nc^3 - 5220*zb + 4038*nc*zb + 
      1539*nc^2*zb - 6822*nc^3*zb + 1728*zb^2 - 784*nc*zb^2 - 513*nc^2*zb^2 + 
      1656*nc^3*zb^2)*G[0, 0, 1, 1, zb]*V2[2, s])/(576*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(204 - 801*nc - 324*nc^2 + 1461*nc^3 - 312*zb + 
      801*nc*zb + 486*nc^2*zb - 1461*nc^3*zb + 108*zb^2 - 196*nc*zb^2 - 
      162*nc^2*zb^2 + 380*nc^3*zb^2)*G[0, 1, 0, 0, zb]*V2[2, s])/
    (96*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(810 - 2145*nc - 972*nc^2 + 
      3396*nc^3 - 1242*zb + 2145*nc*zb + 1458*nc^2*zb - 3396*nc^3*zb + 
      432*zb^2 - 452*nc*zb^2 - 486*nc^2*zb^2 + 860*nc^3*zb^2)*
     G[0, 1, 0, 1, zb]*V2[2, s])/(288*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(4878 - 3498*nc - 2484*nc^2 + 6642*nc^3 - 7335*zb + 
      3498*nc*zb + 3726*nc^2*zb - 6642*nc^3*zb + 2457*zb^2 - 736*nc*zb^2 - 
      1242*nc^2*zb^2 + 1608*nc^3*zb^2)*G[0, 1, 1, 0, zb]*V2[2, s])/
    (576*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(90 + 90*nc^2 + 3096*zb - 
      915*nc*zb - 882*nc^2*zb + 3951*nc^3*zb - 4806*zb^2 + 915*nc*zb^2 + 
      1143*nc^2*zb^2 - 3951*nc^3*zb^2 + 1620*zb^3 - 52*nc*zb^3 - 
      351*nc^2*zb^3 + 900*nc^3*zb^3)*G[0, 1, 1, 1, zb]*V2[2, s])/
    (576*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-18 - 18*nc^2 - 18*zb - 
      108*nc*zb - 72*nc^2*zb + 12*nc^3*zb + 63*zb^2 + 108*nc*zb^2 + 
      144*nc^2*zb^2 - 12*nc^3*zb^2 - 27*zb^3 - 24*nc*zb^3 - 54*nc^2*zb^3 + 
      8*nc^3*zb^3)*G[0, 1, 2, 1, zb]*V2[2, s])/(144*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(3613 - 5739*nc^2 + 56*nc*nf - 10080*zb + 
      16638*nc^2*zb - 84*nc*nf*zb + 8943*zb^2 - 13543*nc^2*zb^2 + 
      28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb]*V2[2, s])/
    (576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(828 + 2292*nc - 396*nc^2 - 
      3752*nc^3 + 144*zb - 7464*nc*zb + 198*nc^2*zb + 12144*nc^3*zb - 
      1809*zb^2 + 7140*nc*zb^2 + 441*nc^2*zb^2 - 10368*nc^3*zb^2 + 837*zb^3 - 
      1968*nc*zb^3 - 243*nc^2*zb^3 + 2648*nc^3*zb^3)*G[1, 0, 0, 1, zb]*
     V2[2, s])/(576*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(414 + 492*nc - 415*nc^2 - 1162*nc^3 + 40*nc*nf - 
      32*nc^2*nf - 192*zb - 2128*nc*zb + 485*nc^2*zb + 3930*nc^3*zb - 
      80*nc*nf*zb + 48*nc^2*nf*zb - 510*zb^2 + 2284*nc*zb^2 + 30*nc^2*zb^2 - 
      3400*nc^3*zb^2 + 48*nc*nf*zb^2 - 16*nc^2*nf*zb^2 + 288*zb^3 - 
      648*nc*zb^3 - 100*nc^2*zb^3 + 872*nc^3*zb^3 - 8*nc*nf*zb^3)*
     G[1, 0, 1, 0, zb]*V2[2, s])/(192*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(216 + 88*nc - 3708*nc^2 + 4*nc^3 + 
      216*nc*nf - 216*zb - 88*nc*zb + 5355*nc^2*zb - 4*nc^3*zb - 
      324*nc*nf*zb + 352*nc*zb^2 - 1647*nc^2*zb^2 + 16*nc^3*zb^2 + 
      108*nc*nf*zb^2)*G[2, 2, 2, 1, zb]*V2[2, s])/(288*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb]*
     V2[2, s])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-219 + 400*nc + 60*nc^2 - 
      632*nc^3 + 219*zb - 200*nc*zb - 60*nc^2*zb + 316*nc^3*zb - 42*zb^2 + 
      12*nc^2*zb^2)*G[1, 0, 0, 0, 1, zb]*V2[2, s])/(48*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-429 + 776*nc + 240*nc^2 - 1264*nc^3 + 432*zb - 
      388*nc*zb - 240*nc^2*zb + 632*nc^3*zb - 84*zb^2 + 48*nc^2*zb^2)*
     G[1, 0, 0, 1, 0, zb]*V2[2, s])/(96*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-633 + 628*nc + 198*nc^2 - 964*nc^3 + 630*zb - 
      314*nc*zb - 198*nc^2*zb + 482*nc^3*zb - 120*zb^2 + 42*nc^2*zb^2)*
     G[1, 0, 0, 1, 1, zb]*V2[2, s])/(96*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-37 + 110*nc + 60*nc^2 - 198*nc^3 + 38*zb - 
      55*nc*zb - 60*nc^2*zb + 99*nc^3*zb - 8*zb^2 + 12*nc^2*zb^2)*
     G[1, 0, 1, 0, 0, zb]*V2[2, s])/(16*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-285 + 628*nc + 360*nc^2 - 936*nc^3 + 294*zb - 
      314*nc*zb - 360*nc^2*zb + 468*nc^3*zb - 60*zb^2 + 72*nc^2*zb^2)*
     G[1, 0, 1, 0, 1, zb]*V2[2, s])/(96*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-861 + 532*nc + 468*nc^2 - 940*nc^3 + 864*zb - 
      266*nc*zb - 468*nc^2*zb + 470*nc^3*zb - 162*zb^2 + 96*nc^2*zb^2)*
     G[1, 0, 1, 1, 0, zb]*V2[2, s])/(96*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-609 + 186*nc + 126*nc^2 - 578*nc^3 + 606*zb - 
      93*nc*zb - 126*nc^2*zb + 289*nc^3*zb - 120*zb^2 + 24*nc^2*zb^2)*
     G[1, 0, 1, 1, 1, zb]*V2[2, s])/(96*nc^3) + 
   ((-1 + nc)*(1 + nc)*(9 + 8*nc + 12*nc^2 - 9*zb - 4*nc*zb - 12*nc^2*zb + 
      3*zb^2 + 3*nc^2*zb^2)*G[1, 0, 1, 2, 1, zb]*V2[2, s])/(12*nc^3) + 
   ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*
     G[1, 1, 0, 0, 0, zb]*V2[2, s])/(48*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-351 + 728*nc + 132*nc^2 - 1134*nc^3 + 372*zb - 
      360*nc*zb - 150*nc^2*zb + 696*nc^3*zb - 84*zb^2 + 42*nc^2*zb^2)*
     G[1, 1, 0, 0, 1, zb]*V2[2, s])/(96*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-387 + 816*nc + 252*nc^2 - 1160*nc^3 + 408*zb - 
      388*nc*zb - 276*nc^2*zb + 742*nc^3*zb - 90*zb^2 + 72*nc^2*zb^2)*
     G[1, 1, 0, 1, 0, zb]*V2[2, s])/(96*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-255 + 288*nc + 75*nc^2 - 385*nc^3 + 279*zb - 
      138*nc*zb - 96*nc^2*zb + 268*nc^3*zb - 69*zb^2 + 33*nc^2*zb^2)*
     G[1, 1, 0, 1, 1, zb]*V2[2, s])/(48*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-120 + 276*nc + 108*nc^2 - 446*nc^3 + 120*zb - 
      141*nc*zb - 108*nc^2*zb + 307*nc^3*zb - 18*zb^2 + 18*nc^2*zb^2)*
     G[1, 1, 1, 0, 0, zb]*V2[2, s])/(48*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-375 + 524*nc + 222*nc^2 - 578*nc^3 + 396*zb - 
      259*nc*zb - 246*nc^2*zb + 463*nc^3*zb - 78*zb^2 + 60*nc^2*zb^2)*
     G[1, 1, 1, 0, 1, zb]*V2[2, s])/(96*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-447 + 390*nc + 432*nc^2 - 630*nc^3 + 456*zb - 
      215*nc*zb - 444*nc^2*zb + 501*nc^3*zb - 87*zb^2 + 87*nc^2*zb^2)*
     G[1, 1, 1, 1, 0, zb]*V2[2, s])/(96*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-170 + 122*nc + 140*nc^2 - 146*nc^3 + 184*zb - 
      93*nc*zb - 152*nc^2*zb + 193*nc^3*zb - 46*zb^2 + 38*nc^2*zb^2)*
     G[1, 1, 1, 1, 1, zb]*V2[2, s])/(64*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-60 + 44*nc + 24*nc^2 + 28*nc^3 + 72*zb + 14*nc*zb - 
      42*nc^2*zb + 8*nc^3*zb - 21*zb^2 + 21*nc^2*zb^2)*G[1, 1, 1, 2, 1, zb]*
     V2[2, s])/(48*nc^3) + ((-1 + nc)*(1 + nc)*(-231 + 102*nc + 60*nc^2 + 
      48*nc^3 + 240*zb - 46*nc*zb - 72*nc^2*zb + 12*nc^3*zb - 48*zb^2 + 
      30*nc^2*zb^2)*G[1, 1, 2, 1, 0, zb]*V2[2, s])/(48*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-813 + 106*nc + 495*nc^2 + 136*nc^3 + 876*zb + 
      10*nc*zb - 594*nc^2*zb + 34*nc^3*zb - 216*zb^2 + 204*nc^2*zb^2)*
     G[1, 1, 2, 1, 1, zb]*V2[2, s])/(96*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-228 + 24*nc + 273*nc^2 + 24*nc^3 + 252*zb + 
      52*nc*zb - 318*nc^2*zb + 6*nc^3*zb - 72*zb^2 + 102*nc^2*zb^2)*
     G[1, 1, 2, 2, 1, zb]*V2[2, s])/(48*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-12 + 12*nc^2 + 12*zb + 2*nc*zb - 12*nc^2*zb + 
      4*nc^3*zb - 3*zb^2 + 3*nc^2*zb^2)*G[1, 2, 1, 0, 0, zb]*V2[2, s])/
    (4*nc^3) + ((-1 + nc)*(1 + nc)*(-168 + 87*nc^2 + 168*zb + 32*nc*zb - 
      90*nc^2*zb + 36*nc^3*zb - 42*zb^2 + 24*nc^2*zb^2)*G[1, 2, 1, 0, 1, zb]*
     V2[2, s])/(48*nc^3) + ((-1 + nc)*(1 + nc)*(-729 + 732*nc^2 + 774*zb + 
      64*nc*zb - 792*nc^2*zb + 144*nc^3*zb - 216*zb^2 + 228*nc^2*zb^2)*
     G[1, 2, 1, 1, 0, zb]*V2[2, s])/(96*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-978 + 768*nc^2 + 1080*zb + 92*nc*zb - 924*nc^2*zb + 
      146*nc^3*zb - 321*zb^2 + 309*nc^2*zb^2)*G[1, 2, 1, 1, 1, zb]*V2[2, s])/
    (96*nc^3) + ((-1 + nc)*(1 + nc)*(-99 + 147*nc^2 + 114*zb + 26*nc*zb - 
      174*nc^2*zb + 5*nc^3*zb - 36*zb^2 + 57*nc^2*zb^2)*G[1, 2, 1, 2, 1, zb]*
     V2[2, s])/(24*nc^3) - ((-1 + nc)*(1 + nc)*(-255 + 372*nc^2 + 282*zb + 
      8*nc*zb - 408*nc^2*zb + 24*nc^3*zb - 84*zb^2 + 120*nc^2*zb^2)*
     G[1, 2, 2, 1, 0, zb]*V2[2, s])/(48*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-789 + 1287*nc^2 + 918*zb + 80*nc*zb - 1482*nc^2*zb + 
      84*nc^3*zb - 294*zb^2 + 468*nc^2*zb^2)*G[1, 2, 2, 1, 1, zb]*V2[2, s])/
    (96*nc^3) - ((-1 + nc)*(1 + nc)*(-108 + 513*nc^2 + 144*zb + 88*nc*zb - 
      582*nc^2*zb + 4*nc^3*zb - 54*zb^2 + 180*nc^2*zb^2)*G[1, 2, 2, 2, 1, zb]*
     V2[2, s])/(48*nc^3) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
     (-7 - 2*nc^2 + 2*zb + nc^2*zb)*G[2, 1, 0, 0, 1, zb]*V2[2, s])/(8*nc^3) + 
   ((-1 + nc)*(1 + nc)*(27 + 16*nc^2 - 26*zb - 16*nc^2*zb + 6*zb^2 + 
      4*nc^2*zb^2)*G[2, 1, 0, 1, 0, zb]*V2[2, s])/(16*nc^3) - 
   ((-1 + nc)*(1 + nc)*(7 + 4*nc^2 - 6*zb - 4*nc^2*zb + zb^2 + nc^2*zb^2)*
     G[2, 1, 0, 1, 1, zb]*V2[2, s])/(8*nc^3) - 
   (3*(-1 + nc)*(1 + nc)*(-4 + 5*nc^2)*(-2 + zb)^2*G[2, 1, 1, 0, 0, zb]*
     V2[2, s])/(8*nc^3) + ((-1 + nc)*(1 + nc)*(-80 + 84*nc^2 + 73*zb - 
      84*nc^2*zb - 17*zb^2 + 21*nc^2*zb^2)*G[2, 1, 1, 0, 1, zb]*V2[2, s])/
    (16*nc^3) + ((-1 + nc)*(1 + nc)*(-330 + 284*nc^2 + 328*zb - 284*nc^2*zb - 
      81*zb^2 + 71*nc^2*zb^2)*G[2, 1, 1, 1, 0, zb]*V2[2, s])/(32*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-396 + 20*nc^2 + 370*zb - 20*nc^2*zb - 87*zb^2 + 
      5*nc^2*zb^2)*G[2, 1, 1, 1, 1, zb]*V2[2, s])/(32*nc^3) - 
   ((-1 + nc)*(1 + nc)*(129 + 12*nc^2 - 118*zb - 12*nc^2*zb + 27*zb^2 + 
      3*nc^2*zb^2)*G[2, 1, 1, 2, 1, zb]*V2[2, s])/(16*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-83 + 120*nc^2 + 82*zb - 120*nc^2*zb - 20*zb^2 + 
      30*nc^2*zb^2)*G[2, 1, 2, 1, 0, zb]*V2[2, s])/(16*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-285 + 392*nc^2 + 286*zb - 392*nc^2*zb - 72*zb^2 + 
      98*nc^2*zb^2)*G[2, 1, 2, 1, 1, zb]*V2[2, s])/(32*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-3 + 10*nc^2)*(-2 + zb)^2*G[2, 1, 2, 2, 1, zb]*
     V2[2, s])/(4*nc^3) + ((-1 + nc)*(1 + nc)*(-8 + 9*nc^2)*(-2 + zb)^2*
     G[2, 2, 1, 0, 0, zb]*V2[2, s])/(4*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-13 + 12*nc^2)*(-2 + zb)^2*G[2, 2, 1, 0, 1, zb]*
     V2[2, s])/(8*nc^3) - (9*(-1 + nc)*(1 + nc)*(-5 + 8*nc^2)*(-2 + zb)^2*
     G[2, 2, 1, 1, 0, zb]*V2[2, s])/(16*nc^3) + 
   (11*(-1 + nc)*(1 + nc)*(-11 + 9*nc^2)*(-2 + zb)^2*G[2, 2, 1, 1, 1, zb]*
     V2[2, s])/(32*nc^3) - ((-1 + nc)*(1 + nc)*(-3 + 4*nc)*(3 + 4*nc)*
     (-2 + zb)^2*G[2, 2, 1, 2, 1, zb]*V2[2, s])/(8*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-11 + 30*nc^2)*(-2 + zb)^2*G[2, 2, 2, 1, 0, zb]*
     V2[2, s])/(8*nc^3) - ((-1 + nc)*(1 + nc)*(-32 + 91*nc^2)*(-2 + zb)^2*
     G[2, 2, 2, 1, 1, zb]*V2[2, s])/(16*nc^3) + 
   (7*(-1 + nc)*(1 + nc)*(1 + 5*nc^2)*(-2 + zb)^2*G[2, 2, 2, 2, 1, zb]*
     V2[2, s])/(8*nc^3) - (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*Sqrt[5 - 4*zb]*
     (-107 + 64*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[2, s])/
    (96*nc^3) + (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*Sqrt[5 - 4*zb]*
     (-107 + 64*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[2, s])/
    (384*nc^3) + (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(17 - 20*zb + 8*zb^2)*
     J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[2, s])/
    (8*nc^3) - (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*
     (-107 + 47*nc^2 + 133*zb - 55*nc^2*zb - 38*zb^2 + 14*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[2, s])/
    (32*nc^3*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*
     (-107 + 47*nc^2 + 133*zb - 55*nc^2*zb - 38*zb^2 + 14*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb]*V2[2, s])/
    (32*nc^3*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*
     (17 - 20*zb + 8*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[2, s])/(32*nc^3) + 
   (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-107 + 47*nc^2 + 133*zb - 
      55*nc^2*zb - 38*zb^2 + 14*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[2, s])/(16*nc^3*(-5 + 4*zb)) - 
   (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(17 - 20*zb + 8*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*
     V2[2, s])/(32*nc^3) + (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*
     (-107 + 47*nc^2 + 133*zb - 55*nc^2*zb - 38*zb^2 + 14*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[2, s])/
    (128*nc^3*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*
     (-107 + 47*nc^2 + 133*zb - 55*nc^2*zb - 38*zb^2 + 14*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb]*V2[2, s])/
    (128*nc^3*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*
     (17 - 20*zb + 8*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[2, s])/(128*nc^3) - 
   (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-107 + 47*nc^2 + 133*zb - 
      55*nc^2*zb - 38*zb^2 + 14*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[2, s])/(64*nc^3*(-5 + 4*zb)) + 
   (9*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[2, s])/(8*nc^3) + 
   (5*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb^(-1), zb]*V2[2, s])/(8*nc^3) - 
   (3*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[2, s])/(4*nc^3) - 
   (9*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[2, s])/(32*nc^3) - 
   (5*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb^(-1), zb]*V2[2, s])/(32*nc^3) + 
   (3*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[2, s])/(16*nc^3) + 
   (10*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)*(-5 + 3*zb)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*
     V2[2, s])/nc^3 - (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)*(-5 + 3*zb)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[2, s])/(2*nc^3) - 
   (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)*(-5 + 3*zb)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb]*V2[2, s])/(2*nc^3) + 
   (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)*(-5 + 3*zb)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[2, s])/(8*nc^3) - 
   (9*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[2, s])/(32*nc^3) - 
   (5*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb^(-1), zb]*V2[2, s])/(32*nc^3) + 
   (3*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[2, s])/(16*nc^3) + 
   (9*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[2, s])/(128*nc^3) + 
   (5*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb^(-1), zb]*V2[2, s])/(128*nc^3) - 
   (3*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[2, s])/(64*nc^3) - 
   (45*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[2, s])/
    (2*nc^3) + (45*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[2, s])/(8*nc^3) + 
   (45*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*V2[2, s])/
    (8*nc^3) - (45*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[2, s])/(32*nc^3) - 
   (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[2, s])/
    (2*nc^3) - (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb^(-1), zb]*V2[2, s])/(2*nc^3) + 
   (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[2, s])/nc^3 + 
   (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[2, s])/
    (8*nc^3) + (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb^(-1), zb]*V2[2, s])/(8*nc^3) - 
   (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[2, s])/
    (4*nc^3) + (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[2, s])/(8*nc^3) + 
   (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb]*
     V2[2, s])/(8*nc^3) - (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[2, s])/(4*nc^3) - 
   (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[2, s])/(32*nc^3) - 
   (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      zb^(-1), zb]*V2[2, s])/(32*nc^3) + 
   (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[2, s])/(16*nc^3) + 
   (15*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(1 - zb)^(-1), 
      (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*
     V2[2, s])/(2*nc^3) - (15*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[2, s])/(8*nc^3) - 
   (15*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(1 - zb)^(-1), 
      (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb]*V2[2, s])/(8*nc^3) + 
   (15*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(1 - zb)^(-1), 
      (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[2, s])/(32*nc^3) + 
   (27*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[2, s])/
    (2*nc^3) + (15*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb^(-1), zb]*V2[2, s])/(2*nc^3) - 
   (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[2, s])/nc^3 - 
   (27*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb]*V2[2, s])/
    (8*nc^3) - (15*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb^(-1), zb]*V2[2, s])/(8*nc^3) + 
   (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[2, s])/
    (4*nc^3) + (25*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*
     J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb]*V2[2, s])/nc^3 - 
   (25*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), 
      (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[2, s])/(4*nc^3) - 
   (25*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), 
      (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb]*V2[2, s])/(4*nc^3) + 
   (25*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), 
      (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[2, s])/(16*nc^3) - 
   (27*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[2, s])/(8*nc^3) - 
   (15*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb]*
     V2[2, s])/(8*nc^3) + (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb]*V2[2, s])/(4*nc^3) + 
   (27*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[2, s])/(32*nc^3) + 
   (15*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      zb^(-1), zb]*V2[2, s])/(32*nc^3) - 
   (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb]*V2[2, s])/(16*nc^3) - 
   (75*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), 
      (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb]*
     V2[2, s])/(2*nc^3) + (75*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*
     J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb]*V2[2, s])/(8*nc^3) + 
   (75*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), 
      (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb]*V2[2, s])/(8*nc^3) - 
   (75*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), 
      (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb]*V2[2, s])/(32*nc^3) + 
   Log[Q2/muf2]^3*(((-1 + nc)*(1 + nc)*zb*(-345 + 1389*nc^2 - 120*nc*nf + 
        345*zb - 1389*nc^2*zb + 120*nc*nf*zb + 528*nc^2*zb^2 - 32*nc*nf*zb^2)*
       V2[2, s])/(6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*
       (15 - 15*zb + 4*zb^2)*G[0, zb]*V2[2, s])/(576*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(35 + 11*nc^2 - 8*nc*nf - 90*zb + 36*nc^2*zb + 
        12*nc*nf*zb + 75*zb^2 - 59*nc^2*zb^2 - 4*nc*nf*zb^2 - 20*zb^3 + 
        20*nc^2*zb^3)*G[1, zb]*V2[2, s])/(576*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*G[1, 0, zb]*V2[2, s])/
      (96*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 13*nc^2*zb)*
       G[1, 1, zb]*V2[2, s])/(192*nc^2)) + 
   Log[Q2/muf2]^2*(((-1 + nc)*(1 + nc)*zb*(309 + 1605*nc^2 + 312*nc*nf - 
        225*Pi^2 + 405*nc^2*Pi^2 - 174*zb - 1497*nc^2*zb - 384*nc*nf*zb + 
        225*Pi^2*zb - 405*nc^2*Pi^2*zb - 207*zb^2 + 1432*nc^2*zb^2 + 
        64*nc*nf*zb^2 - 60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2)*V2[2, s])/
      (3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-261 + 630*nc^2 - 
        30*nc*nf + 261*zb - 630*nc^2*zb + 30*nc*nf*zb + 38*zb^2 + 
        190*nc^2*zb^2 - 8*nc*nf*zb^2)*G[0, zb]*V2[2, s])/
      (576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(631 - 3855*nc^2 - 
        24*nc*nf + 120*Pi^2 - 216*nc^2*Pi^2 - 1632*zb + 7824*nc^2*zb - 
        72*nc*nf*zb - 180*Pi^2*zb + 324*nc^2*Pi^2*zb + 849*zb^2 - 
        5785*nc^2*zb^2 + 160*nc*nf*zb^2 + 60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 + 
        152*zb^3 + 1640*nc^2*zb^3 - 64*nc*nf*zb^3)*G[1, zb]*V2[2, s])/
      (2304*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*
       (15 - 15*zb + 4*zb^2)*G[0, 0, zb]*V2[2, s])/(24*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 1, zb]*
       V2[2, s])/(64*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(147 - 149*nc^2 - 8*nc*nf - 378*zb + 456*nc^2*zb + 
        12*nc*nf*zb + 315*zb^2 - 383*nc^2*zb^2 - 4*nc*nf*zb^2 - 84*zb^3 + 
        100*nc^2*zb^3)*G[1, 0, zb]*V2[2, s])/(192*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-205 + 89*nc^2 + 32*nc*nf + 278*zb - 310*nc^2*zb - 
        16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb]*V2[2, s])/
      (384*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*
       G[2, 1, zb]*V2[2, s])/(48*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*G[1, 0, 0, zb]*V2[2, s])/
      (4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-2 + zb)*G[1, 0, 1, zb]*
       V2[2, s])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 
        25*nc^2*zb)*G[1, 1, 0, zb]*V2[2, s])/(32*nc^2) - 
     ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*G[1, 1, 1, zb]*
       V2[2, s])/(64*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb]*V2[2, s])/
      8) + ((-1 + nc)*(1 + nc)*zb*G[0, 1, 1, zb]*(27054*V2[2, s] - 
      21264*nc*V2[2, s] - 15552*nc^2*V2[2, s] + 32304*nc^3*V2[2, s] + 
      2376*nc*nf*V2[2, s] - 1512*nc^2*nf*V2[2, s] - 39825*zb*V2[2, s] + 
      21156*nc*zb*V2[2, s] + 20871*nc^2*zb*V2[2, s] - 
      31332*nc^3*zb*V2[2, s] - 3564*nc*nf*zb*V2[2, s] + 
      1512*nc^2*nf*zb*V2[2, s] + 12771*zb^2*V2[2, s] + 320*nc*zb^2*V2[2, s] - 
      5319*nc^2*zb^2*V2[2, s] + 9304*nc^3*zb^2*V2[2, s] + 
      1188*nc*nf*zb^2*V2[2, s] - 288*nc^2*nf*zb^2*V2[2, s] + 
      2592*nc*V2[s, s] - 3888*nc*zb*V2[s, s] + 1296*nc*zb^2*V2[s, s]))/
    (3456*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*G[0, 0, zb]*
     (-83592*V2[2, s] + 33279*nc*V2[2, s] + 38880*nc^2*V2[2, s] + 
      68205*nc^3*V2[2, s] + 5448*nc^2*nf*V2[2, s] - 2700*nc*Pi^2*V2[2, s] + 
      12780*nc^3*Pi^2*V2[2, s] + 120204*zb*V2[2, s] - 29319*nc*zb*V2[2, s] - 
      51516*nc^2*zb*V2[2, s] - 78960*nc^3*zb*V2[2, s] - 
      6528*nc^2*nf*zb*V2[2, s] + 2700*nc*Pi^2*zb*V2[2, s] - 
      12780*nc^3*Pi^2*zb*V2[2, s] - 36612*zb^2*V2[2, s] - 
      1525*nc*zb^2*V2[2, s] + 12636*nc^2*zb^2*V2[2, s] + 
      55076*nc^3*zb^2*V2[2, s] + 1936*nc^2*nf*zb^2*V2[2, s] - 
      720*nc*Pi^2*zb^2*V2[2, s] + 3408*nc^3*Pi^2*zb^2*V2[2, s] + 
      8640*nc*V2[s, s] - 21168*nc^3*V2[s, s] - 12960*nc*zb*V2[s, s] + 
      31752*nc^3*zb*V2[s, s] + 4320*nc*zb^2*V2[s, s] - 
      10584*nc^3*zb^2*V2[s, s]))/(10368*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, 1, 0, zb]*(3384*V2[2, s] + 372*nc*V2[2, s] - 
      4059*nc^2*V2[2, s] + 4056*nc^3*V2[2, s] - 144*nc*nf*V2[2, s] + 
      512*nc^2*nf*V2[2, s] - 10836*zb*V2[2, s] + 2796*nc*zb*V2[2, s] + 
      10818*nc^2*zb*V2[2, s] - 10656*nc^3*zb*V2[2, s] + 
      144*nc*nf*zb*V2[2, s] - 256*nc^2*nf*zb*V2[2, s] + 4968*zb^2*V2[2, s] - 
      1680*nc*zb^2*V2[2, s] - 4512*nc^2*zb^2*V2[2, s] + 
      3296*nc^3*zb^2*V2[2, s] - 24*nc*nf*zb^2*V2[2, s] + 2208*nc*V2[s, s] - 
      1632*nc^3*V2[s, s] - 2304*nc*zb*V2[s, s] + 1728*nc^3*zb*V2[s, s] + 
      576*nc*zb^2*V2[s, s] - 480*nc^3*zb^2*V2[s, s]))/(1152*nc^3) - 
   ((-1 + nc)*(1 + nc)*G[1, 1, 1, 1, zb]*(8730*V2[2, s] - 2437*nc*V2[2, s] + 
      3555*nc^2*V2[2, s] + 161*nc^3*V2[2, s] - 1008*nc*nf*V2[2, s] + 
      944*nc^2*nf*V2[2, s] - 14796*zb*V2[2, s] + 2840*nc*zb*V2[2, s] - 
      1926*nc^2*zb*V2[2, s] - 5512*nc^3*zb*V2[2, s] + 
      1008*nc*nf*zb*V2[2, s] - 472*nc^2*nf*zb*V2[2, s] + 5238*zb^2*V2[2, s] - 
      904*nc*zb^2*V2[2, s] - 318*nc^2*zb^2*V2[2, s] + 
      1768*nc^3*zb^2*V2[2, s] - 168*nc*nf*zb^2*V2[2, s] + 960*nc*V2[s, s] - 
      960*nc^3*V2[s, s] - 1152*nc*zb*V2[s, s] + 1152*nc^3*zb*V2[s, s] + 
      384*nc*zb^2*V2[s, s] - 384*nc^3*zb^2*V2[s, s]))/(1152*nc^3) + 
   ((-1 + nc)*(1 + nc)*G[1, 2, 1, 1, zb]*(3060*V2[2, s] + 1258*nc*V2[2, s] - 
      10056*nc^2*V2[2, s] + 252*nc^3*V2[2, s] + 1056*nc*nf*V2[2, s] - 
      1926*zb*V2[2, s] - 1892*nc*zb*V2[2, s] + 10614*nc^2*zb*V2[2, s] - 
      918*nc^3*zb*V2[2, s] - 1056*nc*nf*zb*V2[2, s] + 81*zb^2*V2[2, s] + 
      712*nc*zb^2*V2[2, s] - 2694*nc^2*zb^2*V2[2, s] + 
      720*nc^3*zb^2*V2[2, s] + 264*nc*nf*zb^2*V2[2, s] + 960*nc*V2[s, s] - 
      768*nc^3*V2[s, s] - 1152*nc*zb*V2[s, s] + 960*nc^3*zb*V2[s, s] + 
      384*nc*zb^2*V2[s, s] - 336*nc^3*zb^2*V2[s, s]))/(576*nc^3) - 
   ((-1 + nc)*(1 + nc)*G[1, 1, 0, 0, zb]*(1692*V2[2, s] - 1754*nc*V2[2, s] - 
      1836*nc^2*V2[2, s] + 5156*nc^3*V2[2, s] + 40*nc^2*nf*V2[2, s] - 
      3960*zb*V2[2, s] + 3805*nc*zb*V2[2, s] + 4104*nc^2*zb*V2[2, s] - 
      7909*nc^3*zb*V2[2, s] - 20*nc^2*nf*zb*V2[2, s] + 1566*zb^2*V2[2, s] - 
      1628*nc*zb^2*V2[2, s] - 1620*nc^2*zb^2*V2[2, s] + 
      2556*nc^3*zb^2*V2[2, s] + 384*nc*V2[s, s] - 768*nc^3*V2[s, s] - 
      384*nc*zb*V2[s, s] + 768*nc^3*zb*V2[s, s] + 96*nc*zb^2*V2[s, s] - 
      192*nc^3*zb^2*V2[s, s]))/(576*nc^3) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, 2, 1, zb]*(3312*V2[2, s] - 644*nc*V2[2, s] - 
      1527*nc^2*V2[2, s] + 676*nc^3*V2[2, s] + 384*nc*nf*V2[2, s] - 
      4356*zb*V2[2, s] - 116*nc*zb*V2[2, s] + 1302*nc^2*zb*V2[2, s] - 
      680*nc^3*zb*V2[2, s] - 384*nc*nf*zb*V2[2, s] + 1134*zb^2*V2[2, s] + 
      352*nc*zb^2*V2[2, s] - 258*nc^2*zb^2*V2[2, s] + 
      352*nc^3*zb^2*V2[2, s] + 96*nc*nf*zb^2*V2[2, s] + 480*nc*V2[s, s] - 
      480*nc^3*V2[s, s] - 576*nc*zb*V2[s, s] + 576*nc^3*zb*V2[s, s] + 
      192*nc*zb^2*V2[s, s] - 192*nc^3*zb^2*V2[s, s]))/(576*nc^3) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, 0, 1, zb]*(1683*V2[2, s] - 1325*nc*V2[2, s] + 
      372*nc^2*V2[2, s] + 2795*nc^3*V2[2, s] - 408*nc*nf*V2[2, s] + 
      192*nc^2*nf*V2[2, s] - 4176*zb*V2[2, s] + 3490*nc*zb*V2[2, s] + 
      1374*nc^2*zb*V2[2, s] - 5302*nc^3*zb*V2[2, s] + 408*nc*nf*zb*V2[2, s] - 
      96*nc^2*nf*zb*V2[2, s] + 1755*zb^2*V2[2, s] - 1352*nc*zb^2*V2[2, s] - 
      942*nc^2*zb^2*V2[2, s] + 1760*nc^3*zb^2*V2[2, s] - 
      84*nc*nf*zb^2*V2[2, s] + 192*nc*V2[s, s] - 672*nc^3*V2[s, s] - 
      192*nc*zb*V2[s, s] + 672*nc^3*zb*V2[s, s] + 48*nc*zb^2*V2[s, s] - 
      168*nc^3*zb^2*V2[s, s]))/(576*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, 1, 1, zb]*
     (900*V2[2, s] + 326*nc*V2[2, s] - 2976*nc^2*V2[2, s] + 
      73*nc^3*V2[2, s] + 348*nc*nf*V2[2, s] - 1197*zb*V2[2, s] - 
      326*nc*zb*V2[2, s] + 4230*nc^2*zb*V2[2, s] - 73*nc^3*zb*V2[2, s] - 
      522*nc*nf*zb*V2[2, s] + 297*zb^2*V2[2, s] + 296*nc*zb^2*V2[2, s] - 
      1254*nc^2*zb^2*V2[2, s] + 292*nc^3*zb^2*V2[2, s] + 
      174*nc*nf*zb^2*V2[2, s] + 240*nc*V2[s, s] - 240*nc^3*V2[s, s] - 
      360*nc*zb*V2[s, s] + 360*nc^3*zb*V2[s, s] + 120*nc*zb^2*V2[s, s] - 
      120*nc^3*zb^2*V2[s, s]))/(288*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, 2, 1, zb]*
     (342*V2[2, s] + 12*nc*V2[2, s] - 2214*nc^2*V2[2, s] + 10*nc^3*V2[2, s] + 
      216*nc*nf*V2[2, s] - 423*zb*V2[2, s] - 12*nc*zb*V2[2, s] + 
      3159*nc^2*zb*V2[2, s] - 10*nc^3*zb*V2[2, s] - 324*nc*nf*zb*V2[2, s] + 
      81*zb^2*V2[2, s] + 192*nc*zb^2*V2[2, s] - 945*nc^2*zb^2*V2[2, s] + 
      40*nc^3*zb^2*V2[2, s] + 108*nc*nf*zb^2*V2[2, s] - 144*nc^3*V2[s, s] + 
      216*nc^3*zb*V2[s, s] - 72*nc^3*zb^2*V2[s, s]))/(288*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, 0, 1, zb]*
     (198*V2[2, s] + 104*nc*V2[2, s] - 106*nc^2*V2[2, s] + 12*nc^3*V2[2, s] - 
      8*nc*nf*V2[2, s] - 297*zb*V2[2, s] - 104*nc*zb*V2[2, s] + 
      156*nc^2*zb*V2[2, s] - 12*nc^3*zb*V2[2, s] + 12*nc*nf*zb*V2[2, s] + 
      99*zb^2*V2[2, s] + 80*nc*zb^2*V2[2, s] - 50*nc^2*zb^2*V2[2, s] + 
      48*nc^3*zb^2*V2[2, s] - 4*nc*nf*zb^2*V2[2, s] + 32*nc*V2[s, s] - 
      112*nc^3*V2[s, s] - 48*nc*zb*V2[s, s] + 168*nc^3*zb*V2[s, s] + 
      16*nc*zb^2*V2[s, s] - 56*nc^3*zb^2*V2[s, s]))/(96*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 2, 1, 0, zb]*
     (567*V2[2, s] + 404*nc*V2[2, s] - 1062*nc^2*V2[2, s] + 
      12*nc^3*V2[2, s] + 36*nc*nf*V2[2, s] - 810*zb*V2[2, s] - 
      404*nc*zb*V2[2, s] + 1539*nc^2*zb*V2[2, s] - 12*nc^3*zb*V2[2, s] - 
      54*nc*nf*zb*V2[2, s] + 243*zb^2*V2[2, s] + 176*nc*zb^2*V2[2, s] - 
      477*nc^2*zb^2*V2[2, s] + 48*nc^3*zb^2*V2[2, s] + 
      18*nc*nf*zb^2*V2[2, s] - 96*nc^3*V2[s, s] + 144*nc^3*zb*V2[s, s] - 
      48*nc^3*zb^2*V2[s, s]))/(144*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, 0, 0, zb]*
     (162*V2[2, s] + 166*nc*V2[2, s] - 162*nc^2*V2[2, s] + 12*nc^3*V2[2, s] - 
      243*zb*V2[2, s] - 166*nc*zb*V2[2, s] + 243*nc^2*zb*V2[2, s] - 
      12*nc^3*zb*V2[2, s] + 81*zb^2*V2[2, s] + 88*nc*zb^2*V2[2, s] - 
      81*nc^2*zb^2*V2[2, s] + 48*nc^3*zb^2*V2[2, s] + 48*nc*V2[s, s] - 
      96*nc^3*V2[s, s] - 72*nc*zb*V2[s, s] + 144*nc^3*zb*V2[s, s] + 
      24*nc*zb^2*V2[s, s] - 48*nc^3*zb^2*V2[s, s]))/(72*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[1, 2, 1, 0, zb]*(399*V2[2, s] + 286*nc*V2[2, s] - 
      553*nc^2*V2[2, s] + 32*nc^3*V2[2, s] + 16*nc*nf*V2[2, s] - 
      120*zb*V2[2, s] - 412*nc*zb*V2[2, s] + 700*nc^2*zb*V2[2, s] - 
      100*nc^3*zb*V2[2, s] - 16*nc*nf*zb*V2[2, s] - 45*zb^2*V2[2, s] + 
      120*nc*zb^2*V2[2, s] - 202*nc^2*zb^2*V2[2, s] + 80*nc^3*zb^2*V2[2, s] + 
      4*nc*nf*zb^2*V2[2, s] + 80*nc*V2[s, s] - 144*nc^3*V2[s, s] - 
      96*nc*zb*V2[s, s] + 160*nc^3*zb*V2[s, s] + 32*nc*zb^2*V2[s, s] - 
      48*nc^3*zb^2*V2[s, s]))/(96*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, 1, 0, zb]*
     (495*V2[2, s] + 304*nc*V2[2, s] - 746*nc^2*V2[2, s] + 24*nc^3*V2[2, s] + 
      20*nc*nf*V2[2, s] - 720*zb*V2[2, s] - 304*nc*zb*V2[2, s] + 
      1089*nc^2*zb*V2[2, s] - 24*nc^3*zb*V2[2, s] - 30*nc*nf*zb*V2[2, s] + 
      225*zb^2*V2[2, s] + 160*nc*zb^2*V2[2, s] - 343*nc^2*zb^2*V2[2, s] + 
      96*nc^3*zb^2*V2[2, s] + 10*nc*nf*zb^2*V2[2, s] + 96*nc*V2[s, s] - 
      96*nc^3*V2[s, s] - 144*nc*zb*V2[s, s] + 144*nc^3*zb*V2[s, s] + 
      48*nc*zb^2*V2[s, s] - 48*nc^3*zb^2*V2[s, s]))/(96*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[1, 2, 2, 1, zb]*(297*V2[2, s] + 52*nc*V2[2, s] - 
      1491*nc^2*V2[2, s] + 8*nc^3*V2[2, s] + 144*nc*nf*V2[2, s] - 
      294*zb*V2[2, s] - 152*nc*zb*V2[2, s] + 1554*nc^2*zb*V2[2, s] - 
      38*nc^3*zb*V2[2, s] - 144*nc*nf*zb*V2[2, s] + 54*zb^2*V2[2, s] + 
      112*nc*zb^2*V2[2, s] - 396*nc^2*zb^2*V2[2, s] + 48*nc^3*zb^2*V2[2, s] + 
      36*nc*nf*zb^2*V2[2, s] + 80*nc*V2[s, s] - 80*nc^3*V2[s, s] - 
      96*nc*zb*V2[s, s] + 96*nc^3*zb*V2[s, s] + 32*nc*zb^2*V2[s, s] - 
      32*nc^3*zb^2*V2[s, s]))/(96*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 2, 1, 1, zb]*
     (510*V2[2, s] + 400*nc*V2[2, s] - 3288*nc^2*V2[2, s] + 
      28*nc^3*V2[2, s] + 288*nc*nf*V2[2, s] - 636*zb*V2[2, s] - 
      400*nc*zb*V2[2, s] + 4737*nc^2*zb*V2[2, s] - 28*nc^3*zb*V2[2, s] - 
      432*nc*nf*zb*V2[2, s] + 126*zb^2*V2[2, s] + 256*nc*zb^2*V2[2, s] - 
      1449*nc^2*zb^2*V2[2, s] + 112*nc^3*zb^2*V2[2, s] + 
      144*nc*nf*zb^2*V2[2, s] + 128*nc*V2[s, s] - 64*nc^3*V2[s, s] - 
      192*nc*zb*V2[s, s] + 96*nc^3*zb*V2[s, s] + 64*nc*zb^2*V2[s, s] - 
      32*nc^3*zb^2*V2[s, s]))/(192*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 2, 1, zb]*(2916*V2[2, s] + 
      3856*nc*V2[2, s] + 22878*nc^2*V2[2, s] + 3172*nc^3*V2[2, s] - 
      2736*nc*nf*V2[2, s] + 288*Pi^2*V2[2, s] - 864*nc^2*Pi^2*V2[2, s] - 
      4347*zb*V2[2, s] - 2560*nc*zb*V2[2, s] - 33372*nc^2*zb*V2[2, s] - 
      3820*nc^3*zb*V2[2, s] + 4104*nc*nf*zb*V2[2, s] - 432*Pi^2*zb*V2[2, s] + 
      1296*nc^2*Pi^2*zb*V2[2, s] + 1431*zb^2*V2[2, s] - 
      872*nc*zb^2*V2[2, s] + 10494*nc^2*zb^2*V2[2, s] + 
      1648*nc^3*zb^2*V2[2, s] - 1368*nc*nf*zb^2*V2[2, s] + 
      144*Pi^2*zb^2*V2[2, s] - 432*nc^2*Pi^2*zb^2*V2[2, s] - 
      288*nc*V2[s, s] + 1536*nc^3*V2[s, s] + 288*nc*zb*V2[s, s] - 
      2160*nc^3*zb*V2[s, s] + 624*nc^3*zb^2*V2[s, s]))/
    (1728*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, 0, zb]*
     (-16794*V2[2, s] + 6532*nc*V2[2, s] + 2052*nc^2*V2[2, s] + 
      5004*nc^3*V2[2, s] - 216*nc*nf*V2[2, s] + 24840*zb*V2[2, s] - 
      5992*nc*zb*V2[2, s] - 2781*nc^2*zb*V2[2, s] - 5220*nc^3*zb*V2[2, s] + 
      324*nc*nf*zb*V2[2, s] - 8046*zb^2*V2[2, s] + 40*nc*zb^2*V2[2, s] + 
      729*nc^2*zb^2*V2[2, s] + 1584*nc^3*zb^2*V2[2, s] - 
      108*nc*nf*zb^2*V2[2, s] - 288*nc*V2[s, s] + 2832*nc^3*V2[s, s] + 
      288*nc*zb*V2[s, s] - 4104*nc^3*zb*V2[s, s] + 1272*nc^3*zb^2*V2[s, s]))/
    (1728*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*G[1, 1, 0, zb]*
     (-21519*V2[2, s] + 15392*nc*V2[2, s] - 4815*nc^2*V2[2, s] - 
      44480*nc^3*V2[2, s] - 612*nc*nf*V2[2, s] - 1112*nc^2*nf*V2[2, s] + 
      1008*nc*Pi^2*V2[2, s] - 3216*nc^3*Pi^2*V2[2, s] + 55863*zb*V2[2, s] - 
      23875*nc*zb*V2[2, s] - 14463*nc^2*zb*V2[2, s] + 
      56239*nc^3*zb*V2[2, s] + 1368*nc*nf*zb*V2[2, s] - 
      200*nc^2*nf*zb*V2[2, s] - 624*nc*Pi^2*zb*V2[2, s] + 
      2112*nc^3*Pi^2*zb*V2[2, s] - 22410*zb^2*V2[2, s] - 
      2212*nc*zb^2*V2[2, s] + 7398*nc^2*zb^2*V2[2, s] - 
      26152*nc^3*zb^2*V2[2, s] - 540*nc*nf*zb^2*V2[2, s] + 
      336*nc^2*nf*zb^2*V2[2, s] - 4896*nc*V2[s, s] + 9840*nc^3*V2[s, s] + 
      2880*nc*zb*V2[s, s] - 9984*nc^3*zb*V2[s, s] - 432*nc*zb^2*V2[s, s] + 
      2568*nc^3*zb^2*V2[s, s]))/(3456*nc^3) + 
   ((-1 + nc)*(1 + nc)*zb*G[0, 1, zb]*(126198*V2[2, s] - 69666*nc*V2[2, s] - 
      57375*nc^2*V2[2, s] - 57306*nc^3*V2[2, s] + 8532*nc*nf*V2[2, s] - 
      5688*nc^2*nf*V2[2, s] + 2484*Pi^2*V2[2, s] + 5580*nc*Pi^2*V2[2, s] + 
      3888*nc^2*Pi^2*V2[2, s] - 8586*nc^3*Pi^2*V2[2, s] - 
      190269*zb*V2[2, s] + 74454*nc*zb*V2[2, s] + 81243*nc^2*zb*V2[2, s] + 
      62760*nc^3*zb*V2[2, s] - 12798*nc*nf*zb*V2[2, s] + 
      6768*nc^2*nf*zb*V2[2, s] - 3456*Pi^2*zb*V2[2, s] - 
      5580*nc*Pi^2*zb*V2[2, s] - 5832*nc^2*Pi^2*zb*V2[2, s] + 
      8586*nc^3*Pi^2*zb*V2[2, s] + 64179*zb^2*V2[2, s] - 
      9814*nc*zb^2*V2[2, s] - 23895*nc^2*zb^2*V2[2, s] - 
      44902*nc^3*zb^2*V2[2, s] + 4266*nc*nf*zb^2*V2[2, s] - 
      1464*nc^2*nf*zb^2*V2[2, s] + 972*Pi^2*zb^2*V2[2, s] + 
      912*nc*Pi^2*zb^2*V2[2, s] + 1944*nc^2*Pi^2*zb^2*V2[2, s] - 
      2376*nc^3*Pi^2*zb^2*V2[2, s] - 108*zb^3*V2[2, s] + 
      27*nc^2*zb^3*V2[2, s] - 4320*nc*V2[s, s] + 20952*nc^3*V2[s, s] + 
      6480*nc*zb*V2[s, s] - 31428*nc^3*zb*V2[s, s] - 2160*nc*zb^2*V2[s, s] + 
      10476*nc^3*zb^2*V2[s, s]))/(10368*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, 1, zb]*(-19818*V2[2, s] + 
      9836*nc*V2[2, s] + 47238*nc^2*V2[2, s] + 14784*nc^3*V2[2, s] - 
      6072*nc*nf*V2[2, s] - 1440*nc^2*Pi^2*V2[2, s] + 28863*zb*V2[2, s] - 
      7784*nc*zb*V2[2, s] - 68535*nc^2*zb*V2[2, s] - 15648*nc^3*zb*V2[2, s] + 
      9108*nc*nf*zb*V2[2, s] + 2160*nc^2*Pi^2*zb*V2[2, s] - 
      9045*zb^2*V2[2, s] - 1360*nc*zb^2*V2[2, s] + 21297*nc^2*zb^2*V2[2, s] + 
      4416*nc^3*zb^2*V2[2, s] - 3036*nc*nf*zb^2*V2[2, s] - 
      720*nc^2*Pi^2*zb^2*V2[2, s] - 1152*nc*V2[s, s] + 6576*nc^3*V2[s, s] - 
      768*nc^2*nf*V2[s, s] + 1152*nc*zb*V2[s, s] - 9288*nc^3*zb*V2[s, s] + 
      1152*nc^2*nf*zb*V2[s, s] + 2712*nc^3*zb^2*V2[s, s] - 
      384*nc^2*nf*zb^2*V2[s, s]))/(3456*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, zb]*(13806*V2[2, s] - 
      12588*nc*V2[2, s] - 8190*nc^2*V2[2, s] + 536*nc^3*V2[2, s] + 
      1404*nc*nf*V2[2, s] - 324*Pi^2*V2[2, s] + 108*nc*Pi^2*V2[2, s] + 
      432*nc^2*Pi^2*V2[2, s] - 26*nc^3*Pi^2*V2[2, s] - 21564*zb*V2[2, s] + 
      13884*nc*zb*V2[2, s] + 11304*nc^2*zb*V2[2, s] + 145*nc^3*zb*V2[2, s] - 
      2106*nc*nf*zb*V2[2, s] + 486*Pi^2*zb*V2[2, s] - 
      108*nc*Pi^2*zb*V2[2, s] - 648*nc^2*Pi^2*zb*V2[2, s] + 
      26*nc^3*Pi^2*zb*V2[2, s] + 7794*zb^2*V2[2, s] - 1652*nc*zb^2*V2[2, s] - 
      3123*nc^2*zb^2*V2[2, s] - 147*nc^3*zb^2*V2[2, s] + 
      702*nc*nf*zb^2*V2[2, s] - 162*Pi^2*zb^2*V2[2, s] - 
      144*nc*Pi^2*zb^2*V2[2, s] + 216*nc^2*Pi^2*zb^2*V2[2, s] - 
      104*nc^3*Pi^2*zb^2*V2[2, s] - 36*zb^3*V2[2, s] + 9*nc^2*zb^3*V2[2, s] - 
      144*nc*V2[s, s] - 2504*nc^3*V2[s, s] + 320*nc^2*nf*V2[s, s] + 
      96*nc*Pi^2*V2[s, s] + 432*nc^3*Pi^2*V2[s, s] + 288*nc*zb*V2[s, s] + 
      3576*nc^3*zb*V2[s, s] - 480*nc^2*nf*zb*V2[s, s] - 
      144*nc*Pi^2*zb*V2[s, s] - 648*nc^3*Pi^2*zb*V2[s, s] - 
      144*nc*zb^2*V2[s, s] - 1072*nc^3*zb^2*V2[s, s] + 
      160*nc^2*nf*zb^2*V2[s, s] + 48*nc*Pi^2*zb^2*V2[s, s] + 
      216*nc^3*Pi^2*zb^2*V2[s, s]))/(1728*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 0, 1, 1, zb]*(1008*V2[2, s] + 626*nc*V2[2, s] - 
      1791*nc^2*V2[2, s] - 1444*nc^3*V2[2, s] + 432*nc*nf*V2[2, s] - 
      240*nc^2*nf*V2[2, s] + 378*zb*V2[2, s] - 3852*nc*zb*V2[2, s] + 
      2601*nc^2*zb*V2[2, s] + 6768*nc^3*zb*V2[2, s] - 864*nc*nf*zb*V2[2, s] + 
      360*nc^2*nf*zb*V2[2, s] - 2601*zb^2*V2[2, s] + 4410*nc*zb^2*V2[2, s] - 
      597*nc^2*zb^2*V2[2, s] - 6492*nc^3*zb^2*V2[2, s] + 
      516*nc*nf*zb^2*V2[2, s] - 120*nc^2*nf*zb^2*V2[2, s] + 
      1215*zb^3*V2[2, s] - 1184*nc*zb^3*V2[2, s] - 213*nc^2*zb^3*V2[2, s] + 
      1696*nc^3*zb^3*V2[2, s] - 84*nc*nf*zb^3*V2[2, s] + 480*nc*V2[s, s] - 
      960*nc*zb*V2[s, s] + 576*nc*zb^2*V2[s, s] - 96*nc*zb^3*V2[s, s]))/
    (576*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, 0, 1, zb]*
     (21978*V2[2, s] - 3035*nc*V2[2, s] - 14037*nc^2*V2[2, s] - 
      53881*nc^3*V2[2, s] + 3084*nc*nf*V2[2, s] - 1512*nc^2*nf*V2[2, s] + 
      990*Pi^2*V2[2, s] + 1632*nc*Pi^2*V2[2, s] + 1440*nc^2*Pi^2*V2[2, s] - 
      2232*nc^3*Pi^2*V2[2, s] - 34128*zb*V2[2, s] - 11274*nc*zb*V2[2, s] + 
      17571*nc^2*zb*V2[2, s] + 108906*nc^3*zb*V2[2, s] - 
      5196*nc*nf*zb*V2[2, s] + 1944*nc^2*nf*zb*V2[2, s] - 
      1890*Pi^2*zb*V2[2, s] - 2448*nc*Pi^2*zb*V2[2, s] - 
      2880*nc^2*Pi^2*zb*V2[2, s] + 3348*nc^3*Pi^2*zb*V2[2, s] + 
      11394*zb^2*V2[2, s] + 12237*nc*zb^2*V2[2, s] - 
      1593*nc^2*zb^2*V2[2, s] - 78057*nc^3*zb^2*V2[2, s] + 
      2268*nc*nf*zb^2*V2[2, s] - 240*nc^2*nf*zb^2*V2[2, s] + 
      1044*Pi^2*zb^2*V2[2, s] + 816*nc*Pi^2*zb^2*V2[2, s] + 
      1728*nc^2*Pi^2*zb^2*V2[2, s] - 1116*nc^3*Pi^2*zb^2*V2[2, s] + 
      756*zb^3*V2[2, s] + 2072*nc*zb^3*V2[2, s] - 1941*nc^2*zb^3*V2[2, s] + 
      19864*nc^3*zb^3*V2[2, s] - 156*nc*nf*zb^3*V2[2, s] - 
      192*nc^2*nf*zb^3*V2[2, s] - 144*Pi^2*zb^3*V2[2, s] - 
      288*nc^2*Pi^2*zb^3*V2[2, s] - 1440*nc*V2[s, s] + 6984*nc^3*V2[s, s] + 
      2880*nc*zb*V2[s, s] - 13968*nc^3*zb*V2[s, s] - 1872*nc*zb^2*V2[s, s] + 
      8820*nc^3*zb^2*V2[s, s] + 432*nc*zb^3*V2[s, s] - 
      1836*nc^3*zb^3*V2[s, s]))/(3456*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[1, 0, 0, zb]*(13932*V2[2, s] + 2069*nc*V2[2, s] - 
      6480*nc^2*V2[2, s] - 28902*nc^3*V2[2, s] - 910*nc^2*nf*V2[2, s] + 
      360*nc*Pi^2*V2[2, s] - 1704*nc^3*Pi^2*V2[2, s] - 25920*zb*V2[2, s] - 
      11418*nc*zb*V2[2, s] + 10044*nc^2*zb*V2[2, s] + 
      59295*nc^3*zb*V2[2, s] + 1500*nc^2*nf*zb*V2[2, s] - 
      540*nc*Pi^2*zb*V2[2, s] + 2556*nc^3*Pi^2*zb*V2[2, s] + 
      14040*zb^2*V2[2, s] + 8703*nc*zb^2*V2[2, s] - 3564*nc^2*zb^2*V2[2, s] - 
      43357*nc^3*zb^2*V2[2, s] - 638*nc^2*nf*zb^2*V2[2, s] + 
      180*nc*Pi^2*zb^2*V2[2, s] - 852*nc^3*Pi^2*zb^2*V2[2, s] - 
      2052*zb^3*V2[2, s] + 646*nc*zb^3*V2[2, s] + 10944*nc^3*zb^3*V2[2, s] + 
      48*nc^2*nf*zb^3*V2[2, s] - 1440*nc*V2[s, s] + 3528*nc^3*V2[s, s] + 
      2880*nc*zb*V2[s, s] - 7056*nc^3*zb*V2[s, s] - 1872*nc*zb^2*V2[s, s] + 
      4500*nc^3*zb^2*V2[s, s] + 432*nc*zb^3*V2[s, s] - 
      972*nc^3*zb^3*V2[s, s]))/(1728*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, 1, zb]*(-1080*V2[2, s] - 20574*zb*V2[2, s] + 
      4327*nc*zb*V2[2, s] + 66132*nc^2*zb*V2[2, s] - 78135*nc^3*zb*V2[2, s] - 
      4464*nc*nf*zb*V2[2, s] - 832*nc^2*nf*zb*V2[2, s] - 
      2016*Pi^2*zb*V2[2, s] + 3192*nc*Pi^2*zb*V2[2, s] + 
      1728*nc^2*Pi^2*zb*V2[2, s] - 3024*nc^3*Pi^2*zb*V2[2, s] + 
      45630*zb^2*V2[2, s] + 9493*nc*zb^2*V2[2, s] - 
      126666*nc^2*zb^2*V2[2, s] + 78327*nc^3*zb^2*V2[2, s] + 
      13104*nc*nf*zb^2*V2[2, s] - 2824*nc^2*nf*zb^2*V2[2, s] + 
      2016*Pi^2*zb^2*V2[2, s] - 1824*nc*Pi^2*zb^2*V2[2, s] - 
      1728*nc^2*Pi^2*zb^2*V2[2, s] + 2640*nc^3*Pi^2*zb^2*V2[2, s] - 
      16092*zb^3*V2[2, s] - 13424*nc*zb^3*V2[2, s] + 
      43872*nc^2*zb^3*V2[2, s] - 43096*nc^3*zb^3*V2[2, s] - 
      5784*nc*nf*zb^3*V2[2, s] + 1344*nc^2*nf*zb^3*V2[2, s] - 
      216*Pi^2*zb^3*V2[2, s] + 288*nc^2*Pi^2*zb^3*V2[2, s] - 
      6336*nc*zb*V2[s, s] + 20856*nc^3*zb*V2[s, s] - 
      2304*nc^2*nf*zb*V2[s, s] + 8064*nc*zb^2*V2[s, s] - 
      22800*nc^3*zb^2*V2[s, s] + 2304*nc^2*nf*zb^2*V2[s, s] - 
      2592*nc*zb^3*V2[s, s] + 6168*nc^3*zb^3*V2[s, s] - 
      576*nc^2*nf*zb^3*V2[s, s]))/(6912*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, 2, 1, zb]*(216*V2[2, s] - 4023*zb*V2[2, s] - 
      5368*nc*zb*V2[2, s] - 22389*nc^2*zb*V2[2, s] - 4588*nc^3*zb*V2[2, s] + 
      2688*nc*nf*zb*V2[2, s] - 432*Pi^2*zb*V2[2, s] + 
      576*nc^2*Pi^2*zb*V2[2, s] + 9045*zb^2*V2[2, s] - 
      2404*nc*zb^2*V2[2, s] + 27519*nc^2*zb^2*V2[2, s] + 
      4400*nc^3*zb^2*V2[2, s] - 2904*nc*nf*zb^2*V2[2, s] + 
      432*Pi^2*zb^2*V2[2, s] + 312*nc*Pi^2*zb^2*V2[2, s] - 
      576*nc^2*Pi^2*zb^2*V2[2, s] + 156*nc^3*Pi^2*zb^2*V2[2, s] - 
      3969*zb^3*V2[2, s] + 1616*nc*zb^3*V2[2, s] - 8142*nc^2*zb^3*V2[2, s] - 
      1648*nc^3*zb^3*V2[2, s] + 780*nc*nf*zb^3*V2[2, s] - 
      108*Pi^2*zb^3*V2[2, s] + 144*nc^2*Pi^2*zb^3*V2[2, s] + 
      432*nc*zb*V2[s, s] - 4008*nc^3*zb*V2[s, s] + 384*nc^2*nf*zb*V2[s, s] - 
      288*nc*zb^2*V2[s, s] + 4512*nc^3*zb^2*V2[s, s] - 
      384*nc^2*nf*zb^2*V2[s, s] - 1272*nc^3*zb^3*V2[s, s] + 
      96*nc^2*nf*zb^3*V2[s, s]))/(1728*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(-367632*V2[2, s] + 547370*nc*V2[2, s] + 
      72126*nc^2*V2[2, s] + 163318*nc^3*V2[2, s] - 6948*nc*nf*V2[2, s] - 
      9568*nc^2*nf*V2[2, s] + 3348*Pi^2*V2[2, s] - 3384*nc*Pi^2*V2[2, s] - 
      7344*nc^2*Pi^2*V2[2, s] + 7464*nc^3*Pi^2*V2[2, s] + 
      610578*zb*V2[2, s] - 467785*nc*zb*V2[2, s] - 209610*nc^2*zb*V2[2, s] - 
      99611*nc^3*zb*V2[2, s] + 36000*nc*nf*zb*V2[2, s] - 
      9616*nc^2*nf*zb*V2[2, s] - 10152*Pi^2*zb*V2[2, s] + 
      11880*nc*Pi^2*zb*V2[2, s] + 16416*nc^2*Pi^2*zb*V2[2, s] - 
      13776*nc^3*Pi^2*zb*V2[2, s] - 222102*zb^2*V2[2, s] + 
      60698*nc*zb^2*V2[2, s] + 85320*nc^2*zb^2*V2[2, s] + 
      94998*nc^3*zb^2*V2[2, s] - 16956*nc*nf*zb^2*V2[2, s] + 
      3552*nc^2*nf*zb^2*V2[2, s] + 4050*Pi^2*zb^2*V2[2, s] - 
      2304*nc*Pi^2*zb^2*V2[2, s] - 6480*nc^2*Pi^2*zb^2*V2[2, s] + 
      4944*nc^3*Pi^2*zb^2*V2[2, s] + 648*zb^3*V2[2, s] - 
      162*nc^2*zb^3*V2[2, s] - 28944*nc*V2[s, s] + 63528*nc^3*V2[s, s] - 
      9600*nc^2*nf*V2[s, s] - 1152*nc*Pi^2*V2[s, s] - 
      5184*nc^3*Pi^2*V2[s, s] + 32832*nc*zb*V2[s, s] - 
      50784*nc^3*zb*V2[s, s] + 9600*nc^2*nf*zb*V2[s, s] + 
      1152*nc*Pi^2*zb*V2[s, s] + 5184*nc^3*Pi^2*zb*V2[s, s] - 
      8640*nc*zb^2*V2[s, s] + 11184*nc^3*zb^2*V2[s, s] - 
      2688*nc^2*nf*zb^2*V2[s, s] - 288*nc*Pi^2*zb^2*V2[s, s] - 
      1296*nc^3*Pi^2*zb^2*V2[s, s] + 53568*nc*V2[2, s]*Zeta[3] - 
      113616*nc^3*V2[2, s]*Zeta[3] - 31968*nc*zb*V2[2, s]*Zeta[3] + 
      70200*nc^3*zb*V2[2, s]*Zeta[3]))/(20736*nc^3) - 
   ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(-405*V2[2, s] - 135416*nc*V2[2, s] + 
      56835*nc^2*V2[2, s] - 120573*nc^3*V2[2, s] - 2160*nc*nf*V2[2, s] + 
      1136*nc^2*nf*V2[2, s] + 2196*nc*Pi^2*V2[2, s] - 
      3966*nc^3*Pi^2*V2[2, s] + 144*nc^2*nf*Pi^2*V2[2, s] - 
      79623*zb*V2[2, s] + 262638*nc*zb*V2[2, s] - 51867*nc^2*zb*V2[2, s] + 
      194919*nc^3*zb*V2[2, s] + 3348*nc*nf*zb*V2[2, s] + 
      4344*nc^2*nf*zb*V2[2, s] - 6192*nc*Pi^2*zb*V2[2, s] + 
      15030*nc^3*Pi^2*zb*V2[2, s] - 216*nc^2*nf*Pi^2*zb*V2[2, s] + 
      116640*zb^2*V2[2, s] - 136482*nc*zb^2*V2[2, s] - 
      17604*nc^2*zb^2*V2[2, s] - 147817*nc^3*zb^2*V2[2, s] - 
      1188*nc*nf*zb^2*V2[2, s] - 7664*nc^2*nf*zb^2*V2[2, s] + 
      5436*nc*Pi^2*zb^2*V2[2, s] - 13320*nc^3*Pi^2*zb^2*V2[2, s] + 
      72*nc^2*nf*Pi^2*zb^2*V2[2, s] - 36612*zb^3*V2[2, s] + 
      9260*nc*zb^3*V2[2, s] + 12636*nc^2*zb^3*V2[2, s] + 
      68247*nc^3*zb^3*V2[2, s] + 2184*nc^2*nf*zb^3*V2[2, s] - 
      1440*nc*Pi^2*zb^3*V2[2, s] + 3552*nc^3*Pi^2*zb^3*V2[2, s] + 
      25920*nc*V2[s, s] - 20484*nc^3*V2[s, s] - 41904*nc*zb*V2[s, s] + 
      29844*nc^3*zb*V2[s, s] + 17496*nc*zb^2*V2[s, s] - 
      9576*nc^3*zb^2*V2[s, s] - 1512*nc*zb^3*V2[s, s] + 
      216*nc^3*zb^3*V2[s, s] - 23760*nc*V2[2, s]*Zeta[3] + 
      61344*nc^3*V2[2, s]*Zeta[3] + 35640*nc*zb*V2[2, s]*Zeta[3] - 
      92016*nc^3*zb*V2[2, s]*Zeta[3] - 11880*nc*zb^2*V2[2, s]*Zeta[3] + 
      30672*nc^3*zb^2*V2[2, s]*Zeta[3]))/(10368*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(-503982*V2[2, s] - 636312*nc*V2[2, s] + 
      574290*nc^2*V2[2, s] - 350130*nc^3*V2[2, s] - 12960*nc*nf*V2[2, s] + 
      46392*nc^2*nf*V2[2, s] - 6642*nc*Pi^2*V2[2, s] + 
      53154*nc^3*Pi^2*V2[2, s] + 1080*nc^2*nf*Pi^2*V2[2, s] + 
      661203*zb*V2[2, s] + 724548*nc*zb*V2[2, s] - 726489*nc^2*zb*V2[2, s] + 
      214338*nc^3*zb*V2[2, s] + 17172*nc*nf*zb*V2[2, s] - 
      48552*nc^2*nf*zb*V2[2, s] + 4050*nc*Pi^2*zb*V2[2, s] - 
      53802*nc^3*Pi^2*zb*V2[2, s] - 1080*nc^2*nf*Pi^2*zb*V2[2, s] - 
      157221*zb^2*V2[2, s] - 114585*nc*zb^2*V2[2, s] + 
      152199*nc^2*zb^2*V2[2, s] - 58649*nc^3*zb^2*V2[2, s] - 
      4212*nc*nf*zb^2*V2[2, s] + 3792*nc^2*nf*zb^2*V2[2, s] - 
      612*nc*Pi^2*zb^2*V2[2, s] + 19800*nc^3*Pi^2*zb^2*V2[2, s] + 
      288*nc^2*nf*Pi^2*zb^2*V2[2, s] + 207360*nc*V2[s, s] - 
      249912*nc^3*V2[s, s] - 303264*nc*zb*V2[s, s] + 
      377460*nc^3*zb*V2[s, s] + 95904*nc*zb^2*V2[s, s] - 
      127548*nc^3*zb^2*V2[s, s] - 178200*nc*V2[2, s]*Zeta[3] + 
      460080*nc^3*V2[2, s]*Zeta[3] + 178200*nc*zb*V2[2, s]*Zeta[3] - 
      460080*nc^3*zb*V2[2, s]*Zeta[3] - 47520*nc*zb^2*V2[2, s]*Zeta[3] + 
      122688*nc^3*zb^2*V2[2, s]*Zeta[3]))/(62208*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-2284200*V2[2, s] - 86279670*nc*V2[2, s] + 
      14426100*nc^2*V2[2, s] + 10634070*nc^3*V2[2, s] - 
      3019680*nc*nf*V2[2, s] + 3748800*nc^2*nf*V2[2, s] + 
      7873200*Pi^2*V2[2, s] - 1949040*nc*Pi^2*V2[2, s] - 
      1555200*nc^2*Pi^2*V2[2, s] - 3359520*nc^3*Pi^2*V2[2, s] - 
      151200*nc^2*nf*Pi^2*V2[2, s] - 166860*nc*Pi^4*V2[2, s] + 
      78300*nc^3*Pi^4*V2[2, s] - 60750*zb*V2[2, s] + 
      92077245*nc*zb*V2[2, s] - 17163900*nc^2*zb*V2[2, s] - 
      5431305*nc^3*zb*V2[2, s] + 3862080*nc*nf*zb*V2[2, s] - 
      3429120*nc^2*nf*zb*V2[2, s] - 11848680*Pi^2*zb*V2[2, s] + 
      2540880*nc*Pi^2*zb*V2[2, s] + 2060640*nc^2*Pi^2*zb*V2[2, s] + 
      3100860*nc^3*Pi^2*zb*V2[2, s] + 177120*nc^2*nf*Pi^2*zb*V2[2, s] + 
      166860*nc*Pi^4*zb*V2[2, s] - 78300*nc^3*Pi^4*zb*V2[2, s] + 
      2344950*zb^2*V2[2, s] - 6422895*nc*zb^2*V2[2, s] + 
      2737800*nc^2*zb^2*V2[2, s] - 1039705*nc^3*zb^2*V2[2, s] - 
      842400*nc*nf*zb^2*V2[2, s] - 363040*nc^2*nf*zb^2*V2[2, s] + 
      3975480*Pi^2*zb^2*V2[2, s] - 567960*nc*Pi^2*zb^2*V2[2, s] - 
      505440*nc^2*Pi^2*zb^2*V2[2, s] - 1223700*nc^3*Pi^2*zb^2*V2[2, s] - 
      54720*nc^2*nf*Pi^2*zb^2*V2[2, s] - 44496*nc*Pi^4*zb^2*V2[2, s] + 
      20880*nc^3*Pi^4*zb^2*V2[2, s] + 5132160*nc*V2[s, s] - 
      17096400*nc^3*V2[s, s] + 864000*nc^2*nf*V2[s, s] + 
      259200*nc*Pi^2*V2[s, s] + 1749600*nc^3*Pi^2*V2[s, s] - 
      6881760*nc*zb*V2[s, s] + 24954480*nc^3*zb*V2[s, s] - 
      1296000*nc^2*nf*zb*V2[s, s] - 388800*nc*Pi^2*zb*V2[s, s] - 
      2624400*nc^3*Pi^2*zb*V2[s, s] + 1749600*nc*zb^2*V2[s, s] - 
      7858080*nc^3*zb^2*V2[s, s] + 432000*nc^2*nf*zb^2*V2[s, s] + 
      129600*nc*Pi^2*zb^2*V2[s, s] + 874800*nc^3*Pi^2*zb^2*V2[s, s] + 
      2157840*nc*V2[2, s]*Zeta[3] + 11203920*nc^3*V2[2, s]*Zeta[3] + 
      129600*nc^2*nf*V2[2, s]*Zeta[3] - 3207600*nc*zb*V2[2, s]*Zeta[3] - 
      12253680*nc^3*zb*V2[2, s]*Zeta[3] - 129600*nc^2*nf*zb*V2[2, s]*
       Zeta[3] + 2082240*nc*zb^2*V2[2, s]*Zeta[3] + 
      3741120*nc^3*zb^2*V2[2, s]*Zeta[3] + 34560*nc^2*nf*zb^2*V2[2, s]*
       Zeta[3]))/(3732480*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, zb]*(4659120*V2[2, s] - 7843485*nc*V2[2, s] - 
      3338550*nc^2*V2[2, s] + 5446065*nc^3*V2[2, s] - 373680*nc*nf*V2[2, s] + 
      113680*nc^2*nf*V2[2, s] + 1312200*Pi^2*V2[2, s] - 
      304860*nc*Pi^2*V2[2, s] - 259200*nc^2*Pi^2*V2[2, s] - 
      1106940*nc^3*Pi^2*V2[2, s] - 30240*nc^2*nf*Pi^2*V2[2, s] - 
      22248*nc*Pi^4*V2[2, s] + 10440*nc^3*Pi^4*V2[2, s] - 
      11487420*zb*V2[2, s] + 7239495*nc*zb*V2[2, s] + 
      10758690*nc^2*zb*V2[2, s] - 8131155*nc^3*zb*V2[2, s] + 
      232200*nc*nf*zb*V2[2, s] + 461280*nc^2*nf*zb*V2[2, s] - 
      2682720*Pi^2*zb*V2[2, s] + 379080*nc*Pi^2*zb*V2[2, s] + 
      401760*nc^2*Pi^2*zb*V2[2, s] + 2001600*nc^3*Pi^2*zb*V2[2, s] + 
      51840*nc^2*nf*Pi^2*zb*V2[2, s] + 33372*nc*Pi^4*zb*V2[2, s] - 
      15660*nc^3*Pi^4*zb*V2[2, s] + 8406990*zb^2*V2[2, s] + 
      1477680*nc*zb^2*V2[2, s] - 9407070*nc^2*zb^2*V2[2, s] + 
      2764000*nc^3*zb^2*V2[2, s] + 267840*nc*nf*zb^2*V2[2, s] - 
      666040*nc^2*nf*zb^2*V2[2, s] + 1678320*Pi^2*zb^2*V2[2, s] - 
      96660*nc*Pi^2*zb^2*V2[2, s] - 142560*nc^2*Pi^2*zb^2*V2[2, s] - 
      1310940*nc^3*Pi^2*zb^2*V2[2, s] - 24480*nc^2*nf*Pi^2*zb^2*V2[2, s] - 
      11124*nc*Pi^4*zb^2*V2[2, s] + 5220*nc^3*Pi^4*zb^2*V2[2, s] - 
      1578690*zb^3*V2[2, s] - 873690*nc*zb^3*V2[2, s] + 
      1986930*nc^2*zb^3*V2[2, s] + 6610*nc^3*zb^3*V2[2, s] - 
      126360*nc*nf*zb^3*V2[2, s] + 91080*nc^2*nf*zb^3*V2[2, s] - 
      307800*Pi^2*zb^3*V2[2, s] + 22440*nc*Pi^2*zb^3*V2[2, s] + 
      352920*nc^3*Pi^2*zb^3*V2[2, s] + 2880*nc^2*nf*Pi^2*zb^3*V2[2, s] - 
      1218240*nc*V2[s, s] - 350280*nc^3*V2[s, s] + 144000*nc^2*nf*V2[s, s] + 
      43200*nc*Pi^2*V2[s, s] + 291600*nc^3*Pi^2*V2[s, s] + 
      3732480*nc*zb*V2[s, s] - 1225080*nc^3*zb*V2[s, s] - 
      201600*nc^2*nf*zb*V2[s, s] - 86400*nc*Pi^2*zb*V2[s, s] - 
      583200*nc^3*Pi^2*zb*V2[s, s] - 3473280*nc*zb^2*V2[s, s] + 
      2426400*nc^3*zb^2*V2[s, s] + 57600*nc^2*nf*zb^2*V2[s, s] + 
      56160*nc*Pi^2*zb^2*V2[s, s] + 366120*nc^3*Pi^2*zb^2*V2[s, s] + 
      959040*nc*zb^3*V2[s, s] - 851040*nc^3*zb^3*V2[s, s] - 
      12960*nc*Pi^2*zb^3*V2[s, s] - 74520*nc^3*Pi^2*zb^3*V2[s, s] + 
      2255040*nc*V2[2, s]*Zeta[3] - 2774520*nc^3*V2[2, s]*Zeta[3] + 
      17280*nc^2*nf*V2[2, s]*Zeta[3] - 5080320*nc*zb*V2[2, s]*Zeta[3] + 
      7277040*nc^3*zb*V2[2, s]*Zeta[3] - 25920*nc^2*nf*zb*V2[2, s]*Zeta[3] + 
      3706560*nc*zb^2*V2[2, s]*Zeta[3] - 5604120*nc^3*zb^2*V2[2, s]*Zeta[3] + 
      8640*nc^2*nf*zb^2*V2[2, s]*Zeta[3] - 881280*nc*zb^3*V2[2, s]*Zeta[3] + 
      1395360*nc^3*zb^3*V2[2, s]*Zeta[3]))/(622080*nc^3*(-1 + zb)) + 
   Log[Q2/muf2]*(((-1 + nc)*(1 + nc)*zb*(-2601 + 5055*nc^2 - 60*nc*nf + 
        2565*zb - 5091*nc^2*zb + 60*nc*nf*zb + 400*zb^2 + 1316*nc^2*zb^2 - 
        16*nc*nf*zb^2)*G[0, 0, zb]*V2[2, s])/(1152*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*(792 - 1317*nc - 3168*nc^2 + 4845*nc^3 + 
        432*nc*nf - 312*nc^2*nf - 972*zb + 1101*nc*zb + 4536*nc^2*zb - 
        4701*nc^3*zb - 648*nc*nf*zb + 312*nc^2*nf*zb + 180*zb^2 + 
        480*nc*zb^2 - 1368*nc^2*zb^2 + 1468*nc^3*zb^2 + 216*nc*nf*zb^2 - 
        64*nc^2*nf*zb^2)*G[0, 1, zb]*V2[2, s])/(1152*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
       G[0, 0, 0, zb]*V2[2, s])/(192*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*zb*(108 - 354*nc - 108*nc^2 + 663*nc^3 - 162*zb + 
        354*nc*zb + 162*nc^2*zb - 663*nc^3*zb + 54*zb^2 - 92*nc*zb^2 - 
        54*nc^2*zb^2 + 172*nc^3*zb^2)*G[0, 0, 1, zb]*V2[2, s])/
      (96*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(108 - 369*nc - 108*nc^2 + 
        663*nc^3 - 162*zb + 369*nc*zb + 162*nc^2*zb - 663*nc^3*zb + 54*zb^2 - 
        96*nc*zb^2 - 54*nc^2*zb^2 + 172*nc^3*zb^2)*G[0, 1, 0, zb]*V2[2, s])/
      (96*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(108 - 153*nc - 108*nc^2 + 
        417*nc^3 - 162*zb + 153*nc*zb + 162*nc^2*zb - 417*nc^3*zb + 54*zb^2 - 
        36*nc*zb^2 - 54*nc^2*zb^2 + 104*nc^3*zb^2)*G[0, 1, 1, zb]*V2[2, s])/
      (96*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(696 - 946*nc^2 - 8*nc*nf - 
        1833*zb + 2655*nc^2*zb + 12*nc*nf*zb + 1557*zb^2 - 2129*nc^2*zb^2 - 
        4*nc*nf*zb^2 - 420*zb^3 + 540*nc^2*zb^3)*G[1, 0, 0, zb]*V2[2, s])/
      (192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-51 + 251*nc - 169*nc^2 - 
        259*nc^3 + 40*nc*nf - 24*nc^2*nf + 177*zb - 648*nc*zb + 263*nc^2*zb + 
        834*nc^3*zb - 80*nc*nf*zb + 36*nc^2*nf*zb - 180*zb^2 + 537*nc*zb^2 - 
        84*nc^2*zb^2 - 711*nc^3*zb^2 + 48*nc*nf*zb^2 - 12*nc^2*nf*zb^2 + 
        54*zb^3 - 140*nc*zb^3 - 10*nc^2*zb^3 + 184*nc^3*zb^3 - 8*nc*nf*zb^3)*
       G[1, 0, 1, zb]*V2[2, s])/(96*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb]*
       V2[2, s])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(-20 + 48*nc + 20*nc^2 - 
        90*nc^3 + 20*zb - 24*nc*zb - 20*nc^2*zb + 45*nc^3*zb - 4*zb^2 + 
        4*nc^2*zb^2)*G[1, 0, 0, 1, zb]*V2[2, s])/(16*nc^3) + 
     ((-1 + nc)*(1 + nc)*(-20 + 50*nc + 20*nc^2 - 90*nc^3 + 20*zb - 
        25*nc*zb - 20*nc^2*zb + 45*nc^3*zb - 4*zb^2 + 4*nc^2*zb^2)*
       G[1, 0, 1, 0, zb]*V2[2, s])/(16*nc^3) - 
     ((-1 + nc)*(1 + nc)*(-20 + 22*nc + 20*nc^2 - 58*nc^3 + 20*zb - 
        11*nc*zb - 20*nc^2*zb + 29*nc^3*zb - 4*zb^2 + 4*nc^2*zb^2)*
       G[1, 0, 1, 1, zb]*V2[2, s])/(16*nc^3) + 
     ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 65*nc^2*zb)*
       G[1, 1, 0, 0, zb]*V2[2, s])/(16*nc^2) - 
     ((-1 + nc)*(1 + nc)*(-24 + 90*nc + 24*nc^2 - 144*nc^3 + 28*zb - 
        45*nc*zb - 28*nc^2*zb + 99*nc^3*zb - 8*zb^2 + 8*nc^2*zb^2)*
       G[1, 1, 0, 1, zb]*V2[2, s])/(32*nc^3) - 
     ((-1 + nc)*(1 + nc)*(-12 + 38*nc + 12*nc^2 - 60*nc^3 + 12*zb - 
        19*nc*zb - 12*nc^2*zb + 44*nc^3*zb - 2*zb^2 + 2*nc^2*zb^2)*
       G[1, 1, 1, 0, zb]*V2[2, s])/(16*nc^3) + 
     ((-1 + nc)*(1 + nc)*(-28 + 82*nc + 28*nc^2 - 94*nc^3 + 32*zb - 
        49*nc*zb - 32*nc^2*zb + 109*nc^3*zb - 8*zb^2 + 8*nc^2*zb^2)*
       G[1, 1, 1, 1, zb]*V2[2, s])/(64*nc^3) + 
     ((-1 + nc)*(1 + nc)*(-5 - 2*nc + 5*nc^2 + 4*nc^3 + 6*zb + 3*nc*zb - 
        6*nc^2*zb + nc^3*zb - 2*zb^2 + 2*nc^2*zb^2)*G[1, 1, 2, 1, zb]*
       V2[2, s])/(8*nc^3) - ((-1 + nc)*(1 + nc)*(-4 + 4*nc^2 + 4*zb - 
        4*nc^2*zb + 2*nc^3*zb - zb^2 + nc^2*zb^2)*G[1, 2, 1, 0, zb]*V2[2, s])/
      (4*nc^3) + ((-1 + nc)*(1 + nc)*(-41 + 41*nc^2 + 46*zb + 4*nc*zb - 
        46*nc^2*zb + 12*nc^3*zb - 14*zb^2 + 14*nc^2*zb^2)*G[1, 2, 1, 1, zb]*
       V2[2, s])/(16*nc^3) - ((-1 + nc)*(1 + nc)*(-23 + 23*nc^2 + 26*zb + 
        4*nc*zb - 26*nc^2*zb + 2*nc^3*zb - 8*zb^2 + 8*nc^2*zb^2)*
       G[1, 2, 2, 1, zb]*V2[2, s])/(8*nc^3) - 
     (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*G[2, 1, 1, 0, zb]*V2[2, s])/
      (8*nc^3) + (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*G[2, 1, 1, 1, zb]*
       V2[2, s])/(8*nc^3) - (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*
       G[2, 1, 2, 1, zb]*V2[2, s])/(4*nc^3) + 
     (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*G[2, 2, 1, 0, zb]*V2[2, s])/
      (4*nc^3) - (11*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*G[2, 2, 1, 1, zb]*
       V2[2, s])/(8*nc^3) + (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*
       G[2, 2, 2, 1, zb]*V2[2, s])/(2*nc^3) + 
     ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(-4320*V2[2, s] + 2874*nc*V2[2, s] + 
        4320*nc^2*V2[2, s] + 7890*nc^3*V2[2, s] + 1044*nc^2*nf*V2[2, s] - 
        810*nc*Pi^2*V2[2, s] + 2070*nc^3*Pi^2*V2[2, s] + 5724*zb*V2[2, s] - 
        1389*nc*zb*V2[2, s] - 5724*nc^2*zb*V2[2, s] - 9357*nc^3*zb*V2[2, s] - 
        1260*nc^2*nf*zb*V2[2, s] + 810*nc*Pi^2*zb*V2[2, s] - 
        2070*nc^3*Pi^2*zb*V2[2, s] - 1404*zb^2*V2[2, s] - 
        1263*nc*zb^2*V2[2, s] + 1404*nc^2*zb^2*V2[2, s] + 
        8163*nc^3*zb^2*V2[2, s] + 280*nc^2*nf*zb^2*V2[2, s] - 
        216*nc*Pi^2*zb^2*V2[2, s] + 552*nc^3*Pi^2*zb^2*V2[2, s] + 
        1440*nc*V2[s, s] - 1440*nc^3*V2[s, s] - 2160*nc*zb*V2[s, s] + 
        2160*nc^3*zb*V2[s, s] + 720*nc*zb^2*V2[s, s] - 
        720*nc^3*zb^2*V2[s, s]))/(3456*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*G[1, 1, 1, zb]*(282*V2[2, s] - 297*nc*V2[2, s] - 
        18*nc^2*V2[2, s] + 67*nc^3*V2[2, s] - 48*nc*nf*V2[2, s] + 
        80*nc^2*nf*V2[2, s] - 492*zb*V2[2, s] + 390*nc*zb*V2[2, s] + 
        228*nc^2*zb*V2[2, s] - 566*nc^3*zb*V2[2, s] + 48*nc*nf*zb*V2[2, s] - 
        40*nc^2*nf*zb*V2[2, s] + 180*zb^2*V2[2, s] - 144*nc*zb^2*V2[2, s] - 
        136*nc^2*zb^2*V2[2, s] + 192*nc^3*zb^2*V2[2, s] - 
        8*nc*nf*zb^2*V2[2, s] + 40*nc*V2[s, s] - 40*nc^3*V2[s, s] - 
        48*nc*zb*V2[s, s] + 48*nc^3*zb*V2[s, s] + 16*nc*zb^2*V2[s, s] - 
        16*nc^3*zb^2*V2[s, s]))/(192*nc^3) - 
     ((-1 + nc)*(1 + nc)*G[1, 2, 1, zb]*(54*V2[2, s] + 3*nc*V2[2, s] - 
        142*nc^2*V2[2, s] + 8*nc^3*V2[2, s] + 16*nc*nf*V2[2, s] - 
        66*zb*V2[2, s] - 6*nc*zb*V2[2, s] + 154*nc^2*zb*V2[2, s] - 
        25*nc^3*zb*V2[2, s] - 16*nc*nf*zb*V2[2, s] + 18*zb^2*V2[2, s] + 
        12*nc*zb^2*V2[2, s] - 40*nc^2*zb^2*V2[2, s] + 20*nc^3*zb^2*V2[2, s] + 
        4*nc*nf*zb^2*V2[2, s] + 20*nc*V2[s, s] - 20*nc^3*V2[s, s] - 
        24*nc*zb*V2[s, s] + 24*nc^3*zb*V2[s, s] + 8*nc*zb^2*V2[s, s] - 
        8*nc^3*zb^2*V2[s, s]))/(48*nc^3) - 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, 1, zb]*(51*V2[2, s] + 
        22*nc*V2[2, s] - 161*nc^2*V2[2, s] + 6*nc^3*V2[2, s] + 
        20*nc*nf*V2[2, s] - 69*zb*V2[2, s] - 22*nc*zb*V2[2, s] + 
        234*nc^2*zb*V2[2, s] - 6*nc^3*zb*V2[2, s] - 30*nc*nf*zb*V2[2, s] + 
        18*zb^2*V2[2, s] + 16*nc*zb^2*V2[2, s] - 73*nc^2*zb^2*V2[2, s] + 
        24*nc^3*zb^2*V2[2, s] + 10*nc*nf*zb^2*V2[2, s] + 16*nc*V2[s, s] - 
        16*nc^3*V2[s, s] - 24*nc*zb*V2[s, s] + 24*nc^3*zb*V2[s, s] + 
        8*nc*zb^2*V2[s, s] - 8*nc^3*zb^2*V2[s, s]))/(48*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*G[1, 1, 0, zb]*(102*V2[2, s] - 203*nc*V2[2, s] - 
        102*nc^2*V2[2, s] + 336*nc^3*V2[2, s] + 16*nc^2*nf*V2[2, s] - 
        228*zb*V2[2, s] + 322*nc*zb*V2[2, s] + 228*nc^2*zb*V2[2, s] - 
        570*nc^3*zb*V2[2, s] - 8*nc^2*nf*zb*V2[2, s] + 90*zb^2*V2[2, s] - 
        140*nc*zb^2*V2[2, s] - 90*nc^2*zb^2*V2[2, s] + 
        184*nc^3*zb^2*V2[2, s] + 32*nc*V2[s, s] - 32*nc^3*V2[s, s] - 
        32*nc*zb*V2[s, s] + 32*nc^3*zb*V2[s, s] + 8*nc*zb^2*V2[s, s] - 
        8*nc^3*zb^2*V2[s, s]))/(96*nc^3) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, 0, zb]*(18*V2[2, s] + 
        20*nc*V2[2, s] - 18*nc^2*V2[2, s] + 2*nc^3*V2[2, s] - 
        27*zb*V2[2, s] - 20*nc*zb*V2[2, s] + 27*nc^2*zb*V2[2, s] - 
        2*nc^3*zb*V2[2, s] + 9*zb^2*V2[2, s] + 8*nc*zb^2*V2[2, s] - 
        9*nc^2*zb^2*V2[2, s] + 8*nc^3*zb^2*V2[2, s] + 8*nc*V2[s, s] - 
        8*nc^3*V2[s, s] - 12*nc*zb*V2[s, s] + 12*nc^3*zb*V2[s, s] + 
        4*nc*zb^2*V2[s, s] - 4*nc^3*zb^2*V2[s, s]))/(24*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 2, 1, zb]*(27*V2[2, s] + 
        2*nc*V2[2, s] - 93*nc^2*V2[2, s] + nc^3*V2[2, s] + 
        12*nc*nf*V2[2, s] - 36*zb*V2[2, s] - 2*nc*zb*V2[2, s] + 
        135*nc^2*zb*V2[2, s] - nc^3*zb*V2[2, s] - 18*nc*nf*zb*V2[2, s] + 
        9*zb^2*V2[2, s] + 8*nc*zb^2*V2[2, s] - 42*nc^2*zb^2*V2[2, s] + 
        4*nc^3*zb^2*V2[2, s] + 6*nc*nf*zb^2*V2[2, s] + 8*nc*V2[s, s] - 
        8*nc^3*V2[s, s] - 12*nc*zb*V2[s, s] + 12*nc^3*zb*V2[s, s] + 
        4*nc*zb^2*V2[s, s] - 4*nc^3*zb^2*V2[s, s]))/(24*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(-2736*V2[2, s] + 902*nc*V2[2, s] + 
        7224*nc^2*V2[2, s] - 14942*nc^3*V2[2, s] - 816*nc*nf*V2[2, s] - 
        96*nc^2*nf*V2[2, s] + 480*nc*Pi^2*V2[2, s] - 960*nc^3*Pi^2*V2[2, s] + 
        4392*zb*V2[2, s] - 1273*nc*zb*V2[2, s] - 14424*nc^2*zb*V2[2, s] + 
        16669*nc^3*zb*V2[2, s] + 1824*nc*nf*zb*V2[2, s] - 
        528*nc^2*nf*zb*V2[2, s] - 240*nc*Pi^2*zb*V2[2, s] + 
        648*nc^3*Pi^2*zb*V2[2, s] - 1080*zb^2*V2[2, s] - 
        1216*nc*zb^2*V2[2, s] + 5040*nc^2*zb^2*V2[2, s] - 
        8232*nc^3*zb^2*V2[2, s] - 720*nc*nf*zb^2*V2[2, s] + 
        256*nc^2*nf*zb^2*V2[2, s] - 672*nc*V2[s, s] + 2080*nc^3*V2[s, s] - 
        256*nc^2*nf*V2[s, s] + 864*nc*zb*V2[s, s] - 2272*nc^3*zb*V2[s, s] + 
        256*nc^2*nf*zb*V2[s, s] - 288*nc*zb^2*V2[s, s] + 
        640*nc^3*zb^2*V2[s, s] - 64*nc^2*nf*zb^2*V2[s, s]))/(2304*nc^3) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, zb]*(-252*V2[2, s] - 
        14*nc*V2[2, s] + 648*nc^2*V2[2, s] + 417*nc^3*V2[2, s] - 
        72*nc*nf*V2[2, s] + 342*zb*V2[2, s] + 50*nc*zb*V2[2, s] - 
        936*nc^2*zb*V2[2, s] - 435*nc^3*zb*V2[2, s] + 108*nc*nf*zb*V2[2, s] - 
        90*zb^2*V2[2, s] - 62*nc*zb^2*V2[2, s] + 288*nc^2*zb^2*V2[2, s] + 
        132*nc^3*zb^2*V2[2, s] - 36*nc*nf*zb^2*V2[2, s] - 24*nc*V2[s, s] + 
        200*nc^3*V2[s, s] - 32*nc^2*nf*V2[s, s] + 24*nc*zb*V2[s, s] - 
        288*nc^3*zb*V2[s, s] + 48*nc^2*nf*zb*V2[s, s] + 
        88*nc^3*zb^2*V2[s, s] - 16*nc^2*nf*zb^2*V2[s, s]))/
      (288*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*
       (360*V2[2, s] + 305*nc*V2[2, s] - 360*nc^2*V2[2, s] - 
        2024*nc^3*V2[2, s] - 48*nc^2*nf*V2[2, s] + 54*nc*Pi^2*V2[2, s] - 
        138*nc^3*Pi^2*V2[2, s] - 558*zb*V2[2, s] - 1050*nc*zb*V2[2, s] + 
        558*nc^2*zb*V2[2, s] + 4278*nc^3*zb*V2[2, s] + 
        54*nc^2*nf*zb*V2[2, s] - 81*nc*Pi^2*zb*V2[2, s] + 
        207*nc^3*Pi^2*zb*V2[2, s] + 198*zb^2*V2[2, s] + 
        675*nc*zb^2*V2[2, s] - 198*nc^2*zb^2*V2[2, s] - 
        3237*nc^3*zb^2*V2[2, s] + 6*nc^2*nf*zb^2*V2[2, s] + 
        27*nc*Pi^2*zb^2*V2[2, s] - 69*nc^3*Pi^2*zb^2*V2[2, s] + 
        70*nc*zb^3*V2[2, s] + 851*nc^3*zb^3*V2[2, s] - 
        12*nc^2*nf*zb^3*V2[2, s] - 120*nc*V2[s, s] + 120*nc^3*V2[s, s] + 
        240*nc*zb*V2[s, s] - 240*nc^3*zb*V2[s, s] - 156*nc*zb^2*V2[s, s] + 
        156*nc^3*zb^2*V2[s, s] + 36*nc*zb^3*V2[s, s] - 
        36*nc^3*zb^3*V2[s, s]))/(288*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*G[1, zb]*(1296*V2[2, s] - 13035*nc*V2[2, s] + 
        6624*nc^2*V2[2, s] - 19719*nc^3*V2[2, s] - 1440*nc*nf*V2[2, s] + 
        724*nc^2*nf*V2[2, s] + 570*nc*Pi^2*V2[2, s] - 
        702*nc^3*Pi^2*V2[2, s] - 5832*zb*V2[2, s] + 20817*nc*zb*V2[2, s] - 
        6444*nc^2*zb*V2[2, s] + 32757*nc^3*zb*V2[2, s] + 
        2232*nc*nf*zb*V2[2, s] + 372*nc^2*nf*zb*V2[2, s] - 
        1494*nc*Pi^2*zb*V2[2, s] + 2448*nc^3*Pi^2*zb*V2[2, s] + 
        5940*zb^2*V2[2, s] - 6465*nc*zb^2*V2[2, s] - 1584*nc^2*zb^2*
         V2[2, s] - 24449*nc^3*zb^2*V2[2, s] - 792*nc*nf*zb^2*V2[2, s] - 
        1504*nc^2*nf*zb^2*V2[2, s] + 1260*nc*Pi^2*zb^2*V2[2, s] - 
        2106*nc^3*Pi^2*zb^2*V2[2, s] - 1404*zb^3*V2[2, s] - 
        1317*nc*zb^3*V2[2, s] + 1404*nc^2*zb^3*V2[2, s] + 
        10731*nc^3*zb^3*V2[2, s] + 408*nc^2*nf*zb^3*V2[2, s] - 
        336*nc*Pi^2*zb^3*V2[2, s] + 552*nc^3*Pi^2*zb^3*V2[2, s] - 
        144*nc*V2[s, s] - 2496*nc^3*V2[s, s] + 480*nc^2*nf*V2[s, s] + 
        1224*nc*zb*V2[s, s] + 4056*nc^3*zb*V2[s, s] - 
        960*nc^2*nf*zb*V2[s, s] - 1620*nc*zb^2*V2[s, s] - 
        1812*nc^3*zb^2*V2[s, s] + 624*nc^2*nf*zb^2*V2[s, s] + 
        540*nc*zb^3*V2[s, s] + 252*nc^3*zb^3*V2[s, s] - 
        144*nc^2*nf*zb^3*V2[s, s] - 5184*nc*V2[2, s]*Zeta[3] + 
        10152*nc^3*V2[2, s]*Zeta[3] + 7776*nc*zb*V2[2, s]*Zeta[3] - 
        15228*nc^3*zb*V2[2, s]*Zeta[3] - 2592*nc*zb^2*V2[2, s]*Zeta[3] + 
        5076*nc^3*zb^2*V2[2, s]*Zeta[3]))/(3456*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*(-18144*V2[2, s] - 64611*nc*V2[2, s] + 
        65664*nc^2*V2[2, s] - 77937*nc^3*V2[2, s] - 8640*nc*nf*V2[2, s] + 
        12072*nc^2*nf*V2[2, s] - 1602*nc*Pi^2*V2[2, s] + 
        8100*nc^3*Pi^2*V2[2, s] + 18144*zb*V2[2, s] + 68427*nc*zb*V2[2, s] - 
        81108*nc^2*zb*V2[2, s] + 60351*nc^3*zb*V2[2, s] + 
        11448*nc*nf*zb*V2[2, s] - 11748*nc^2*nf*zb*V2[2, s] + 
        1602*nc*Pi^2*zb*V2[2, s] - 8208*nc^3*Pi^2*zb*V2[2, s] - 
        5184*nc*zb^2*V2[2, s] + 15444*nc^2*zb^2*V2[2, s] - 
        15678*nc^3*zb^2*V2[2, s] - 2808*nc*nf*zb^2*V2[2, s] + 
        172*nc^2*nf*zb^2*V2[2, s] + 132*nc*Pi^2*zb^2*V2[2, s] + 
        3084*nc^3*Pi^2*zb^2*V2[2, s] + 7776*nc*V2[s, s] - 
        23616*nc^3*V2[s, s] + 2880*nc^2*nf*V2[s, s] - 10368*nc*zb*V2[s, s] + 
        34128*nc^3*zb*V2[s, s] - 4320*nc^2*nf*zb*V2[s, s] + 
        2592*nc*zb^2*V2[s, s] - 10512*nc^3*zb^2*V2[s, s] + 
        1440*nc^2*nf*zb^2*V2[s, s] - 38880*nc*V2[2, s]*Zeta[3] + 
        76140*nc^3*V2[2, s]*Zeta[3] + 38880*nc*zb*V2[2, s]*Zeta[3] - 
        76140*nc^3*zb*V2[2, s]*Zeta[3] - 10368*nc*zb^2*V2[2, s]*Zeta[3] + 
        20304*nc^3*zb^2*V2[2, s]*Zeta[3]))/(20736*nc^3*(-1 + zb))), 
  ((-1 + nc)*(1 + nc)*zb*(33279 + 68205*nc^2 + 5448*nc*nf - 2700*Pi^2 + 
      12780*nc^2*Pi^2 - 29319*zb - 78960*nc^2*zb - 6528*nc*nf*zb + 
      2700*Pi^2*zb - 12780*nc^2*Pi^2*zb - 1525*zb^2 + 55076*nc^2*zb^2 + 
      1936*nc*nf*zb^2 - 720*Pi^2*zb^2 + 3408*nc^2*Pi^2*zb^2)*G[0, 0, zb]*
     V2[1, s])/(10368*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(34833 + 28653*nc^2 + 2844*nc*nf - 2790*Pi^2 + 
      4293*nc^2*Pi^2 - 37227*zb - 31380*nc^2*zb - 3384*nc*nf*zb + 
      2790*Pi^2*zb - 4293*nc^2*Pi^2*zb + 4907*zb^2 + 22451*nc^2*zb^2 + 
      732*nc*nf*zb^2 - 456*Pi^2*zb^2 + 1188*nc^2*Pi^2*zb^2)*G[0, 1, zb]*
     V2[1, s])/(5184*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(12588 - 536*nc^2 - 108*Pi^2 + 
      26*nc^2*Pi^2 - 13884*zb - 145*nc^2*zb + 108*Pi^2*zb - 26*nc^2*Pi^2*zb + 
      1652*zb^2 + 147*nc^2*zb^2 + 144*Pi^2*zb^2 + 104*nc^2*Pi^2*zb^2)*
     G[2, 1, zb]*V2[1, s])/(1728*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-17985 + 33387*nc^2 + 420*nc*nf + 17553*zb - 
      33819*nc^2*zb - 420*nc*nf*zb + 1476*zb^2 + 8836*nc^2*zb^2 + 
      112*nc*nf*zb^2)*G[0, 0, 0, zb]*V2[1, s])/(3456*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(-5562 + 8304*nc^2 + 5616*zb - 8196*nc^2*zb + 
      58*zb^2 + 2079*nc^2*zb^2)*G[0, 0, 1, zb]*V2[1, s])/
    (864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-12843 + 17379*nc^2 - 
      288*nc*nf + 12951*zb - 17325*nc^2*zb + 288*nc*nf*zb + 386*zb^2 + 
      4922*nc^2*zb^2 - 48*nc*nf*zb^2)*G[0, 1, 0, zb]*V2[1, s])/
    (1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-5316 + 8076*nc^2 - 
      378*nc*nf + 5289*zb - 7833*nc^2*zb + 378*nc*nf*zb + 80*zb^2 + 
      2326*nc^2*zb^2 - 72*nc*nf*zb^2)*G[0, 1, 1, zb]*V2[1, s])/
    (864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(2069 - 28902*nc^2 - 
      910*nc*nf + 360*Pi^2 - 1704*nc^2*Pi^2 - 11418*zb + 59295*nc^2*zb + 
      1500*nc*nf*zb - 540*Pi^2*zb + 2556*nc^2*Pi^2*zb + 8703*zb^2 - 
      43357*nc^2*zb^2 - 638*nc*nf*zb^2 + 180*Pi^2*zb^2 - 852*nc^2*Pi^2*zb^2 + 
      646*zb^3 + 10944*nc^2*zb^3 + 48*nc*nf*zb^3)*G[1, 0, 0, zb]*V2[1, s])/
    (1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3035 - 53881*nc^2 - 
      1512*nc*nf + 1632*Pi^2 - 2232*nc^2*Pi^2 - 11274*zb + 108906*nc^2*zb + 
      1944*nc*nf*zb - 2448*Pi^2*zb + 3348*nc^2*Pi^2*zb + 12237*zb^2 - 
      78057*nc^2*zb^2 - 240*nc*nf*zb^2 + 816*Pi^2*zb^2 - 
      1116*nc^2*Pi^2*zb^2 + 2072*zb^3 + 19864*nc^2*zb^3 - 192*nc*nf*zb^3)*
     G[1, 0, 1, zb]*V2[1, s])/(3456*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(15392 - 44480*nc^2 - 1112*nc*nf + 1008*Pi^2 - 
      3216*nc^2*Pi^2 - 23875*zb + 56239*nc^2*zb - 200*nc*nf*zb - 
      624*Pi^2*zb + 2112*nc^2*Pi^2*zb - 2212*zb^2 - 26152*nc^2*zb^2 + 
      336*nc*nf*zb^2)*G[1, 1, 0, zb]*V2[1, s])/(3456*nc^2) + 
   ((-1 + nc)*(1 + nc)*(4327 - 78135*nc^2 - 832*nc*nf + 3192*Pi^2 - 
      3024*nc^2*Pi^2 + 9493*zb + 78327*nc^2*zb - 2824*nc*nf*zb - 
      1824*Pi^2*zb + 2640*nc^2*Pi^2*zb - 13424*zb^2 - 43096*nc^2*zb^2 + 
      1344*nc*nf*zb^2)*G[1, 1, 1, zb]*V2[1, s])/(6912*nc^2) - 
   ((-1 + nc)*(1 + nc)*(1342 + 1147*nc^2 + 601*zb - 1100*nc^2*zb - 
      78*Pi^2*zb - 39*nc^2*Pi^2*zb - 404*zb^2 + 412*nc^2*zb^2)*G[1, 2, 1, zb]*
     V2[1, s])/(432*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
     (1633 + 1251*nc^2 - 1498*zb - 1305*nc^2*zb + 10*zb^2 + 396*nc^2*zb^2)*
     G[2, 1, 0, zb]*V2[1, s])/(432*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(2459 + 3696*nc^2 - 1946*zb - 3912*nc^2*zb - 
      340*zb^2 + 1104*nc^2*zb^2)*G[2, 1, 1, zb]*V2[1, s])/
    (864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
     (964 + 793*nc^2 - 640*zb - 955*nc^2*zb - 218*zb^2 + 412*nc^2*zb^2)*
     G[2, 2, 1, zb]*V2[1, s])/(432*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
     G[0, 0, 0, 0, zb]*V2[1, s])/(288*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-1410 + 2307*nc^2 + 1410*zb - 2307*nc^2*zb - 
      340*zb^2 + 590*nc^2*zb^2)*G[0, 0, 0, 1, zb]*V2[1, s])/
    (144*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-1365 + 2307*nc^2 + 
      1365*zb - 2307*nc^2*zb - 322*zb^2 + 590*nc^2*zb^2)*G[0, 0, 1, 0, zb]*
     V2[1, s])/(144*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(-2019 + 3411*nc^2 + 2019*zb - 3411*nc^2*zb - 
      392*zb^2 + 828*nc^2*zb^2)*G[0, 0, 1, 1, zb]*V2[1, s])/
    (288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-801 + 1461*nc^2 + 
      801*zb - 1461*nc^2*zb - 196*zb^2 + 380*nc^2*zb^2)*G[0, 1, 0, 0, zb]*
     V2[1, s])/(96*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(-2145 + 3396*nc^2 + 2145*zb - 3396*nc^2*zb - 
      452*zb^2 + 860*nc^2*zb^2)*G[0, 1, 0, 1, zb]*V2[1, s])/
    (288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1749 + 3321*nc^2 + 
      1749*zb - 3321*nc^2*zb - 368*zb^2 + 804*nc^2*zb^2)*G[0, 1, 1, 0, zb]*
     V2[1, s])/(288*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-915 + 3951*nc^2 + 915*zb - 3951*nc^2*zb - 
      52*zb^2 + 900*nc^2*zb^2)*G[0, 1, 1, 1, zb]*V2[1, s])/
    (576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-27 + 3*nc^2 + 27*zb - 
      3*nc^2*zb - 6*zb^2 + 2*nc^2*zb^2)*G[0, 1, 2, 1, zb]*V2[1, s])/
    (36*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3613 - 5739*nc^2 + 56*nc*nf - 
      10080*zb + 16638*nc^2*zb - 84*nc*nf*zb + 8943*zb^2 - 13543*nc^2*zb^2 + 
      28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb]*V2[1, s])/
    (576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(573 - 938*nc^2 - 1866*zb + 
      3036*nc^2*zb + 1785*zb^2 - 2592*nc^2*zb^2 - 492*zb^3 + 662*nc^2*zb^3)*
     G[1, 0, 0, 1, zb]*V2[1, s])/(144*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(246 - 581*nc^2 - 16*nc*nf - 1064*zb + 1965*nc^2*zb + 
      24*nc*nf*zb + 1142*zb^2 - 1700*nc^2*zb^2 - 8*nc*nf*zb^2 - 324*zb^3 + 
      436*nc^2*zb^3)*G[1, 0, 1, 0, zb]*V2[1, s])/(96*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(313 - 722*nc^2 - 120*nc*nf - 1926*zb + 3384*nc^2*zb + 
      180*nc*nf*zb + 2205*zb^2 - 3246*nc^2*zb^2 - 60*nc*nf*zb^2 - 592*zb^3 + 
      848*nc^2*zb^3)*G[1, 0, 1, 1, zb]*V2[1, s])/(288*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-1754 + 5156*nc^2 + 40*nc*nf + 3805*zb - 
      7909*nc^2*zb - 20*nc*nf*zb - 1628*zb^2 + 2556*nc^2*zb^2)*
     G[1, 1, 0, 0, zb]*V2[1, s])/(576*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-1325 + 2795*nc^2 + 192*nc*nf + 3490*zb - 
      5302*nc^2*zb - 96*nc*nf*zb - 1352*zb^2 + 1760*nc^2*zb^2)*
     G[1, 1, 0, 1, zb]*V2[1, s])/(576*nc^2) + 
   ((-1 + nc)*(1 + nc)*(93 + 1014*nc^2 + 128*nc*nf + 699*zb - 2664*nc^2*zb - 
      64*nc*nf*zb - 420*zb^2 + 824*nc^2*zb^2)*G[1, 1, 1, 0, zb]*V2[1, s])/
    (288*nc^2) - ((-1 + nc)*(1 + nc)*(-2437 + 161*nc^2 + 944*nc*nf + 
      2840*zb - 5512*nc^2*zb - 472*nc*nf*zb - 904*zb^2 + 1768*nc^2*zb^2)*
     G[1, 1, 1, 1, zb]*V2[1, s])/(1152*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-161 + 169*nc^2 - 29*zb - 170*nc^2*zb + 88*zb^2 + 
      88*nc^2*zb^2)*G[1, 1, 2, 1, zb]*V2[1, s])/(144*nc^2) - 
   ((-1 + nc)*(1 + nc)*(143 + 16*nc^2 - 206*zb - 50*nc^2*zb + 60*zb^2 + 
      40*nc^2*zb^2)*G[1, 2, 1, 0, zb]*V2[1, s])/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(629 + 126*nc^2 - 946*zb - 459*nc^2*zb + 356*zb^2 + 
      360*nc^2*zb^2)*G[1, 2, 1, 1, zb]*V2[1, s])/(288*nc^2) - 
   ((-1 + nc)*(1 + nc)*(26 + 4*nc^2 - 76*zb - 19*nc^2*zb + 56*zb^2 + 
      24*nc^2*zb^2)*G[1, 2, 2, 1, zb]*V2[1, s])/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(83 + 6*nc^2 - 83*zb - 6*nc^2*zb + 44*zb^2 + 
      24*nc^2*zb^2)*G[2, 1, 0, 0, zb]*V2[1, s])/(36*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(26 + 3*nc^2 - 26*zb - 3*nc^2*zb + 20*zb^2 + 
      12*nc^2*zb^2)*G[2, 1, 0, 1, zb]*V2[1, s])/(24*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(38 + 3*nc^2 - 38*zb - 3*nc^2*zb + 20*zb^2 + 
      12*nc^2*zb^2)*G[2, 1, 1, 0, zb]*V2[1, s])/(12*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(326 + 73*nc^2 - 326*zb - 73*nc^2*zb + 
      296*zb^2 + 292*nc^2*zb^2)*G[2, 1, 1, 1, zb]*V2[1, s])/
    (288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
     (6 + 5*nc^2 - 6*zb - 5*nc^2*zb + 96*zb^2 + 20*nc^2*zb^2)*
     G[2, 1, 2, 1, zb]*V2[1, s])/(144*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(101 + 3*nc^2 - 101*zb - 3*nc^2*zb + 
      44*zb^2 + 12*nc^2*zb^2)*G[2, 2, 1, 0, zb]*V2[1, s])/
    (36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
     (100 + 7*nc^2 - 100*zb - 7*nc^2*zb + 64*zb^2 + 28*nc^2*zb^2)*
     G[2, 2, 1, 1, zb]*V2[1, s])/(48*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(22 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*
     G[2, 2, 2, 1, zb]*V2[1, s])/(72*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb]*
     V2[1, s])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-50 + 79*nc^2)*(-2 + zb)*
     G[1, 0, 0, 0, 1, zb]*V2[1, s])/(12*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-97 + 158*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb]*
     V2[1, s])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-157 + 241*nc^2)*(-2 + zb)*
     G[1, 0, 0, 1, 1, zb]*V2[1, s])/(48*nc^2) + 
   (11*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb]*
     V2[1, s])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-157 + 234*nc^2)*(-2 + zb)*
     G[1, 0, 1, 0, 1, zb]*V2[1, s])/(48*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-133 + 235*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb]*
     V2[1, s])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-93 + 289*nc^2)*(-2 + zb)*
     G[1, 0, 1, 1, 1, zb]*V2[1, s])/(96*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, 2, 1, zb]*V2[1, s])/(3*nc^2) + 
   ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*
     G[1, 1, 0, 0, 0, zb]*V2[1, s])/(48*nc^2) - 
   ((-1 + nc)*(1 + nc)*(364 - 567*nc^2 - 180*zb + 348*nc^2*zb)*
     G[1, 1, 0, 0, 1, zb]*V2[1, s])/(48*nc^2) - 
   ((-1 + nc)*(1 + nc)*(408 - 580*nc^2 - 194*zb + 371*nc^2*zb)*
     G[1, 1, 0, 1, 0, zb]*V2[1, s])/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(288 - 385*nc^2 - 138*zb + 268*nc^2*zb)*
     G[1, 1, 0, 1, 1, zb]*V2[1, s])/(48*nc^2) - 
   ((-1 + nc)*(1 + nc)*(276 - 446*nc^2 - 141*zb + 307*nc^2*zb)*
     G[1, 1, 1, 0, 0, zb]*V2[1, s])/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(524 - 578*nc^2 - 259*zb + 463*nc^2*zb)*
     G[1, 1, 1, 0, 1, zb]*V2[1, s])/(96*nc^2) + 
   ((-1 + nc)*(1 + nc)*(390 - 630*nc^2 - 215*zb + 501*nc^2*zb)*
     G[1, 1, 1, 1, 0, zb]*V2[1, s])/(96*nc^2) - 
   ((-1 + nc)*(1 + nc)*(122 - 146*nc^2 - 93*zb + 193*nc^2*zb)*
     G[1, 1, 1, 1, 1, zb]*V2[1, s])/(64*nc^2) - 
   ((-1 + nc)*(1 + nc)*(22 + 14*nc^2 + 7*zb + 4*nc^2*zb)*G[1, 1, 1, 2, 1, zb]*
     V2[1, s])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(51 + 24*nc^2 - 23*zb + 
      6*nc^2*zb)*G[1, 1, 2, 1, 0, zb]*V2[1, s])/(24*nc^2) - 
   ((-1 + nc)*(1 + nc)*(53 + 68*nc^2 + 5*zb + 17*nc^2*zb)*
     G[1, 1, 2, 1, 1, zb]*V2[1, s])/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(12 + 12*nc^2 + 26*zb + 3*nc^2*zb)*
     G[1, 1, 2, 2, 1, zb]*V2[1, s])/(24*nc^2) - 
   ((-1 + nc)*(1 + nc)*(1 + 2*nc^2)*zb*G[1, 2, 1, 0, 0, zb]*V2[1, s])/
    (2*nc^2) + ((-1 + nc)*(1 + nc)*(8 + 9*nc^2)*zb*G[1, 2, 1, 0, 1, zb]*
     V2[1, s])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(4 + 9*nc^2)*zb*
     G[1, 2, 1, 1, 0, zb]*V2[1, s])/(6*nc^2) - 
   ((-1 + nc)*(1 + nc)*(46 + 73*nc^2)*zb*G[1, 2, 1, 1, 1, zb]*V2[1, s])/
    (48*nc^2) + ((-1 + nc)*(1 + nc)*(26 + 5*nc^2)*zb*G[1, 2, 1, 2, 1, zb]*
     V2[1, s])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb*
     G[1, 2, 2, 1, 0, zb]*V2[1, s])/(6*nc^2) + 
   ((-1 + nc)*(1 + nc)*(20 + 21*nc^2)*zb*G[1, 2, 2, 1, 1, zb]*V2[1, s])/
    (24*nc^2) - ((-1 + nc)*(1 + nc)*(22 + nc^2)*zb*G[1, 2, 2, 2, 1, zb]*
     V2[1, s])/(12*nc^2) + Log[Q2/muf2]^3*
    (((-1 + nc)*(1 + nc)*zb*(-345 + 1389*nc^2 - 120*nc*nf + 345*zb - 
        1389*nc^2*zb + 120*nc*nf*zb + 528*nc^2*zb^2 - 32*nc*nf*zb^2)*
       V2[1, s])/(6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*
       (15 - 15*zb + 4*zb^2)*G[0, zb]*V2[1, s])/(576*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(35 + 11*nc^2 - 8*nc*nf - 90*zb + 36*nc^2*zb + 
        12*nc*nf*zb + 75*zb^2 - 59*nc^2*zb^2 - 4*nc*nf*zb^2 - 20*zb^3 + 
        20*nc^2*zb^3)*G[1, zb]*V2[1, s])/(576*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*G[1, 0, zb]*V2[1, s])/
      (96*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 13*nc^2*zb)*
       G[1, 1, zb]*V2[1, s])/(192*nc^2)) + 
   Log[Q2/muf2]^2*(((-1 + nc)*(1 + nc)*zb*(309 + 1605*nc^2 + 312*nc*nf - 
        225*Pi^2 + 405*nc^2*Pi^2 - 174*zb - 1497*nc^2*zb - 384*nc*nf*zb + 
        225*Pi^2*zb - 405*nc^2*Pi^2*zb - 207*zb^2 + 1432*nc^2*zb^2 + 
        64*nc*nf*zb^2 - 60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2)*V2[1, s])/
      (3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-261 + 630*nc^2 - 
        30*nc*nf + 261*zb - 630*nc^2*zb + 30*nc*nf*zb + 38*zb^2 + 
        190*nc^2*zb^2 - 8*nc*nf*zb^2)*G[0, zb]*V2[1, s])/
      (576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(631 - 3855*nc^2 - 
        24*nc*nf + 120*Pi^2 - 216*nc^2*Pi^2 - 1632*zb + 7824*nc^2*zb - 
        72*nc*nf*zb - 180*Pi^2*zb + 324*nc^2*Pi^2*zb + 849*zb^2 - 
        5785*nc^2*zb^2 + 160*nc*nf*zb^2 + 60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 + 
        152*zb^3 + 1640*nc^2*zb^3 - 64*nc*nf*zb^3)*G[1, zb]*V2[1, s])/
      (2304*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*
       (15 - 15*zb + 4*zb^2)*G[0, 0, zb]*V2[1, s])/(24*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 1, zb]*
       V2[1, s])/(64*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(147 - 149*nc^2 - 8*nc*nf - 378*zb + 456*nc^2*zb + 
        12*nc*nf*zb + 315*zb^2 - 383*nc^2*zb^2 - 4*nc*nf*zb^2 - 84*zb^3 + 
        100*nc^2*zb^3)*G[1, 0, zb]*V2[1, s])/(192*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-205 + 89*nc^2 + 32*nc*nf + 278*zb - 310*nc^2*zb - 
        16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb]*V2[1, s])/
      (384*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*
       G[2, 1, zb]*V2[1, s])/(48*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*G[1, 0, 0, zb]*V2[1, s])/
      (4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-2 + zb)*G[1, 0, 1, zb]*
       V2[1, s])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 
        25*nc^2*zb)*G[1, 1, 0, zb]*V2[1, s])/(32*nc^2) - 
     ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*G[1, 1, 1, zb]*
       V2[1, s])/(64*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb]*V2[1, s])/
      8) + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*V2[1, s]*
     (547370 + 163318*nc^2 - 9568*nc*nf - 3384*Pi^2 + 7464*nc^2*Pi^2 - 
      467785*zb - 99611*nc^2*zb - 9616*nc*nf*zb + 11880*Pi^2*zb - 
      13776*nc^2*Pi^2*zb + 60698*zb^2 + 94998*nc^2*zb^2 + 3552*nc*nf*zb^2 - 
      2304*Pi^2*zb^2 + 4944*nc^2*Pi^2*zb^2 + 53568*Zeta[3] - 
      113616*nc^2*Zeta[3] - 31968*zb*Zeta[3] + 70200*nc^2*zb*Zeta[3]))/
    (20736*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*V2[1, s]*
     (-135416 - 120573*nc^2 + 1136*nc*nf + 2196*Pi^2 - 3966*nc^2*Pi^2 + 
      144*nc*nf*Pi^2 + 262638*zb + 194919*nc^2*zb + 4344*nc*nf*zb - 
      6192*Pi^2*zb + 15030*nc^2*Pi^2*zb - 216*nc*nf*Pi^2*zb - 136482*zb^2 - 
      147817*nc^2*zb^2 - 7664*nc*nf*zb^2 + 5436*Pi^2*zb^2 - 
      13320*nc^2*Pi^2*zb^2 + 72*nc*nf*Pi^2*zb^2 + 9260*zb^3 + 
      68247*nc^2*zb^3 + 2184*nc*nf*zb^3 - 1440*Pi^2*zb^3 + 
      3552*nc^2*Pi^2*zb^3 - 23760*Zeta[3] + 61344*nc^2*Zeta[3] + 
      35640*zb*Zeta[3] - 92016*nc^2*zb*Zeta[3] - 11880*zb^2*Zeta[3] + 
      30672*nc^2*zb^2*Zeta[3]))/(10368*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*G[0, zb]*V2[1, s]*(-636312 - 350130*nc^2 + 
      46392*nc*nf - 6642*Pi^2 + 53154*nc^2*Pi^2 + 1080*nc*nf*Pi^2 + 
      724548*zb + 214338*nc^2*zb - 48552*nc*nf*zb + 4050*Pi^2*zb - 
      53802*nc^2*Pi^2*zb - 1080*nc*nf*Pi^2*zb - 114585*zb^2 - 
      58649*nc^2*zb^2 + 3792*nc*nf*zb^2 - 612*Pi^2*zb^2 + 
      19800*nc^2*Pi^2*zb^2 + 288*nc*nf*Pi^2*zb^2 - 178200*Zeta[3] + 
      460080*nc^2*Zeta[3] + 178200*zb*Zeta[3] - 460080*nc^2*zb*Zeta[3] - 
      47520*zb^2*Zeta[3] + 122688*nc^2*zb^2*Zeta[3]))/
    (62208*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*V2[1, s]*
     (-86279670 + 10634070*nc^2 + 3748800*nc*nf - 1949040*Pi^2 - 
      3359520*nc^2*Pi^2 - 151200*nc*nf*Pi^2 - 166860*Pi^4 + 78300*nc^2*Pi^4 + 
      92077245*zb - 5431305*nc^2*zb - 3429120*nc*nf*zb + 2540880*Pi^2*zb + 
      3100860*nc^2*Pi^2*zb + 177120*nc*nf*Pi^2*zb + 166860*Pi^4*zb - 
      78300*nc^2*Pi^4*zb - 6422895*zb^2 - 1039705*nc^2*zb^2 - 
      363040*nc*nf*zb^2 - 567960*Pi^2*zb^2 - 1223700*nc^2*Pi^2*zb^2 - 
      54720*nc*nf*Pi^2*zb^2 - 44496*Pi^4*zb^2 + 20880*nc^2*Pi^4*zb^2 + 
      2157840*Zeta[3] + 11203920*nc^2*Zeta[3] + 129600*nc*nf*Zeta[3] - 
      3207600*zb*Zeta[3] - 12253680*nc^2*zb*Zeta[3] - 
      129600*nc*nf*zb*Zeta[3] + 2082240*zb^2*Zeta[3] + 
      3741120*nc^2*zb^2*Zeta[3] + 34560*nc*nf*zb^2*Zeta[3]))/
    (3732480*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*V2[1, s]*
     (-7843485 + 5446065*nc^2 + 113680*nc*nf - 304860*Pi^2 - 
      1106940*nc^2*Pi^2 - 30240*nc*nf*Pi^2 - 22248*Pi^4 + 10440*nc^2*Pi^4 + 
      7239495*zb - 8131155*nc^2*zb + 461280*nc*nf*zb + 379080*Pi^2*zb + 
      2001600*nc^2*Pi^2*zb + 51840*nc*nf*Pi^2*zb + 33372*Pi^4*zb - 
      15660*nc^2*Pi^4*zb + 1477680*zb^2 + 2764000*nc^2*zb^2 - 
      666040*nc*nf*zb^2 - 96660*Pi^2*zb^2 - 1310940*nc^2*Pi^2*zb^2 - 
      24480*nc*nf*Pi^2*zb^2 - 11124*Pi^4*zb^2 + 5220*nc^2*Pi^4*zb^2 - 
      873690*zb^3 + 6610*nc^2*zb^3 + 91080*nc*nf*zb^3 + 22440*Pi^2*zb^3 + 
      352920*nc^2*Pi^2*zb^3 + 2880*nc*nf*Pi^2*zb^3 + 2255040*Zeta[3] - 
      2774520*nc^2*Zeta[3] + 17280*nc*nf*Zeta[3] - 5080320*zb*Zeta[3] + 
      7277040*nc^2*zb*Zeta[3] - 25920*nc*nf*zb*Zeta[3] + 
      3706560*zb^2*Zeta[3] - 5604120*nc^2*zb^2*Zeta[3] + 
      8640*nc*nf*zb^2*Zeta[3] - 881280*zb^3*Zeta[3] + 
      1395360*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + 
   Log[Q2/muf2]*(((-1 + nc)*(1 + nc)*zb*(2874 + 7890*nc^2 + 1044*nc*nf - 
        810*Pi^2 + 2070*nc^2*Pi^2 - 1389*zb - 9357*nc^2*zb - 1260*nc*nf*zb + 
        810*Pi^2*zb - 2070*nc^2*Pi^2*zb - 1263*zb^2 + 8163*nc^2*zb^2 + 
        280*nc*nf*zb^2 - 216*Pi^2*zb^2 + 552*nc^2*Pi^2*zb^2)*G[0, zb]*
       V2[1, s])/(3456*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*zb*(-2601 + 5055*nc^2 - 60*nc*nf + 2565*zb - 
        5091*nc^2*zb + 60*nc*nf*zb + 400*zb^2 + 1316*nc^2*zb^2 - 
        16*nc*nf*zb^2)*G[0, 0, zb]*V2[1, s])/(1152*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*(-1317 + 4845*nc^2 - 312*nc*nf + 1101*zb - 
        4701*nc^2*zb + 312*nc*nf*zb + 480*zb^2 + 1468*nc^2*zb^2 - 
        64*nc*nf*zb^2)*G[0, 1, zb]*V2[1, s])/(1152*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(305 - 2024*nc^2 - 48*nc*nf + 54*Pi^2 - 
        138*nc^2*Pi^2 - 1050*zb + 4278*nc^2*zb + 54*nc*nf*zb - 81*Pi^2*zb + 
        207*nc^2*Pi^2*zb + 675*zb^2 - 3237*nc^2*zb^2 + 6*nc*nf*zb^2 + 
        27*Pi^2*zb^2 - 69*nc^2*Pi^2*zb^2 + 70*zb^3 + 851*nc^2*zb^3 - 
        12*nc*nf*zb^3)*G[1, 0, zb]*V2[1, s])/(288*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(902 - 14942*nc^2 - 96*nc*nf + 480*Pi^2 - 
        960*nc^2*Pi^2 - 1273*zb + 16669*nc^2*zb - 528*nc*nf*zb - 
        240*Pi^2*zb + 648*nc^2*Pi^2*zb - 1216*zb^2 - 8232*nc^2*zb^2 + 
        256*nc*nf*zb^2)*G[1, 1, zb]*V2[1, s])/(2304*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*(-14 + 417*nc^2 + 50*zb - 435*nc^2*zb - 
        62*zb^2 + 132*nc^2*zb^2)*G[2, 1, zb]*V2[1, s])/(288*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
       G[0, 0, 0, zb]*V2[1, s])/(192*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*zb*(-354 + 663*nc^2 + 354*zb - 663*nc^2*zb - 
        92*zb^2 + 172*nc^2*zb^2)*G[0, 0, 1, zb]*V2[1, s])/
      (96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-369 + 663*nc^2 + 
        369*zb - 663*nc^2*zb - 96*zb^2 + 172*nc^2*zb^2)*G[0, 1, 0, zb]*
       V2[1, s])/(96*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*(-153 + 417*nc^2 + 153*zb - 417*nc^2*zb - 
        36*zb^2 + 104*nc^2*zb^2)*G[0, 1, 1, zb]*V2[1, s])/
      (96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(696 - 946*nc^2 - 8*nc*nf - 
        1833*zb + 2655*nc^2*zb + 12*nc*nf*zb + 1557*zb^2 - 2129*nc^2*zb^2 - 
        4*nc*nf*zb^2 - 420*zb^3 + 540*nc^2*zb^3)*G[1, 0, 0, zb]*V2[1, s])/
      (192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(251 - 259*nc^2 - 24*nc*nf - 
        648*zb + 834*nc^2*zb + 36*nc*nf*zb + 537*zb^2 - 711*nc^2*zb^2 - 
        12*nc*nf*zb^2 - 140*zb^3 + 184*nc^2*zb^3)*G[1, 0, 1, zb]*V2[1, s])/
      (96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 336*nc^2 + 16*nc*nf + 
        322*zb - 570*nc^2*zb - 8*nc*nf*zb - 140*zb^2 + 184*nc^2*zb^2)*
       G[1, 1, 0, zb]*V2[1, s])/(96*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-297 + 67*nc^2 + 80*nc*nf + 390*zb - 566*nc^2*zb - 
        40*nc*nf*zb - 144*zb^2 + 192*nc^2*zb^2)*G[1, 1, 1, zb]*V2[1, s])/
      (192*nc^2) - ((-1 + nc)*(1 + nc)*(3 + 8*nc^2 - 6*zb - 25*nc^2*zb + 
        12*zb^2 + 20*nc^2*zb^2)*G[1, 2, 1, zb]*V2[1, s])/(48*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*(10 + nc^2 - 10*zb - nc^2*zb + 4*zb^2 + 
        4*nc^2*zb^2)*G[2, 1, 0, zb]*V2[1, s])/(12*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*(11 + 3*nc^2 - 11*zb - 3*nc^2*zb + 
        8*zb^2 + 12*nc^2*zb^2)*G[2, 1, 1, zb]*V2[1, s])/(24*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(2 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*
       G[2, 2, 1, zb]*V2[1, s])/(24*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb]*
       V2[1, s])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(-8 + 15*nc^2)*(-2 + zb)*
       G[1, 0, 0, 1, zb]*V2[1, s])/(16*nc^2) + 
     (5*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, zb]*
       V2[1, s])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-11 + 29*nc^2)*(-2 + zb)*
       G[1, 0, 1, 1, zb]*V2[1, s])/(16*nc^2) + 
     ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 65*nc^2*zb)*
       G[1, 1, 0, 0, zb]*V2[1, s])/(16*nc^2) - 
     (9*(-1 + nc)*(1 + nc)*(10 - 16*nc^2 - 5*zb + 11*nc^2*zb)*
       G[1, 1, 0, 1, zb]*V2[1, s])/(32*nc^2) - 
     ((-1 + nc)*(1 + nc)*(38 - 60*nc^2 - 19*zb + 44*nc^2*zb)*
       G[1, 1, 1, 0, zb]*V2[1, s])/(16*nc^2) + 
     ((-1 + nc)*(1 + nc)*(82 - 94*nc^2 - 49*zb + 109*nc^2*zb)*
       G[1, 1, 1, 1, zb]*V2[1, s])/(64*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-2 + 4*nc^2 + 3*zb + nc^2*zb)*G[1, 1, 2, 1, zb]*
       V2[1, s])/(8*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, zb]*
       V2[1, s])/2 + ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb*G[1, 2, 1, 1, zb]*
       V2[1, s])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(2 + nc^2)*zb*
       G[1, 2, 2, 1, zb]*V2[1, s])/(4*nc^2) - 
     ((-1 + nc)*(1 + nc)*G[1, zb]*V2[1, s]*(-13035 - 19719*nc^2 + 724*nc*nf + 
        570*Pi^2 - 702*nc^2*Pi^2 + 20817*zb + 32757*nc^2*zb + 372*nc*nf*zb - 
        1494*Pi^2*zb + 2448*nc^2*Pi^2*zb - 6465*zb^2 - 24449*nc^2*zb^2 - 
        1504*nc*nf*zb^2 + 1260*Pi^2*zb^2 - 2106*nc^2*Pi^2*zb^2 - 1317*zb^3 + 
        10731*nc^2*zb^3 + 408*nc*nf*zb^3 - 336*Pi^2*zb^3 + 
        552*nc^2*Pi^2*zb^3 - 5184*Zeta[3] + 10152*nc^2*Zeta[3] + 
        7776*zb*Zeta[3] - 15228*nc^2*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 
        5076*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*V2[1, s]*(-64611 - 77937*nc^2 + 12072*nc*nf - 
        1602*Pi^2 + 8100*nc^2*Pi^2 + 68427*zb + 60351*nc^2*zb - 
        11748*nc*nf*zb + 1602*Pi^2*zb - 8208*nc^2*Pi^2*zb - 5184*zb^2 - 
        15678*nc^2*zb^2 + 172*nc*nf*zb^2 + 132*Pi^2*zb^2 + 
        3084*nc^2*Pi^2*zb^2 - 38880*Zeta[3] + 76140*nc^2*Zeta[3] + 
        38880*zb*Zeta[3] - 76140*nc^2*zb*Zeta[3] - 10368*zb^2*Zeta[3] + 
        20304*nc^2*zb^2*Zeta[3]))/(20736*nc^2*(-1 + zb))), 
  ((-1 + nc)*(1 + nc)*zb*(164463 + 35409*nc^2 + 5448*nc*nf - 10620*Pi^2 + 
      14760*nc^2*Pi^2 - 159207*zb - 46488*nc^2*zb - 6528*nc*nf*zb + 
      10620*Pi^2*zb - 14760*nc^2*Pi^2*zb - 2821*zb^2 + 55400*nc^2*zb^2 + 
      1936*nc*nf*zb^2 - 2832*Pi^2*zb^2 + 3936*nc^2*Pi^2*zb^2)*G[0, 0, zb]*
     (V2[1, s] + V2[3, s]))/(10368*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(55353 + 23523*nc^2 + 2844*nc*nf - 3654*Pi^2 + 
      4509*nc^2*Pi^2 - 55047*zb - 26925*nc^2*zb - 3384*nc*nf*zb + 
      3654*Pi^2*zb - 4509*nc^2*Pi^2*zb + 2207*zb^2 + 23126*nc^2*zb^2 + 
      732*nc*nf*zb^2 - 1176*Pi^2*zb^2 + 1368*nc^2*Pi^2*zb^2)*G[0, 1, zb]*
     (V2[1, s] + V2[3, s]))/(5184*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-4940 + 3846*nc^2 + 108*Pi^2 - 
      28*nc^2*Pi^2 + 4436*zb - 4725*nc^2*zb - 108*Pi^2*zb + 28*nc^2*Pi^2*zb + 
      860*zb^2 + 345*nc^2*zb^2 - 144*Pi^2*zb^2 + 176*nc^2*Pi^2*zb^2)*
     G[2, 1, zb]*(V2[1, s] + V2[3, s]))/(1728*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-17985 + 33387*nc^2 + 420*nc*nf + 17553*zb - 
      33819*nc^2*zb - 420*nc*nf*zb + 1476*zb^2 + 8836*nc^2*zb^2 + 
      112*nc*nf*zb^2)*G[0, 0, 0, zb]*(V2[1, s] + V2[3, s]))/
    (3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*
     (-306 + 6990*nc^2 - 72*zb - 6774*nc^2*zb + 490*zb^2 + 1971*nc^2*zb^2)*
     G[0, 0, 1, zb]*(V2[1, s] + V2[3, s]))/(864*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(621 + 14013*nc^2 - 288*nc*nf - 1377*zb - 
      13743*nc^2*zb + 288*nc*nf*zb + 1250*zb^2 + 4706*nc^2*zb^2 - 
      48*nc*nf*zb^2)*G[0, 1, 0, zb]*(V2[1, s] + V2[3, s]))/
    (1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*
     (2976 + 6003*nc^2 - 378*nc*nf - 3543*zb - 5625*nc^2*zb + 378*nc*nf*zb + 
      620*zb^2 + 2191*nc^2*zb^2 - 72*nc*nf*zb^2)*G[0, 1, 1, zb]*
     (V2[1, s] + V2[3, s]))/(864*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-17419 - 24030*nc^2 - 910*nc*nf + 1416*Pi^2 - 
      1968*nc^2*Pi^2 + 19326*zb + 51609*nc^2*zb + 1500*nc*nf*zb - 
      2124*Pi^2*zb + 2952*nc^2*Pi^2*zb - 2553*zb^2 - 40543*nc^2*zb^2 - 
      638*nc*nf*zb^2 + 708*Pi^2*zb^2 - 984*nc^2*Pi^2*zb^2 + 646*zb^3 + 
      10944*nc^2*zb^3 + 48*nc*nf*zb^3)*G[1, 0, 0, zb]*(V2[1, s] + V2[3, s]))/
    (1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-34859 - 45925*nc^2 - 
      1512*nc*nf + 1920*Pi^2 - 2304*nc^2*Pi^2 + 57414*zb + 91734*nc^2*zb + 
      1944*nc*nf*zb - 2880*Pi^2*zb + 3456*nc^2*Pi^2*zb - 26355*zb^2 - 
      68409*nc^2*zb^2 - 240*nc*nf*zb^2 + 960*Pi^2*zb^2 - 
      1152*nc^2*Pi^2*zb^2 + 3800*zb^3 + 19432*nc^2*zb^3 - 192*nc*nf*zb^3)*
     G[1, 0, 1, zb]*(V2[1, s] + V2[3, s]))/(3456*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-51632 - 27724*nc^2 - 1112*nc*nf + 2544*Pi^2 - 
      3600*nc^2*Pi^2 + 27853*zb + 43307*nc^2*zb - 200*nc*nf*zb - 
      1152*Pi^2*zb + 2244*nc^2*Pi^2*zb - 5156*zb^2 - 25416*nc^2*zb^2 + 
      336*nc*nf*zb^2)*G[1, 1, 0, zb]*(V2[1, s] + V2[3, s]))/(3456*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-100729 - 51871*nc^2 - 832*nc*nf + 5496*Pi^2 - 
      3600*nc^2*Pi^2 + 77717*zb + 61271*nc^2*zb - 2824*nc*nf*zb - 
      2880*Pi^2*zb + 2904*nc^2*Pi^2*zb - 18448*zb^2 - 41840*nc^2*zb^2 + 
      1344*nc*nf*zb^2)*G[1, 1, 1, zb]*(V2[1, s] + V2[3, s]))/(6912*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-3058 + 2247*nc^2 + 1877*zb - 1419*nc^2*zb + 
      78*Pi^2*zb - 78*nc^2*Pi^2*zb - 340*zb^2 + 396*nc^2*zb^2)*G[1, 2, 1, zb]*
     (V2[1, s] + V2[3, s]))/(432*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-1387 + 2006*nc^2 + 1306*zb - 
      2006*nc^2*zb - 142*zb^2 + 434*nc^2*zb^2)*G[2, 1, 0, zb]*
     (V2[1, s] + V2[3, s]))/(432*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-2741 + 4996*nc^2 + 2606*zb - 
      5050*nc^2*zb - 428*zb^2 + 1126*nc^2*zb^2)*G[2, 1, 1, zb]*
     (V2[1, s] + V2[3, s]))/(864*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-992 + 765*nc^2 + 938*zb - 792*nc^2*zb - 
      77*zb^2 + 198*nc^2*zb^2)*G[2, 2, 1, zb]*(V2[1, s] + V2[3, s]))/
    (216*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*
     (15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb]*(V2[1, s] + V2[3, s]))/
    (288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-840 + 4119*nc^2 + 
      840*zb - 4119*nc^2*zb - 296*zb^2 + 1084*nc^2*zb^2)*G[0, 0, 0, 1, zb]*
     (V2[1, s] + V2[3, s]))/(288*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-717 + 2145*nc^2 + 717*zb - 2145*nc^2*zb - 
      226*zb^2 + 566*nc^2*zb^2)*G[0, 0, 1, 0, zb]*(V2[1, s] + V2[3, s]))/
    (144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(513 + 2778*nc^2 - 513*zb - 
      2778*nc^2*zb - 24*zb^2 + 736*nc^2*zb^2)*G[0, 0, 1, 1, zb]*
     (V2[1, s] + V2[3, s]))/(288*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-705 + 1437*nc^2 + 705*zb - 1437*nc^2*zb - 
      196*zb^2 + 380*nc^2*zb^2)*G[0, 1, 0, 0, zb]*(V2[1, s] + V2[3, s]))/
    (96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-345 + 2946*nc^2 + 345*zb - 
      2946*nc^2*zb - 212*zb^2 + 800*nc^2*zb^2)*G[0, 1, 0, 1, zb]*
     (V2[1, s] + V2[3, s]))/(288*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(-693 + 3057*nc^2 + 693*zb - 3057*nc^2*zb - 
      240*zb^2 + 772*nc^2*zb^2)*G[0, 1, 1, 0, zb]*(V2[1, s] + V2[3, s]))/
    (288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(1773 + 3279*nc^2 - 
      1773*zb - 3279*nc^2*zb + 108*zb^2 + 860*nc^2*zb^2)*G[0, 1, 1, 1, zb]*
     (V2[1, s] + V2[3, s]))/(576*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-90 + 15*nc^2 + 90*zb - 15*nc^2*zb - 12*zb^2 + 
      4*nc^2*zb^2)*G[0, 1, 2, 1, zb]*(V2[1, s] + V2[3, s]))/
    (72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3613 - 5739*nc^2 + 56*nc*nf - 
      10080*zb + 16638*nc^2*zb - 84*nc*nf*zb + 8943*zb^2 - 13543*nc^2*zb^2 + 
      28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb]*
     (V2[1, s] + V2[3, s]))/(576*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(453 - 908*nc^2 - 1146*zb + 2856*nc^2*zb + 993*zb^2 - 
      2394*nc^2*zb^2 - 300*zb^3 + 614*nc^2*zb^3)*G[1, 0, 0, 1, zb]*
     (V2[1, s] + V2[3, s]))/(144*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(566 - 661*nc^2 - 16*nc*nf - 1244*zb + 2010*nc^2*zb + 
      24*nc*nf*zb + 938*zb^2 - 1649*nc^2*zb^2 - 8*nc*nf*zb^2 - 260*zb^3 + 
      420*nc^2*zb^3)*G[1, 0, 1, 0, zb]*(V2[1, s] + V2[3, s]))/
    (96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(557 - 783*nc^2 - 120*nc*nf - 
      798*zb + 3102*nc^2*zb + 180*nc*nf*zb + 465*zb^2 - 2811*nc^2*zb^2 - 
      60*nc*nf*zb^2 - 224*zb^3 + 756*nc^2*zb^3)*G[1, 0, 1, 1, zb]*
     (V2[1, s] + V2[3, s]))/(288*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-4986 + 5964*nc^2 + 40*nc*nf + 8133*zb - 
      8991*nc^2*zb - 20*nc*nf*zb - 3036*zb^2 + 2908*nc^2*zb^2)*
     G[1, 1, 0, 0, zb]*(V2[1, s] + V2[3, s]))/(576*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-3725 + 3395*nc^2 + 192*nc*nf + 4930*zb - 
      5662*nc^2*zb - 96*nc*nf*zb - 1832*zb^2 + 1880*nc^2*zb^2)*
     G[1, 1, 0, 1, zb]*(V2[1, s] + V2[3, s]))/(576*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-2879 + 1757*nc^2 + 128*nc*nf + 3763*zb - 
      3430*nc^2*zb - 64*nc*nf*zb - 1316*zb^2 + 1048*nc^2*zb^2)*
     G[1, 1, 1, 0, zb]*(V2[1, s] + V2[3, s]))/(288*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-6757 + 1241*nc^2 + 944*nc*nf + 8024*zb - 
      6808*nc^2*zb - 472*nc*nf*zb - 3208*zb^2 + 2344*nc^2*zb^2)*
     G[1, 1, 1, 1, zb]*(V2[1, s] + V2[3, s]))/(1152*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-13 + 132*nc^2 + 179*zb - 222*nc^2*zb - 136*zb^2 + 
      144*nc^2*zb^2)*G[1, 1, 2, 1, zb]*(V2[1, s] + V2[3, s]))/(144*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-145 + 88*nc^2 + 186*zb - 148*nc^2*zb - 68*zb^2 + 
      72*nc^2*zb^2)*G[1, 2, 1, 0, zb]*(V2[1, s] + V2[3, s]))/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-659 + 448*nc^2 + 862*zb - 911*nc^2*zb - 476*zb^2 + 
      568*nc^2*zb^2)*G[1, 2, 1, 1, zb]*(V2[1, s] + V2[3, s]))/(288*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-30 + 18*nc^2 + 108*zb - 65*nc^2*zb - 72*zb^2 + 
      56*nc^2*zb^2)*G[1, 2, 2, 1, zb]*(V2[1, s] + V2[3, s]))/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-166 + 95*nc^2 + 166*zb - 95*nc^2*zb - 
      88*zb^2 + 92*nc^2*zb^2)*G[2, 1, 0, 0, zb]*(V2[1, s] + V2[3, s]))/
    (72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
     (-13 + 8*nc^2 + 13*zb - 8*nc^2*zb - 10*zb^2 + 11*nc^2*zb^2)*
     G[2, 1, 0, 1, zb]*(V2[1, s] + V2[3, s]))/(12*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-19 + 11*nc^2 + 19*zb - 11*nc^2*zb - 
      10*zb^2 + 11*nc^2*zb^2)*G[2, 1, 1, 0, zb]*(V2[1, s] + V2[3, s]))/
    (6*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
     (-163 + 118*nc^2 + 163*zb - 118*nc^2*zb - 148*zb^2 + 220*nc^2*zb^2)*
     G[2, 1, 1, 1, zb]*(V2[1, s] + V2[3, s]))/(144*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-3 + 4*nc^2 + 3*zb - 4*nc^2*zb - 48*zb^2 + 
      34*nc^2*zb^2)*G[2, 1, 2, 1, zb]*(V2[1, s] + V2[3, s]))/
    (72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
     (-202 + 107*nc^2 + 202*zb - 107*nc^2*zb - 88*zb^2 + 68*nc^2*zb^2)*
     G[2, 2, 1, 0, zb]*(V2[1, s] + V2[3, s]))/(72*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-100 + 57*nc^2 + 100*zb - 57*nc^2*zb - 
      64*zb^2 + 60*nc^2*zb^2)*G[2, 2, 1, 1, zb]*(V2[1, s] + V2[3, s]))/
    (48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*(-2 + zb)*
     (1 - zb + 4*zb^2)*G[2, 2, 2, 1, zb]*(V2[1, s] + V2[3, s]))/
    (36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*
     G[1, 0, 0, 0, 0, zb]*(V2[1, s] + V2[3, s]))/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-44 + 277*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 1, zb]*
     (V2[1, s] + V2[3, s]))/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-86 + 289*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb]*
     (V2[1, s] + V2[3, s]))/(48*nc^2) - 
   ((-1 + nc)*(1 + nc)*(59 + 187*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 1, zb]*
     (V2[1, s] + V2[3, s]))/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-47 + 97*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb]*
     (V2[1, s] + V2[3, s]))/(16*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-9 + 197*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 1, zb]*
     (V2[1, s] + V2[3, s]))/(48*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-37 + 211*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb]*
     (V2[1, s] + V2[3, s]))/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(179 + 221*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 1, zb]*
     (V2[1, s] + V2[3, s]))/(96*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-8 + nc^2)*(-2 + zb)*G[1, 0, 1, 2, 1, zb]*
     (V2[1, s] + V2[3, s]))/(12*nc^2) + 
   ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*
     G[1, 1, 0, 0, 0, zb]*(V2[1, s] + V2[3, s]))/(48*nc^2) - 
   ((-1 + nc)*(1 + nc)*(148 - 513*nc^2 - 76*zb + 322*nc^2*zb)*
     G[1, 1, 0, 0, 1, zb]*(V2[1, s] + V2[3, s]))/(48*nc^2) - 
   ((-1 + nc)*(1 + nc)*(84 - 260*nc^2 - 47*zb + 173*nc^2*zb)*
     G[1, 1, 0, 1, 0, zb]*(V2[1, s] + V2[3, s]))/(24*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-64 - 297*nc^2 + 26*zb + 227*nc^2*zb)*
     G[1, 1, 0, 1, 1, zb]*(V2[1, s] + V2[3, s]))/(48*nc^2) - 
   ((-1 + nc)*(1 + nc)*(492 - 500*nc^2 - 249*zb + 334*nc^2*zb)*
     G[1, 1, 1, 0, 0, zb]*(V2[1, s] + V2[3, s]))/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(524 - 578*nc^2 - 283*zb + 469*nc^2*zb)*
     G[1, 1, 1, 0, 1, zb]*(V2[1, s] + V2[3, s]))/(96*nc^2) + 
   ((-1 + nc)*(1 + nc)*(758 - 722*nc^2 - 359*zb + 537*nc^2*zb)*
     G[1, 1, 1, 1, 0, zb]*(V2[1, s] + V2[3, s]))/(96*nc^2) - 
   ((-1 + nc)*(1 + nc)*(250 - 178*nc^2 - 93*zb + 193*nc^2*zb)*
     G[1, 1, 1, 1, 1, zb]*(V2[1, s] + V2[3, s]))/(64*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-34 + 28*nc^2 - zb + 6*nc^2*zb)*G[1, 1, 1, 2, 1, zb]*
     (V2[1, s] + V2[3, s]))/(24*nc^2) - 
   ((-1 + nc)*(1 + nc)*(45 - 48*nc^2 - 17*zb + 4*nc^2*zb)*
     G[1, 1, 2, 1, 0, zb]*(V2[1, s] + V2[3, s]))/(24*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-59 + 96*nc^2 - 11*zb + 21*nc^2*zb)*
     G[1, 1, 2, 1, 1, zb]*(V2[1, s] + V2[3, s]))/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-36 + 24*nc^2 - 14*zb + 13*nc^2*zb)*
     G[1, 1, 2, 2, 1, zb]*(V2[1, s] + V2[3, s]))/(24*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-2 + 5*nc^2)*zb*G[1, 2, 1, 0, 0, zb]*
     (V2[1, s] + V2[3, s]))/(4*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-8 + 13*nc^2)*zb*G[1, 2, 1, 0, 1, zb]*
     (V2[1, s] + V2[3, s]))/(12*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-4 + 11*nc^2)*zb*G[1, 2, 1, 1, 0, zb]*
     (V2[1, s] + V2[3, s]))/(6*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-23 + 48*nc^2)*zb*G[1, 2, 1, 1, 1, zb]*
     (V2[1, s] + V2[3, s]))/(24*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-13 + 9*nc^2)*zb*G[1, 2, 1, 2, 1, zb]*
     (V2[1, s] + V2[3, s]))/(12*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*G[1, 2, 2, 1, 0, zb]*
     (V2[1, s] + V2[3, s]))/(12*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-20 + 31*nc^2)*zb*G[1, 2, 2, 1, 1, zb]*
     (V2[1, s] + V2[3, s]))/(24*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*zb*G[1, 2, 2, 2, 1, zb]*
     (V2[1, s] + V2[3, s]))/(6*nc^2) + Log[Q2/muf2]^3*
    (((-1 + nc)*(1 + nc)*zb*(-345 + 1389*nc^2 - 120*nc*nf + 345*zb - 
        1389*nc^2*zb + 120*nc*nf*zb + 528*nc^2*zb^2 - 32*nc*nf*zb^2)*
       (V2[1, s] + V2[3, s]))/(6912*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb]*
       (V2[1, s] + V2[3, s]))/(576*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(35 + 11*nc^2 - 8*nc*nf - 90*zb + 36*nc^2*zb + 
        12*nc*nf*zb + 75*zb^2 - 59*nc^2*zb^2 - 4*nc*nf*zb^2 - 20*zb^3 + 
        20*nc^2*zb^3)*G[1, zb]*(V2[1, s] + V2[3, s]))/(576*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*G[1, 0, zb]*
       (V2[1, s] + V2[3, s]))/(96*nc^2) + 
     ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 13*nc^2*zb)*G[1, 1, zb]*
       (V2[1, s] + V2[3, s]))/(192*nc^2)) + 
   Log[Q2/muf2]^2*(((-1 + nc)*(1 + nc)*zb*(309 + 1605*nc^2 + 312*nc*nf - 
        225*Pi^2 + 405*nc^2*Pi^2 - 174*zb - 1497*nc^2*zb - 384*nc*nf*zb + 
        225*Pi^2*zb - 405*nc^2*Pi^2*zb - 207*zb^2 + 1432*nc^2*zb^2 + 
        64*nc*nf*zb^2 - 60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2)*
       (V2[1, s] + V2[3, s]))/(3456*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*zb*(-261 + 630*nc^2 - 30*nc*nf + 261*zb - 
        630*nc^2*zb + 30*nc*nf*zb + 38*zb^2 + 190*nc^2*zb^2 - 8*nc*nf*zb^2)*
       G[0, zb]*(V2[1, s] + V2[3, s]))/(576*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(631 - 3855*nc^2 - 24*nc*nf + 120*Pi^2 - 
        216*nc^2*Pi^2 - 1632*zb + 7824*nc^2*zb - 72*nc*nf*zb - 180*Pi^2*zb + 
        324*nc^2*Pi^2*zb + 849*zb^2 - 5785*nc^2*zb^2 + 160*nc*nf*zb^2 + 
        60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 + 152*zb^3 + 1640*nc^2*zb^3 - 
        64*nc*nf*zb^3)*G[1, zb]*(V2[1, s] + V2[3, s]))/
      (2304*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*
       (15 - 15*zb + 4*zb^2)*G[0, 0, zb]*(V2[1, s] + V2[3, s]))/
      (24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*
       (15 - 15*zb + 4*zb^2)*G[0, 1, zb]*(V2[1, s] + V2[3, s]))/
      (64*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(147 - 149*nc^2 - 8*nc*nf - 
        378*zb + 456*nc^2*zb + 12*nc*nf*zb + 315*zb^2 - 383*nc^2*zb^2 - 
        4*nc*nf*zb^2 - 84*zb^3 + 100*nc^2*zb^3)*G[1, 0, zb]*
       (V2[1, s] + V2[3, s]))/(192*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-205 + 89*nc^2 + 32*nc*nf + 278*zb - 310*nc^2*zb - 
        16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb]*
       (V2[1, s] + V2[3, s]))/(384*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, zb]*
       (V2[1, s] + V2[3, s]))/(48*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*G[1, 0, 0, zb]*
       (V2[1, s] + V2[3, s]))/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*
       (-2 + zb)*G[1, 0, 1, zb]*(V2[1, s] + V2[3, s]))/(32*nc^2) + 
     ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 25*nc^2*zb)*G[1, 1, 0, zb]*
       (V2[1, s] + V2[3, s]))/(32*nc^2) - 
     ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*G[1, 1, 1, zb]*
       (V2[1, s] + V2[3, s]))/(64*nc^2) - 
     ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb]*(V2[1, s] + V2[3, s]))/8) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(V2[1, s] + V2[3, s])*
     (-85126 + 321442*nc^2 - 9568*nc*nf - 16008*Pi^2 + 10620*nc^2*Pi^2 - 
      89833*zb - 194099*nc^2*zb - 9616*nc*nf*zb + 23304*Pi^2*zb - 
      16632*nc^2*Pi^2*zb + 40394*zb^2 + 100074*nc^2*zb^2 + 3552*nc*nf*zb^2 - 
      9024*Pi^2*zb^2 + 6624*nc^2*Pi^2*zb^2 + 77760*Zeta[3] - 
      119664*nc^2*Zeta[3] - 33696*zb*Zeta[3] + 70632*nc^2*zb*Zeta[3]))/
    (20736*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(V2[1, s] + V2[3, s])*
     (28336 - 161511*nc^2 + 1136*nc*nf + 6228*Pi^2 - 4974*nc^2*Pi^2 + 
      144*nc*nf*Pi^2 + 75654*zb + 241665*nc^2*zb + 4344*nc*nf*zb - 
      16344*Pi^2*zb + 17568*nc^2*Pi^2*zb - 216*nc*nf*Pi^2*zb - 111954*zb^2 - 
      153949*nc^2*zb^2 - 7664*nc*nf*zb^2 + 13860*Pi^2*zb^2 - 
      15426*nc^2*Pi^2*zb^2 + 72*nc*nf*Pi^2*zb^2 + 7964*zb^3 + 
      68571*nc^2*zb^3 + 2184*nc*nf*zb^3 - 3744*Pi^2*zb^3 + 
      4128*nc^2*Pi^2*zb^3 - 37584*Zeta[3] + 64800*nc^2*Zeta[3] + 
      56376*zb*Zeta[3] - 97200*nc^2*zb*Zeta[3] - 18792*zb^2*Zeta[3] + 
      32400*nc^2*zb^2*Zeta[3]))/(10368*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(V2[1, s] + V2[3, s])*
     (1165704 - 800634*nc^2 + 46392*nc*nf - 32994*Pi^2 + 59742*nc^2*Pi^2 + 
      1080*nc*nf*Pi^2 - 1061268*zb + 660792*nc^2*zb - 48552*nc*nf*zb + 
      35586*Pi^2*zb - 61686*nc^2*Pi^2*zb - 1080*nc*nf*Pi^2*zb - 130785*zb^2 - 
      54599*nc^2*zb^2 + 3792*nc*nf*zb^2 - 1380*Pi^2*zb^2 + 
      19992*nc^2*Pi^2*zb^2 + 288*nc*nf*Pi^2*zb^2 - 281880*Zeta[3] + 
      486000*nc^2*Zeta[3] + 281880*zb*Zeta[3] - 486000*nc^2*zb*Zeta[3] - 
      75168*zb^2*Zeta[3] + 129600*nc^2*zb^2*Zeta[3]))/
    (62208*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(V2[1, s] + V2[3, s])*
     (74972970 - 29679090*nc^2 + 3748800*nc*nf - 5726160*Pi^2 - 
      2415240*nc^2*Pi^2 - 151200*nc*nf*Pi^2 + 79380*Pi^4 + 16740*nc^2*Pi^4 - 
      69175395*zb + 34881855*nc^2*zb - 3429120*nc*nf*zb + 6188400*Pi^2*zb + 
      2188980*nc^2*Pi^2*zb + 177120*nc*nf*Pi^2*zb - 79380*Pi^4*zb - 
      16740*nc^2*Pi^4*zb - 6422895*zb^2 - 1039705*nc^2*zb^2 - 
      363040*nc*nf*zb^2 - 438360*Pi^2*zb^2 - 1256100*nc^2*Pi^2*zb^2 - 
      54720*nc*nf*Pi^2*zb^2 + 21168*Pi^4*zb^2 + 4464*nc^2*Pi^4*zb^2 - 
      8469360*Zeta[3] + 13860720*nc^2*Zeta[3] + 129600*nc*nf*Zeta[3] + 
      7419600*zb*Zeta[3] - 14910480*nc^2*zb*Zeta[3] - 
      129600*nc*nf*zb*Zeta[3] + 2082240*zb^2*Zeta[3] + 
      3741120*nc^2*zb^2*Zeta[3] + 34560*nc*nf*zb^2*Zeta[3]))/
    (3732480*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*
     (V2[1, s] + V2[3, s])*(1011795 + 3232245*nc^2 + 113680*nc*nf - 
      603900*Pi^2 - 1032180*nc^2*Pi^2 - 30240*nc*nf*Pi^2 + 10584*Pi^4 + 
      2232*nc^2*Pi^4 + 5654775*zb - 7734975*nc^2*zb + 461280*nc*nf*zb + 
      813960*Pi^2*zb + 1892880*nc^2*Pi^2*zb + 51840*nc*nf*Pi^2*zb - 
      15876*Pi^4*zb - 3348*nc^2*Pi^4*zb - 5630880*zb^2 + 4541140*nc^2*zb^2 - 
      666040*nc*nf*zb^2 - 224820*Pi^2*zb^2 - 1278900*nc^2*Pi^2*zb^2 - 
      24480*nc*nf*Pi^2*zb^2 + 5292*Pi^4*zb^2 + 1116*nc^2*Pi^4*zb^2 - 
      1035690*zb^3 + 47110*nc^2*zb^3 + 91080*nc*nf*zb^3 + 14760*Pi^2*zb^3 + 
      354840*nc^2*Pi^2*zb^3 + 2880*nc*nf*Pi^2*zb^3 + 1702080*Zeta[3] - 
      2636280*nc^2*Zeta[3] + 17280*nc*nf*Zeta[3] - 4847040*zb*Zeta[3] + 
      7218720*nc^2*zb*Zeta[3] - 25920*nc*nf*zb*Zeta[3] + 
      4302720*zb^2*Zeta[3] - 5753160*nc^2*zb^2*Zeta[3] + 
      8640*nc*nf*zb^2*Zeta[3] - 1157760*zb^3*Zeta[3] + 
      1464480*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + 
   Log[Q2/muf2]*(((-1 + nc)*(1 + nc)*zb*(15978 + 4614*nc^2 + 1044*nc*nf - 
        1530*Pi^2 + 2250*nc^2*Pi^2 - 14493*zb - 6081*nc^2*zb - 
        1260*nc*nf*zb + 1530*Pi^2*zb - 2250*nc^2*Pi^2*zb - 1263*zb^2 + 
        8163*nc^2*zb^2 + 280*nc*nf*zb^2 - 408*Pi^2*zb^2 + 600*nc^2*Pi^2*zb^2)*
       G[0, zb]*(V2[1, s] + V2[3, s]))/(3456*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*zb*(-2601 + 5055*nc^2 - 60*nc*nf + 2565*zb - 
        5091*nc^2*zb + 60*nc*nf*zb + 400*zb^2 + 1316*nc^2*zb^2 - 
        16*nc*nf*zb^2)*G[0, 0, zb]*(V2[1, s] + V2[3, s]))/
      (1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1317 + 4845*nc^2 - 
        312*nc*nf + 1101*zb - 4701*nc^2*zb + 312*nc*nf*zb + 480*zb^2 + 
        1468*nc^2*zb^2 - 64*nc*nf*zb^2)*G[0, 1, zb]*(V2[1, s] + V2[3, s]))/
      (1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-679 - 1778*nc^2 - 
        48*nc*nf + 102*Pi^2 - 150*nc^2*Pi^2 + 426*zb + 3909*nc^2*zb + 
        54*nc*nf*zb - 153*Pi^2*zb + 225*nc^2*Pi^2*zb + 183*zb^2 - 
        3114*nc^2*zb^2 + 6*nc*nf*zb^2 + 51*Pi^2*zb^2 - 75*nc^2*Pi^2*zb^2 + 
        70*zb^3 + 851*nc^2*zb^3 - 12*nc*nf*zb^3)*G[1, 0, zb]*
       (V2[1, s] + V2[3, s]))/(288*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-5530 - 13334*nc^2 - 96*nc*nf + 672*Pi^2 - 
        1008*nc^2*Pi^2 + 1511*zb + 15973*nc^2*zb - 528*nc*nf*zb - 
        336*Pi^2*zb + 672*nc^2*Pi^2*zb - 1216*zb^2 - 8232*nc^2*zb^2 + 
        256*nc*nf*zb^2)*G[1, 1, zb]*(V2[1, s] + V2[3, s]))/(2304*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*(-326 + 495*nc^2 + 362*zb - 513*nc^2*zb - 
        62*zb^2 + 132*nc^2*zb^2)*G[2, 1, zb]*(V2[1, s] + V2[3, s]))/
      (288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*
       (15 - 15*zb + 4*zb^2)*G[0, 0, 0, zb]*(V2[1, s] + V2[3, s]))/
      (192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-354 + 663*nc^2 + 
        354*zb - 663*nc^2*zb - 92*zb^2 + 172*nc^2*zb^2)*G[0, 0, 1, zb]*
       (V2[1, s] + V2[3, s]))/(96*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*zb*(-369 + 663*nc^2 + 369*zb - 663*nc^2*zb - 
        96*zb^2 + 172*nc^2*zb^2)*G[0, 1, 0, zb]*(V2[1, s] + V2[3, s]))/
      (96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-117 + 408*nc^2 + 
        117*zb - 408*nc^2*zb - 36*zb^2 + 104*nc^2*zb^2)*G[0, 1, 1, zb]*
       (V2[1, s] + V2[3, s]))/(96*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(696 - 946*nc^2 - 8*nc*nf - 1833*zb + 2655*nc^2*zb + 
        12*nc*nf*zb + 1557*zb^2 - 2129*nc^2*zb^2 - 4*nc*nf*zb^2 - 420*zb^3 + 
        540*nc^2*zb^3)*G[1, 0, 0, zb]*(V2[1, s] + V2[3, s]))/
      (192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(251 - 259*nc^2 - 24*nc*nf - 
        648*zb + 834*nc^2*zb + 36*nc*nf*zb + 537*zb^2 - 711*nc^2*zb^2 - 
        12*nc*nf*zb^2 - 140*zb^3 + 184*nc^2*zb^3)*G[1, 0, 1, zb]*
       (V2[1, s] + V2[3, s]))/(96*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-363 + 376*nc^2 + 16*nc*nf + 558*zb - 629*nc^2*zb - 
        8*nc*nf*zb - 204*zb^2 + 200*nc^2*zb^2)*G[1, 1, 0, zb]*
       (V2[1, s] + V2[3, s]))/(96*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-473 + 111*nc^2 + 80*nc*nf + 646*zb - 630*nc^2*zb - 
        40*nc*nf*zb - 272*zb^2 + 224*nc^2*zb^2)*G[1, 1, 1, zb]*
       (V2[1, s] + V2[3, s]))/(192*nc^2) - 
     ((-1 + nc)*(1 + nc)*(-5 + 10*nc^2 + 22*zb - 32*nc^2*zb - 20*zb^2 + 
        28*nc^2*zb^2)*G[1, 2, 1, zb]*(V2[1, s] + V2[3, s]))/(48*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*(-5 + 3*nc^2 + 5*zb - 3*nc^2*zb - 2*zb^2 + 
        3*nc^2*zb^2)*G[2, 1, 0, zb]*(V2[1, s] + V2[3, s]))/
      (6*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
       (-22 + 17*nc^2 + 22*zb - 17*nc^2*zb - 16*zb^2 + 32*nc^2*zb^2)*
       G[2, 1, 1, zb]*(V2[1, s] + V2[3, s]))/(48*nc^2*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, zb]*
       (V2[1, s] + V2[3, s]))/(12*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb]*
       (V2[1, s] + V2[3, s]))/(32*nc^2) + 
     (3*(-1 + nc)*(1 + nc)*(-8 + 15*nc^2)*(-2 + zb)*G[1, 0, 0, 1, zb]*
       (V2[1, s] + V2[3, s]))/(16*nc^2) + 
     (5*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, zb]*
       (V2[1, s] + V2[3, s]))/(16*nc^2) - 
     (7*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(-2 + zb)*G[1, 0, 1, 1, zb]*
       (V2[1, s] + V2[3, s]))/(16*nc^2) + 
     ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 65*nc^2*zb)*
       G[1, 1, 0, 0, zb]*(V2[1, s] + V2[3, s]))/(16*nc^2) - 
     (9*(-1 + nc)*(1 + nc)*(10 - 16*nc^2 - 5*zb + 11*nc^2*zb)*
       G[1, 1, 0, 1, zb]*(V2[1, s] + V2[3, s]))/(32*nc^2) - 
     ((-1 + nc)*(1 + nc)*(62 - 66*nc^2 - 31*zb + 47*nc^2*zb)*
       G[1, 1, 1, 0, zb]*(V2[1, s] + V2[3, s]))/(16*nc^2) + 
     ((-1 + nc)*(1 + nc)*(114 - 102*nc^2 - 49*zb + 109*nc^2*zb)*
       G[1, 1, 1, 1, zb]*(V2[1, s] + V2[3, s]))/(64*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(2 + zb)*G[1, 1, 2, 1, zb]*
       (V2[1, s] + V2[3, s]))/(8*nc^2) - 
     ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, zb]*(V2[1, s] + V2[3, s]))/2 + 
     ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*G[1, 2, 1, 1, zb]*
       (V2[1, s] + V2[3, s]))/(8*nc^2) - 
     ((-1 + nc)^2*(1 + nc)^2*zb*G[1, 2, 2, 1, zb]*(V2[1, s] + V2[3, s]))/
      (2*nc^2) - ((-1 + nc)*(1 + nc)*G[1, zb]*(V2[1, s] + V2[3, s])*
       (2661 - 23643*nc^2 + 724*nc*nf + 1050*Pi^2 - 822*nc^2*Pi^2 + 3825*zb + 
        37005*nc^2*zb + 372*nc*nf*zb - 2574*Pi^2*zb + 2718*nc^2*Pi^2*zb - 
        5169*zb^2 - 24773*nc^2*zb^2 - 1504*nc*nf*zb^2 + 2052*Pi^2*zb^2 - 
        2304*nc^2*Pi^2*zb^2 - 1317*zb^3 + 10731*nc^2*zb^3 + 408*nc*nf*zb^3 - 
        528*Pi^2*zb^3 + 600*nc^2*Pi^2*zb^3 - 5184*Zeta[3] + 
        10152*nc^2*Zeta[3] + 7776*zb*Zeta[3] - 15228*nc^2*zb*Zeta[3] - 
        2592*zb^2*Zeta[3] + 5076*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*(V2[1, s] + V2[3, s])*(108189 - 121137*nc^2 + 
        12072*nc*nf - 3474*Pi^2 + 8568*nc^2*Pi^2 - 104373*zb + 
        103551*nc^2*zb - 11748*nc*nf*zb + 3474*Pi^2*zb - 8676*nc^2*Pi^2*zb - 
        5184*zb^2 - 15678*nc^2*zb^2 + 172*nc*nf*zb^2 + 132*Pi^2*zb^2 + 
        3084*nc^2*Pi^2*zb^2 - 38880*Zeta[3] + 76140*nc^2*Zeta[3] + 
        38880*zb*Zeta[3] - 76140*nc^2*zb*Zeta[3] - 10368*zb^2*Zeta[3] + 
        20304*nc^2*zb^2*Zeta[3]))/(20736*nc^2*(-1 + zb)))}}


==> anc/XS_zb.txt <==
{{ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {ALARM*zb^51 + 2.66666666666666667*V2[1., 2.] - 1.33333333333333333*zb*V2[1., 2.] + 0.888888888888888889*zb^2*V2[1., 2.] + 0.444444444444444444*zb^3*V2[1., 2.] + 0.311111111111111111*zb^4*V2[1., 2.] + 0.244444444444444444*zb^5*V2[1., 2.] + 0.203174603174603175*zb^6*V2[1., 2.] + 0.174603174603174603*zb^7*V2[1., 2.] + 0.153439153439153439*zb^8*V2[1., 2.] + 0.137037037037037037*zb^9*V2[1., 2.] + 0.123905723905723906*zb^10*V2[1., 2.] + 0.113131313131313131*zb^11*V2[1., 2.] + 0.104118104118104118*zb^12*V2[1., 2.] + 0.0964590964590964591*zb^13*V2[1., 2.] + 0.0898656898656898657*zb^14*V2[1., 2.] + 0.08412698412698413*zb^15*V2[1., 2.] + 0.0790849673202614379*zb^16*V2[1., 2.] + 0.0746187363834422658*zb^17*V2[1., 2.] + 0.0706341015938539158*zb^18*V2[1., 2.] + 0.0670565302144249513*zb^19*V2[1., 2.] + 0.0638262322472848789*zb^20*V2[1., 2.] + 0.0608946608946608947*zb^21*V2[1., 2.] + 0.0582219712654495263*zb^22*V2[1., 2.] + 0.0557751427316644708*zb^23*V2[1., 2.] + 0.0535265700483091787*zb^24*V2[1., 2.] + 0.05145299145299145*zb^25*V2[1., 2.] + 0.0495346628679962013*zb^26*V2[1., 2.] + 0.047754714421381086*zb^27*V2[1., 2.] + 0.0460986437997932251*zb^28*V2[1., 2.] + 0.0445539135194307608*zb^29*V2[1., 2.] + 0.0431096279817080707*zb^30*V2[1., 2.] + 0.0417562724014336918*zb^31*V2[1., 2.] + 0.0404855001629195178*zb^32*V2[1., 2.] + 0.0392899584076054664*zb^33*V2[1., 2.] + 0.0381631440454969867*zb^34*V2[1., 2.] + 0.0370992841581076875*zb^35*V2[1., 2.] + 0.0360932360932360932*zb^36*V2[1., 2.] + 0.035140403561456195*zb^37*V2[1., 2.] + 0.03423666581561318*zb^38*V2[1., 2.] + 0.0333783175888439046*zb^39*V2[1., 2.] + 0.0325620179278715864*zb^40*V2[1., 2.] + 0.0317847464188927604*zb^41*V2[1., 2.] + 0.0310437655871575327*zb^42*V2[1., 2.] + 0.0303365884761233598*zb^43*V2[1., 2.] + 0.0296609505911831493*zb^44*V2[1., 2.] + 0.029014785536524666*zb^45*V2[1., 2.] + 0.0283962037893582759*zb^46*V2[1., 2.] + 0.0278034741494500976*zb^47*V2[1., 2.] + 0.0272350074781685724*zb^48*V2[1., 2.] + 0.0266893424036281179*zb^49*V2[1., 2.] + 0.0261651327197545685*zb^50*V2[1., 2.] - 2.66666666666666667*Log[Q2/muf2]*V2[1., 2.] + 1.33333333333333333*zb*Log[Q2/muf2]*V2[1., 2.] - 5.33333333333333333*Log[zb]*V2[1., 2.] + 2.66666666666666667*zb*Log[zb]*V2[1., 2.], ALARM*zb^51 + 1.25*zb*V2[1., s] - 1.25*zb^2*V2[1., s] + 0.333333333333333333*zb^3*V2[1., s] + 0.145833333333333333*zb^4*V2[1., s] + 0.0916666666666666667*zb^5*V2[1., s] + 0.0666666666666666667*zb^6*V2[1., s] + 0.05238095238095238*zb^7*V2[1., s] + 0.0431547619047619048*zb^8*V2[1., s] + 0.0367063492063492063*zb^9*V2[1., s] + 0.0319444444444444444*zb^10*V2[1., s] + 0.0282828282828282828*zb^11*V2[1., s] + 0.0253787878787878788*zb^12*V2[1., s] + 0.0230186480186480186*zb^13*V2[1., s] + 0.0210622710622710623*zb^14*V2[1., s] + 0.0194139194139194139*zb^15*V2[1., s] + 0.01800595238095238*zb^16*V2[1., s] + 0.0167892156862745098*zb^17*V2[1., s] + 0.0157271241830065359*zb^18*V2[1., s] + 0.0147918816649466804*zb^19*V2[1., s] + 0.0139619883040935673*zb^20*V2[1., s] + 0.0132205513784461153*zb^21*V2[1., s] + 0.0125541125541125541*zb^22*V2[1., s] + 0.0119518162996423866*zb^23*V2[1., s] + 0.0114048089591567852*zb^24*V2[1., s] + 0.0109057971014492754*zb^25*V2[1., s] + 0.0104487179487179487*zb^26*V2[1., s] + 0.0100284900284900285*zb^27*V2[1., s] + 0.00964082214082214082*zb^28*V2[1., s] + 0.00928206531654807517*zb^29*V2[1., s] + 0.00894909688013136289*zb^30*V2[1., s] + 0.00863922877271041898*zb^31*V2[1., s] + 0.00835013440860215054*zb^32*V2[1., s] + 0.00807978983382209189*zb^33*V2[1., s] + 0.00782642602495543672*zb^34*V2[1., s] + 0.007588489941431118*zb^35*V2[1., s] + 0.007364612511671335*zb^36*V2[1., s] + 0.00715358215358215358*zb^37*V2[1., s] + 0.00695432274379642801*zb^38*V2[1., s] + 0.00676587518692781851*zb^39*V2[1., s] + 0.00658738191632928475*zb^40*V2[1., s] + 0.00641807379612257661*zb^41*V2[1., s] + 0.00625725900116144019*zb^42*V2[1., s] + 0.00610431353482970046*zb^43*V2[1., s] + 0.00595867310983590053*zb^44*V2[1., s] + 0.00581982616866337797*zb^45*V2[1., s] + 0.0056873078612209044*zb^46*V2[1., s] + 0.00556069482989001953*zb^47*V2[1., s] + 0.00543960067838421215*zb^48*V2[1., s] + 0.00532367202200028948*zb^49*V2[1., s] + 0.00521258503401360544*zb^50*V2[1., s] + 0.25*Log[Q2/muf2]*V2[1., s] - 0.5*zb*Log[Q2/muf2]*V2[1., s] + 0.5*zb^2*Log[Q2/muf2]*V2[1., s] + 0.5*Log[zb]*V2[1., s] - 1.*zb*Log[zb]*V2[1., s] + zb^2*Log[zb]*V2[1., s], ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {ALARM*zb^51 - 96.1925891738394921*V2[1., 2.] + 19.5988094563501559*zb*V2[1., 2.] + 19.2492893717366987*zb^2*V2[1., 2.] + 1.27393174605824484*zb^3*V2[1., 2.] + 0.433053772396505472*zb^4*V2[1., 2.] + 0.453185050740061875*zb^5*V2[1., 2.] + 0.538611878038660021*zb^6*V2[1., 2.] + 0.6109842144464855*zb^7*V2[1., 2.] + 0.665041288672240214*zb^8*V2[1., 2.] + 0.704372553445246266*zb^9*V2[1., 2.] + 0.732739404964986247*zb^10*V2[1., 2.] + 0.7530087703023839*zb^11*V2[1., 2.] + 0.767249017081842039*zb^12*V2[1., 2.] + 0.776947311495725449*zb^13*V2[1., 2.] + 0.783184434191129026*zb^14*V2[1., 2.] + 0.786757166127154721*zb^15*V2[1., 2.] + 0.788261505250750112*zb^16*V2[1., 2.] + 0.788149340624107709*zb^17*V2[1., 2.] + 0.786767513557558503*zb^18*V2[1., 2.] + 0.784385152825211042*zb^19*V2[1., 2.] + 0.781213108488270916*zb^20*V2[1., 2.] + 0.7774179803962639*zb^21*V2[1., 2.] + 0.773132390237207454*zb^22*V2[1., 2.] + 0.768462602649709904*zb^23*V2[1., 2.] + 0.763494248201362335*zb^24*V2[1., 2.] + 0.758296668736091473*zb^25*V2[1., 2.] + 0.752926250250132143*zb^26*V2[1., 2.] + 0.747429003003821621*zb^27*V2[1., 2.] + 0.741842575950356924*zb^28*V2[1., 2.] + 0.736197841855854734*zb^29*V2[1., 2.] + 0.730520153624347356*zb^30*V2[1., 2.] + 0.724830346673344588*zb^31*V2[1., 2.] + 0.719145543625744401*zb^32*V2[1., 2.] + 0.713479803993045189*zb^33*V2[1., 2.] + 0.707844651485501513*zb^34*V2[1., 2.] + 0.702249504100763926*zb^35*V2[1., 2.] + 0.696702026515249434*zb^36*V2[1., 2.] + 0.691208420037172695*zb^37*V2[1., 2.] + 0.685773662122689511*zb^38*V2[1., 2.] + 0.680401704951099718*zb^39*V2[1., 2.] + 0.675095640615006787*zb^40*V2[1., 2.] + 0.669857838969616818*zb^41*V2[1., 2.] + 0.664690063000370539*zb^42*V2[1., 2.] + 0.659593565633973822*zb^43*V2[1., 2.] + 0.654569171177576853*zb^44*V2[1., 2.] + 0.649617343981159675*zb^45*V2[1., 2.] + 0.644738246446204081*zb^46*V2[1., 2.] + 0.639931788124240963*zb^47*V2[1., 2.] + 0.6351976673424058*zb^48*V2[1., 2.] + 0.630535406544630886*zb^49*V2[1., 2.] + 0.625944382334795395*zb^50*V2[1., 2.] + 19.0918600020173308*Log[Q2/muf2]*V2[1., 2.] + 17.3429588878802235*zb*Log[Q2/muf2]*V2[1., 2.] - 9.62962962962962963*zb^2*Log[Q2/muf2]*V2[1., 2.] - 1.37654320987654321*zb^3*Log[Q2/muf2]*V2[1., 2.] - 0.154320987654320988*zb^4*Log[Q2/muf2]*V2[1., 2.] + 0.192469135802469136*zb^5*Log[Q2/muf2]*V2[1., 2.] + 0.320564373897707231*zb^6*Log[Q2/muf2]*V2[1., 2.] + 0.372858402620307382*zb^7*Log[Q2/muf2]*V2[1., 2.] + 0.393442932728647014*zb^8*Log[Q2/muf2]*V2[1., 2.] + 0.399145110719184793*zb^9*Log[Q2/muf2]*V2[1., 2.] + 0.397364473660769957*zb^10*Log[Q2/muf2]*V2[1., 2.] + 0.391693461794471895*zb^11*Log[Q2/muf2]*V2[1., 2.] + 0.384003809508860014*zb^12*Log[Q2/muf2]*V2[1., 2.] + 0.3753209171554715*zb^13*Log[Q2/muf2]*V2[1., 2.] + 0.366226031915897606*zb^14*Log[Q2/muf2]*V2[1., 2.] + 0.3570552911227514*zb^15*Log[Q2/muf2]*V2[1., 2.] + 0.348004179613656738*zb^16*Log[Q2/muf2]*V2[1., 2.] + 0.339185017820238248*zb^17*Log[Q2/muf2]*V2[1., 2.] + 0.330659853604132795*zb^18*Log[Q2/muf2]*V2[1., 2.] + 0.322459889994546209*zb^19*Log[Q2/muf2]*V2[1., 2.] + 0.314597262421331107*zb^20*Log[Q2/muf2]*V2[1., 2.] + 0.307072329319608614*zb^21*Log[Q2/muf2]*V2[1., 2.] + 0.299878260042562918*zb^22*Log[Q2/muf2]*V2[1., 2.] + 0.2930039572222095*zb^23*Log[Q2/muf2]*V2[1., 2.] + 0.286435932792175269*zb^24*Log[Q2/muf2]*V2[1., 2.] + 0.280159516025134564*zb^25*Log[Q2/muf2]*V2[1., 2.] + 0.274159629476924638*zb^26*Log[Q2/muf2]*V2[1., 2.] + 0.268421282513864116*zb^27*Log[Q2/muf2]*V2[1., 2.] + 0.262929878850507172*zb^28*Log[Q2/muf2]*V2[1., 2.] + 0.257671401036771724*zb^29*Log[Q2/muf2]*V2[1., 2.] + 0.252632513431801636*zb^30*Log[Q2/muf2]*V2[1., 2.] + 0.24780061132853784*zb^31*Log[Q2/muf2]*V2[1., 2.] + 0.243163834785848784*zb^32*Log[Q2/muf2]*V2[1., 2.] + 0.238711059680414151*zb^33*Log[Q2/muf2]*V2[1., 2.] + 0.234431874439968874*zb^34*Log[Q2/muf2]*V2[1., 2.] + 0.230316548182958282*zb^35*Log[Q2/muf2]*V2[1., 2.] + 0.226355994128347281*zb^36*Log[Q2/muf2]*V2[1., 2.] + 0.222541730866609876*zb^37*Log[Q2/muf2]*V2[1., 2.] + 0.218865843209392365*zb^38*Log[Q2/muf2]*V2[1., 2.] + 0.21532094373454547*zb^39*Log[Q2/muf2]*V2[1., 2.] + 0.211900135729945967*zb^40*Log[Q2/muf2]*V2[1., 2.] + 0.208596977955865111*zb^41*Log[Q2/muf2]*V2[1., 2.] + 0.205405451451932948*zb^42*Log[Q2/muf2]*V2[1., 2.] + 0.202319928483649772*zb^43*Log[Q2/muf2]*V2[1., 2.] + 0.19933514363594795*zb^44*Log[Q2/muf2]*V2[1., 2.] + 0.196446167004287277*zb^45*Log[Q2/muf2]*V2[1., 2.] + 0.193648379397922381*zb^46*Log[Q2/muf2]*V2[1., 2.] + 0.190937449448809648*zb^47*Log[Q2/muf2]*V2[1., 2.] + 0.188309312508549548*zb^48*Log[Q2/muf2]*V2[1., 2.] + 0.185760151211559755*zb^49*Log[Q2/muf2]*V2[1., 2.] + 0.183286377583073128*zb^50*Log[Q2/muf2]*V2[1., 2.] + 0.777777777777777778*Log[Q2/muf2]^2*V2[1., 2.] - 3.94444444444444444*zb*Log[Q2/muf2]^2*V2[1., 2.] + 1.18518518518518519*zb^2*Log[Q2/muf2]^2*V2[1., 2.] + 0.444444444444444444*zb^3*Log[Q2/muf2]^2*V2[1., 2.] + 0.266666666666666667*zb^4*Log[Q2/muf2]^2*V2[1., 2.] + 0.192592592592592593*zb^5*Log[Q2/muf2]^2*V2[1., 2.] + 0.152380952380952381*zb^6*Log[Q2/muf2]^2*V2[1., 2.] + 0.126984126984126984*zb^7*Log[Q2/muf2]^2*V2[1., 2.] + 0.109347442680776014*zb^8*Log[Q2/muf2]^2*V2[1., 2.] + 0.0962962962962962963*zb^9*Log[Q2/muf2]^2*V2[1., 2.] + 0.0861952861952861953*zb^10*Log[Q2/muf2]^2*V2[1., 2.] + 0.0781144781144781145*zb^11*Log[Q2/muf2]^2*V2[1., 2.] + 0.0714840714840714841*zb^12*Log[Q2/muf2]^2*V2[1., 2.] + 0.0659340659340659341*zb^13*Log[Q2/muf2]^2*V2[1., 2.] + 0.0612128612128612129*zb^14*Log[Q2/muf2]^2*V2[1., 2.] + 0.0571428571428571429*zb^15*Log[Q2/muf2]^2*V2[1., 2.] + 0.0535947712418300654*zb^16*Log[Q2/muf2]^2*V2[1., 2.] + 0.0504720406681190995*zb^17*Log[Q2/muf2]^2*V2[1., 2.] + 0.0477009517257195276*zb^18*Log[Q2/muf2]^2*V2[1., 2.] + 0.0452241715399610136*zb^19*Log[Q2/muf2]^2*V2[1., 2.] + 0.0429963798384851016*zb^20*Log[Q2/muf2]^2*V2[1., 2.] + 0.0409812409812409812*zb^21*Log[Q2/muf2]^2*V2[1., 2.] + 0.0391492565405608884*zb^22*Log[Q2/muf2]^2*V2[1., 2.] + 0.0374762113892548675*zb^23*Log[Q2/muf2]^2*V2[1., 2.] + 0.0359420289855072464*zb^24*Log[Q2/muf2]^2*V2[1., 2.] + 0.0345299145299145299*zb^25*Log[Q2/muf2]^2*V2[1., 2.] + 0.0332257043368154479*zb^26*Log[Q2/muf2]^2*V2[1., 2.] + 0.032017365350698684*zb^27*Log[Q2/muf2]^2*V2[1., 2.] + 0.0308946056072492854*zb^28*Log[Q2/muf2]^2*V2[1., 2.] + 0.0298485677796022624*zb^29*Log[Q2/muf2]^2*V2[1., 2.] + 0.028871585712520083*zb^30*Log[Q2/muf2]^2*V2[1., 2.] + 0.02795698924731183*zb^31*Log[Q2/muf2]^2*V2[1., 2.] + 0.0270989464537851635*zb^32*Log[Q2/muf2]^2*V2[1., 2.] + 0.0262923351158645276*zb^33*Log[Q2/muf2]^2*V2[1., 2.] + 0.0255326372973431797*zb^34*Log[Q2/muf2]^2*V2[1., 2.] + 0.02481585226683266*zb^35*Log[Q2/muf2]^2*V2[1., 2.] + 0.0241384241384241384*zb^36*Log[Q2/muf2]^2*V2[1., 2.] + 0.023497181391918233*zb^37*Log[Q2/muf2]^2*V2[1., 2.] + 0.022889286047180785*zb^38*Log[Q2/muf2]^2*V2[1., 2.] + 0.0223121907332433648*zb^39*Log[Q2/muf2]^2*V2[1., 2.] + 0.0217636022514071295*zb^40*Log[Q2/muf2]^2*V2[1., 2.] + 0.0212414505097431927*zb^41*Log[Q2/muf2]^2*V2[1., 2.] + 0.0207438619236690706*zb^42*Log[Q2/muf2]^2*V2[1., 2.] + 0.0202691365482063156*zb^43*Log[Q2/muf2]^2*V2[1., 2.] + 0.0198157283428601258*zb^44*Log[Q2/muf2]^2*V2[1., 2.] + 0.0193822280778802518*zb^45*Log[Q2/muf2]^2*V2[1., 2.] + 0.0189673484770617056*zb^46*Log[Q2/muf2]^2*V2[1., 2.] + 0.0185699112618631583*zb^47*Log[Q2/muf2]^2*V2[1., 2.] + 0.0181888358180151493*zb^48*Log[Q2/muf2]^2*V2[1., 2.] + 0.0178231292517006803*zb^49*Log[Q2/muf2]^2*V2[1., 2.] + 0.0174718776399448668*zb^50*Log[Q2/muf2]^2*V2[1., 2.] + 30.2948311151457727*Log[zb]*V2[1., 2.] + 47.1303622202048914*zb*Log[zb]*V2[1., 2.] - 23.0123456790123457*zb^2*Log[zb]*V2[1., 2.] - 2.44135802469135802*zb^3*Log[zb]*V2[1., 2.] + 0.597530864197530864*zb^4*Log[zb]*V2[1., 2.] + 1.4237037037037037*zb^5*Log[zb]*V2[1., 2.] + 1.69699168556311413*zb^6*Log[zb]*V2[1., 2.] + 1.78154761904761905*zb^7*Log[zb]*V2[1., 2.] + 1.7898687046835196*zb^8*Log[zb]*V2[1., 2.] + 1.76458749755046051*zb^9*Log[zb]*V2[1., 2.] + 1.72414211053941694*zb^10*Log[zb]*V2[1., 2.] + 1.6772355104678336*zb^11*Log[zb]*V2[1., 2.] + 1.62821149180900541*zb^12*Log[zb]*V2[1., 2.] + 1.57930336407137384*zb^13*Log[zb]*V2[1., 2.] + 1.53166236106407047*zb^14*Log[zb]*V2[1., 2.] + 1.48586159468103913*zb^15*Log[zb]*V2[1., 2.] + 1.44215671416171224*zb^16*Log[zb]*V2[1., 2.] + 1.40062655156369113*zb^17*Log[zb]*V2[1., 2.] + 1.36125153391802379*zb^18*Log[zb]*V2[1., 2.] + 1.32395847797473637*zb^19*Log[zb]*V2[1., 2.] + 1.28864660767440162*zb^20*Log[zb]*V2[1., 2.] + 1.25520279454208528*zb^21*Log[zb]*V2[1., 2.] + 1.22351047737885028*zb^22*Log[zb]*V2[1., 2.] + 1.19345481321932615*zb^23*Log[zb]*V2[1., 2.] + 1.16492555534778336*zb^24*Log[zb]*V2[1., 2.] + 1.13781855222527242*zb^25*Log[zb]*V2[1., 2.] + 1.11203640993245401*zb^26*Log[zb]*V2[1., 2.] + 1.08748865155648424*zb^27*Log[zb]*V2[1., 2.] + 1.06409158019020457*zb^28*Log[zb]*V2[1., 2.] + 1.04176797425520763*zb^29*Log[zb]*V2[1., 2.] + 1.02044669533074047*zb^30*Log[zb]*V2[1., 2.] + 1.00006225816790381*zb^31*Log[zb]*V2[1., 2.] + 0.980554393262632719*zb^32*Log[zb]*V2[1., 2.] + 0.961867620091546391*zb^33*Log[zb]*V2[1., 2.] + 0.943950841311406871*zb^34*Log[zb]*V2[1., 2.] + 0.926756963276689632*zb^35*Log[zb]*V2[1., 2.] + 0.910242545122143828*zb^36*Log[zb]*V2[1., 2.] + 0.894367476737134828*zb^37*Log[zb]*V2[1., 2.] + 0.879094684806359636*zb^38*Log[zb]*V2[1., 2.] + 0.864389865434878105*zb^39*Log[zb]*V2[1., 2.] + 0.850221241536673501*zb^40*Log[zb]*V2[1., 2.] + 0.836559343028881193*zb^41*Log[zb]*V2[1., 2.] + 0.8233768078622019*zb^42*Log[zb]*V2[1., 2.] + 0.810648201981949115*zb^43*Log[zb]*V2[1., 2.] + 0.798349856421126638*zb^44*Log[zb]*V2[1., 2.] + 0.786459719855829732*zb^45*Log[zb]*V2[1., 2.] + 0.7749572250906692*zb^46*Log[zb]*V2[1., 2.] + 0.763823168079424486*zb^47*Log[zb]*V2[1., 2.] + 0.7530395982186737*zb^48*Log[zb]*V2[1., 2.] + 0.742589718776852035*zb^49*Log[zb]*V2[1., 2.] + 0.732457796436596016*zb^50*Log[zb]*V2[1., 2.] + 24.4444444444444444*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 26.4444444444444444*zb*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 8.296296296296296*zb^2*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 3.55555555555555556*zb^3*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.31111111111111111*zb^4*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 1.74814814814814815*zb^5*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 1.42222222222222222*zb^6*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 1.20634920634920635*zb^7*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 1.05114638447971781*zb^8*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.933333333333333333*zb^9*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.840404040404040404*zb^10*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.764983164983164983*zb^11*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.702408702408702409*zb^12*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.649572649572649573*zb^13*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.604314204314204314*zb^14*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.565079365079365079*zb^15*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.530718954248366013*zb^16*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.500363108206245461*zb^17*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.473340213278293774*zb^18*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.44912280701754387*zb^19*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.427290448343079922*zb^20*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.407503607503607504*zb^21*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.389484911224041659*zb^22*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.373005416483677353*zb^23*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.3578743961352657*zb^24*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.343931623931623932*zb^25*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.331041468819246597*zb^26*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.319088319088319088*zb^27*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.307972997628170042*zb^28*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.297609925196132093*zb^29*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.287924854776912619*zb^30*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.278853046594982079*zb^31*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.270337786466818725*zb^32*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.262329174093879976*zb^33*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.254783125371360665*zb^34*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.247660545699761386*zb^35*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.240926640926640927*zb^36*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.234550339813497708*zb^37*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.228503807451175872*zb^38*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.222762033288349078*zb^39*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.217302480717114863*zb^40*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.212104787714543812*zb^41*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.207150510043306413*zb^42*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.202422900097318702*zb^43*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.197906715736173101*zb^44*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.193588054457619675*zb^45*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.189454209065679926*zb^46*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.185493541645253024*zb^47*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.181695373184734887*zb^48*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.178049886621315193*zb^49*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.174548041438797741*zb^50*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 7.11111111111111111*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 3.55555555555555556*zb*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 37.7777777777777778*Log[zb]^2*V2[1., 2.] - 33.1111111111111111*zb*Log[zb]^2*V2[1., 2.] + 9.18518518518518519*zb^2*Log[zb]^2*V2[1., 2.] + 4.*zb^3*Log[zb]^2*V2[1., 2.] + 2.62222222222222222*zb^4*Log[zb]^2*V2[1., 2.] + 1.99259259259259259*zb^5*Log[zb]^2*V2[1., 2.] + 1.6253968253968254*zb^6*Log[zb]^2*V2[1., 2.] + 1.38095238095238095*zb^7*Log[zb]^2*V2[1., 2.] + 1.20458553791887125*zb^8*Log[zb]^2*V2[1., 2.] + 1.07037037037037037*zb^9*Log[zb]^2*V2[1., 2.] + 0.9643097643097643*zb^10*Log[zb]^2*V2[1., 2.] + 0.878114478114478114*zb^11*Log[zb]^2*V2[1., 2.] + 0.806526806526806527*zb^12*Log[zb]^2*V2[1., 2.] + 0.746031746031746032*zb^13*Log[zb]^2*V2[1., 2.] + 0.6941798941798942*zb^14*Log[zb]^2*V2[1., 2.] + 0.649206349206349206*zb^15*Log[zb]^2*V2[1., 2.] + 0.609803921568627451*zb^16*Log[zb]^2*V2[1., 2.] + 0.574981844589687727*zb^17*Log[zb]^2*V2[1., 2.] + 0.543974314872147689*zb^18*Log[zb]^2*V2[1., 2.] + 0.516179337231968811*zb^19*Log[zb]^2*V2[1., 2.] + 0.491116680590364801*zb^20*Log[zb]^2*V2[1., 2.] + 0.468398268398268398*zb^21*Log[zb]^2*V2[1., 2.] + 0.447706882489491185*zb^22*Log[zb]^2*V2[1., 2.] + 0.428780559215341824*zb^23*Log[zb]^2*V2[1., 2.] + 0.411400966183574879*zb^24*Log[zb]^2*V2[1., 2.] + 0.395384615384615385*zb^25*Log[zb]^2*V2[1., 2.] + 0.380576131687242798*zb^26*Log[zb]^2*V2[1., 2.] + 0.366843033509700176*zb^27*Log[zb]^2*V2[1., 2.] + 0.354071641427963267*zb^28*Log[zb]^2*V2[1., 2.] + 0.342163838715562853*zb^29*Log[zb]^2*V2[1., 2.] + 0.3310344827586207*zb^30*Log[zb]^2*V2[1., 2.] + 0.320609318996415771*zb^31*Log[zb]^2*V2[1., 2.] + 0.310823286629738243*zb^32*Log[zb]^2*V2[1., 2.] + 0.301619132501485443*zb^33*Log[zb]^2*V2[1., 2.] + 0.292946269416857652*zb^34*Log[zb]^2*V2[1., 2.] + 0.284759829857869074*zb^35*Log[zb]^2*V2[1., 2.] + 0.277019877019877*zb^36*Log[zb]^2*V2[1., 2.] + 0.269690743374953901*zb^37*Log[zb]^2*V2[1., 2.] + 0.262740473266789056*zb^38*Log[zb]^2*V2[1., 2.] + 0.256140350877192982*zb^39*Log[zb]^2*V2[1., 2.] + 0.24986449864498644*zb^40*Log[zb]^2*V2[1., 2.] + 0.243889534133436572*zb^41*Log[zb]^2*V2[1., 2.] + 0.238194275630463946*zb^42*Log[zb]^2*V2[1., 2.] + 0.232759488573442062*zb^43*Log[zb]^2*V2[1., 2.] + 0.22756766632735625*zb^44*Log[zb]^2*V2[1., 2.] + 0.222602839994144342*zb^45*Log[zb]^2*V2[1., 2.] + 0.217850412855038202*zb^46*Log[zb]^2*V2[1., 2.] + 0.213297015794703121*zb^47*Log[zb]^2*V2[1., 2.] + 0.208930380662903459*zb^48*Log[zb]^2*V2[1., 2.] + 0.204739229024943311*zb^49*Log[zb]^2*V2[1., 2.] + 0.2007131741585523*zb^50*Log[zb]^2*V2[1., 2.] - 21.3333333333333333*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 10.6666666666666667*zb*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 14.2222222222222222*Log[zb]^3*V2[1., 2.] + 7.11111111111111111*zb*Log[zb]^3*V2[1., 2.] + 0.201688644383924521*zb*V2[1., s] - 0.5*zb^2*V2[1., s] - 0.0483113556160754788*zb^3*V2[1., s] - 0.374700244504964368*zb^4*V2[1., s] - 0.2686007464822903*zb^5*V2[1., s] - 0.176791371916406437*zb^6*V2[1., s] - 0.10598837382721667*zb^7*V2[1., s] - 0.0491408577828742279*zb^8*V2[1., s] - 0.0016164353931511805*zb^9*V2[1., s] + 0.0392938753325835265*zb^10*V2[1., s] + 0.0752403987074372581*zb^11*V2[1., s] + 0.107293388314135232*zb^12*V2[1., s] + 0.136189227710578225*zb^13*V2[1., s] + 0.162460563800110368*zb^14*V2[1., s] + 0.186508566035515239*zb^15*V2[1., s] + 0.208645239577842575*zb^16*V2[1., s] + 0.229119499409175311*zb^17*V2[1., s] + 0.248134004192460948*zb^18*V2[1., s] + 0.26585648381876215*zb^19*V2[1., s] + 0.282427641929192008*zb^20*V2[1., s] + 0.297966843199373885*zb^21*V2[1., s] + 0.31257631679000447*zb^22*V2[1., s] + 0.326344334509544796*zb^23*V2[1., s] + 0.339347660880578646*zb^24*V2[1., s] + 0.351653473613240883*zb^25*V2[1., s] + 0.363320890714973394*zb^26*V2[1., s] + 0.374402200024347772*zb^27*V2[1., s] + 0.384943859994052403*zb^28*V2[1., s] + 0.394987322136586476*zb^29*V2[1., s] + 0.404569712697963381*zb^30*V2[1., s] + 0.4137244019810736*zb^31*V2[1., s] + 0.4224814831168323*zb^32*V2[1., s] + 0.430868177205970558*zb^33*V2[1., s] + 0.438909178113755419*zb^34*V2[1., s] + 0.446626947445712671*zb^35*V2[1., s] + 0.454041968124058868*zb^36*V2[1., s] + 0.461172963353228572*zb^37*V2[1., s] + 0.4680370864883192*zb^38*V2[1., s] + 0.474650086315561098*zb^39*V2[1., s] + 0.481026451455446988*zb^40*V2[1., s] + 0.487179536959818977*zb^41*V2[1., s] + 0.493121675658748716*zb^42*V2[1., s] + 0.498864276394790148*zb^43*V2[1., s] + 0.504417910940781347*zb^44*V2[1., s] + 0.509792391117153423*zb^45*V2[1., s] + 0.514996837393511593*zb^46*V2[1., s] + 0.520039740067580858*zb^47*V2[1., s] + 0.524929013954973735*zb^48*V2[1., s] + 0.529672047389711835*zb^49*V2[1., s] + 0.534275746223291309*zb^50*V2[1., s] - 0.333333333333333333*zb*Log[Q2/muf2]*V2[1., s] + 0.25*zb^2*Log[Q2/muf2]*V2[1., s] - 0.166666666666666667*zb^3*Log[Q2/muf2]*V2[1., s] + 0.0416666666666666667*zb^4*Log[Q2/muf2]*V2[1., s] + 0.0968518518518518519*zb^5*Log[Q2/muf2]*V2[1., s] + 0.127037037037037037*zb^6*Log[Q2/muf2]*V2[1., s] + 0.149168556311413454*zb^7*Log[Q2/muf2]*V2[1., s] + 0.167214663643235072*zb^8*Log[Q2/muf2]*V2[1., s] + 0.182565402704291593*zb^9*Log[Q2/muf2]*V2[1., s] + 0.195896531452087008*zb^10*Log[Q2/muf2]*V2[1., s] + 0.207621015348288076*zb^11*Log[Q2/muf2]*V2[1., s] + 0.218027314997011967*zb^12*Log[Q2/muf2]*V2[1., s] + 0.227331986626858422*zb^13*Log[Q2/muf2]*V2[1., s] + 0.235704202187718671*zb^14*Log[Q2/muf2]*V2[1., s] + 0.243279322088845898*zb^15*Log[Q2/muf2]*V2[1., s] + 0.250167417459084126*zb^16*Log[Q2/muf2]*V2[1., s] + 0.256459085616741326*zb^17*Log[Q2/muf2]*V2[1., s] + 0.262229632827479809*zb^18*Log[Q2/muf2]*V2[1., s] + 0.267542185853476205*zb^19*Log[Q2/muf2]*V2[1., s] + 0.272450059867772105*zb^20*Log[Q2/muf2]*V2[1., s] + 0.276998590361593458*zb^21*Log[Q2/muf2]*V2[1., s] + 0.281226568617505854*zb^22*Log[Q2/muf2]*V2[1., s] + 0.285167378471374349*zb^23*Log[Q2/muf2]*V2[1., s] + 0.288849904762610259*zb^24*Log[Q2/muf2]*V2[1., s] + 0.292299265248070605*zb^25*Log[Q2/muf2]*V2[1., s] + 0.295537404662442715*zb^26*Log[Q2/muf2]*V2[1., s] + 0.298583580193377698*zb^27*Log[Q2/muf2]*V2[1., s] + 0.301454760752222342*zb^28*Log[Q2/muf2]*V2[1., s] + 0.304165957313125008*zb^29*Log[Q2/muf2]*V2[1., s] + 0.306730497761603397*zb^30*Log[Q2/muf2]*V2[1., s] + 0.309160256791184006*zb^31*Log[Q2/muf2]*V2[1., s] + 0.311465849168970225*zb^32*Log[Q2/muf2]*V2[1., s] + 0.313656792983057381*zb^33*Log[Q2/muf2]*V2[1., s] + 0.315741648159823665*zb^34*Log[Q2/muf2]*V2[1., s] + 0.317728134504404627*zb^35*Log[Q2/muf2]*V2[1., s] + 0.319623232704400284*zb^36*Log[Q2/muf2]*V2[1., s] + 0.321433271093811394*zb^37*Log[Q2/muf2]*V2[1., s] + 0.323164000462818996*zb^38*Log[Q2/muf2]*V2[1., s] + 0.324820658790128309*zb^39*Log[Q2/muf2]*V2[1., s] + 0.326408027445949413*zb^40*Log[Q2/muf2]*V2[1., s] + 0.327930480148218142*zb^41*Log[Q2/muf2]*V2[1., s] + 0.329392025739201242*zb^42*Log[Q2/muf2]*V2[1., s] + 0.330796345673958609*zb^43*Log[Q2/muf2]*V2[1., s] + 0.332146826968275162*zb^44*Log[Q2/muf2]*V2[1., s] + 0.333446591235367925*zb^45*Log[Q2/muf2]*V2[1., s] + 0.334698520342986561*zb^46*Log[Q2/muf2]*V2[1., s] + 0.335905279141549225*zb^47*Log[Q2/muf2]*V2[1., s] + 0.337069335646579473*zb^48*Log[Q2/muf2]*V2[1., s] + 0.338192979002447025*zb^49*Log[Q2/muf2]*V2[1., s] + 0.339278335507268719*zb^50*Log[Q2/muf2]*V2[1., s] + 0.0833333333333333333*zb*Log[Q2/muf2]^2*V2[1., s] + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2*V2[1., s] + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2*V2[1., s] + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2*V2[1., s] + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2*V2[1., s] + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2*V2[1., s] + 0.09325396825396826*zb^8*Log[Q2/muf2]^2*V2[1., s] + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2*V2[1., s] + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2*V2[1., s] + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2*V2[1., s] + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2*V2[1., s] + 0.09935897435897435*zb^13*Log[Q2/muf2]^2*V2[1., s] + 0.100122100122100122*zb^14*Log[Q2/muf2]^2*V2[1., s] + 0.100793650793650794*zb^15*Log[Q2/muf2]^2*V2[1., s] + 0.101388888888888889*zb^16*Log[Q2/muf2]^2*V2[1., s] + 0.101919934640522876*zb^17*Log[Q2/muf2]^2*V2[1., s] + 0.102396514161220044*zb^18*Log[Q2/muf2]^2*V2[1., s] + 0.102826510721247563*zb^19*Log[Q2/muf2]^2*V2[1., s] + 0.103216374269005848*zb^20*Log[Q2/muf2]^2*V2[1., s] + 0.103571428571428571*zb^21*Log[Q2/muf2]^2*V2[1., s] + 0.103896103896103896*zb^22*Log[Q2/muf2]^2*V2[1., s] + 0.104194115063680281*zb^23*Log[Q2/muf2]^2*V2[1., s] + 0.104468599033816425*zb^24*Log[Q2/muf2]^2*V2[1., s] + 0.104722222222222222*zb^25*Log[Q2/muf2]^2*V2[1., s] + 0.104957264957264957*zb^26*Log[Q2/muf2]^2*V2[1., s] + 0.105175688509021842*zb^27*Log[Q2/muf2]^2*V2[1., s] + 0.105379188712522046*zb^28*Log[Q2/muf2]^2*V2[1., s] + 0.105569239189928845*zb^29*Log[Q2/muf2]^2*V2[1., s] + 0.105747126436781609*zb^30*Log[Q2/muf2]^2*V2[1., s] + 0.105913978494623656*zb^31*Log[Q2/muf2]^2*V2[1., s] + 0.10607078853046595*zb^32*Log[Q2/muf2]^2*V2[1., s] + 0.106218434343434343*zb^33*Log[Q2/muf2]^2*V2[1., s] + 0.106357694592988711*zb^34*Log[Q2/muf2]^2*V2[1., s] + 0.106489262371615313*zb^35*Log[Q2/muf2]^2*V2[1., s] + 0.106613756613756614*zb^36*Log[Q2/muf2]^2*V2[1., s] + 0.106731731731731732*zb^37*Log[Q2/muf2]^2*V2[1., s] + 0.106843685791054212*zb^38*Log[Q2/muf2]^2*V2[1., s] + 0.106950067476383266*zb^39*Log[Q2/muf2]^2*V2[1., s] + 0.107051282051282051*zb^40*Log[Q2/muf2]^2*V2[1., s] + 0.10714769647696477*zb^41*Log[Q2/muf2]^2*V2[1., s] + 0.107239643825009679*zb^42*Log[Q2/muf2]^2*V2[1., s] + 0.107327427094868955*zb^43*Log[Q2/muf2]^2*V2[1., s] + 0.107411322527601597*zb^44*Log[Q2/muf2]^2*V2[1., s] + 0.107491582491582492*zb^45*Log[Q2/muf2]^2*V2[1., s] + 0.107568438003220612*zb^46*Log[Q2/muf2]^2*V2[1., s] + 0.107642100935347929*zb^47*Log[Q2/muf2]^2*V2[1., s] + 0.107712765957446809*zb^48*Log[Q2/muf2]^2*V2[1., s] + 0.107780612244897959*zb^49*Log[Q2/muf2]^2*V2[1., s] + 0.107845804988662132*zb^50*Log[Q2/muf2]^2*V2[1., s] - 0.666666666666666667*zb*Log[zb]*V2[1., s] + 0.5*zb^2*Log[zb]*V2[1., s] - 0.333333333333333333*zb^3*Log[zb]*V2[1., s] + 0.0833333333333333333*zb^4*Log[zb]*V2[1., s] + 0.193703703703703704*zb^5*Log[zb]*V2[1., s] + 0.254074074074074074*zb^6*Log[zb]*V2[1., s] + 0.298337112622826909*zb^7*Log[zb]*V2[1., s] + 0.334429327286470144*zb^8*Log[zb]*V2[1., s] + 0.365130805408583186*zb^9*Log[zb]*V2[1., s] + 0.391793062904174015*zb^10*Log[zb]*V2[1., s] + 0.415242030696576151*zb^11*Log[zb]*V2[1., s] + 0.436054629994023933*zb^12*Log[zb]*V2[1., s] + 0.454663973253716843*zb^13*Log[zb]*V2[1., s] + 0.471408404375437342*zb^14*Log[zb]*V2[1., s] + 0.486558644177691797*zb^15*Log[zb]*V2[1., s] + 0.500334834918168252*zb^16*Log[zb]*V2[1., s] + 0.512918171233482652*zb^17*Log[zb]*V2[1., s] + 0.524459265654959619*zb^18*Log[zb]*V2[1., s] + 0.535084371706952411*zb^19*Log[zb]*V2[1., s] + 0.5449001197355442*zb^20*Log[zb]*V2[1., s] + 0.553997180723186915*zb^21*Log[zb]*V2[1., s] + 0.562453137235011707*zb^22*Log[zb]*V2[1., s] + 0.570334756942748698*zb^23*Log[zb]*V2[1., s] + 0.577699809525220517*zb^24*Log[zb]*V2[1., s] + 0.584598530496141211*zb^25*Log[zb]*V2[1., s] + 0.5910748093248854*zb^26*Log[zb]*V2[1., s] + 0.597167160386755396*zb^27*Log[zb]*V2[1., s] + 0.602909521504444684*zb^28*Log[zb]*V2[1., s] + 0.608331914626250015*zb^29*Log[zb]*V2[1., s] + 0.613460995523206793*zb^30*Log[zb]*V2[1., s] + 0.618320513582368012*zb^31*Log[zb]*V2[1., s] + 0.622931698337940449*zb^32*Log[zb]*V2[1., s] + 0.627313585966114762*zb^33*Log[zb]*V2[1., s] + 0.6314832963196473*zb^34*Log[zb]*V2[1., s] + 0.635456269008809253*zb^35*Log[zb]*V2[1., s] + 0.639246465408800569*zb^36*Log[zb]*V2[1., s] + 0.642866542187622787*zb^37*Log[zb]*V2[1., s] + 0.646328000925637993*zb^38*Log[zb]*V2[1., s] + 0.649641317580256617*zb^39*Log[zb]*V2[1., s] + 0.652816054891898826*zb^40*Log[zb]*V2[1., s] + 0.655860960296436284*zb^41*Log[zb]*V2[1., s] + 0.658784051478402483*zb^42*Log[zb]*V2[1., s] + 0.661592691347917219*zb^43*Log[zb]*V2[1., s] + 0.664293653936550324*zb^44*Log[zb]*V2[1., s] + 0.6668931824707358*zb^45*Log[zb]*V2[1., s] + 0.669397040685973121*zb^46*Log[zb]*V2[1., s] + 0.6718105582830984*zb^47*Log[zb]*V2[1., s] + 0.674138671293158945*zb^48*Log[zb]*V2[1., s] + 0.676385958004894049*zb^49*Log[zb]*V2[1., s] + 0.678556671014537437*zb^50*Log[zb]*V2[1., s] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.333333333333333333*zb*Log[zb]^2*V2[1., s] + 0.333333333333333333*zb^3*Log[zb]^2*V2[1., s] + 0.333333333333333333*zb^4*Log[zb]^2*V2[1., s] + 0.344444444444444444*zb^5*Log[zb]^2*V2[1., s] + 0.355555555555555556*zb^6*Log[zb]^2*V2[1., s] + 0.365079365079365079*zb^7*Log[zb]^2*V2[1., s] + 0.373015873015873016*zb^8*Log[zb]^2*V2[1., s] + 0.37962962962962965*zb^9*Log[zb]^2*V2[1., s] + 0.385185185185185185*zb^10*Log[zb]^2*V2[1., s] + 0.389898989898989899*zb^11*Log[zb]^2*V2[1., s] + 0.393939393939393939*zb^12*Log[zb]^2*V2[1., s] + 0.397435897435897436*zb^13*Log[zb]^2*V2[1., s] + 0.400488400488400488*zb^14*Log[zb]^2*V2[1., s] + 0.403174603174603175*zb^15*Log[zb]^2*V2[1., s] + 0.405555555555555556*zb^16*Log[zb]^2*V2[1., s] + 0.407679738562091503*zb^17*Log[zb]^2*V2[1., s] + 0.409586056644880174*zb^18*Log[zb]^2*V2[1., s] + 0.411306042884990253*zb^19*Log[zb]^2*V2[1., s] + 0.412865497076023392*zb^20*Log[zb]^2*V2[1., s] + 0.414285714285714286*zb^21*Log[zb]^2*V2[1., s] + 0.415584415584415584*zb^22*Log[zb]^2*V2[1., s] + 0.416776460254721124*zb^23*Log[zb]^2*V2[1., s] + 0.4178743961352657*zb^24*Log[zb]^2*V2[1., s] + 0.418888888888888889*zb^25*Log[zb]^2*V2[1., s] + 0.419829059829059829*zb^26*Log[zb]^2*V2[1., s] + 0.420702754036087369*zb^27*Log[zb]^2*V2[1., s] + 0.421516754850088183*zb^28*Log[zb]^2*V2[1., s] + 0.4222769567597154*zb^29*Log[zb]^2*V2[1., s] + 0.422988505747126437*zb^30*Log[zb]^2*V2[1., s] + 0.423655913978494624*zb^31*Log[zb]^2*V2[1., s] + 0.424283154121863799*zb^32*Log[zb]^2*V2[1., s] + 0.424873737373737374*zb^33*Log[zb]^2*V2[1., s] + 0.425430778371954843*zb^34*Log[zb]^2*V2[1., s] + 0.425957049486461251*zb^35*Log[zb]^2*V2[1., s] + 0.426455026455026455*zb^36*Log[zb]^2*V2[1., s] + 0.426926926926926927*zb^37*Log[zb]^2*V2[1., s] + 0.427374743164216848*zb^38*Log[zb]^2*V2[1., s] + 0.427800269905533063*zb^39*Log[zb]^2*V2[1., s] + 0.428205128205128205*zb^40*Log[zb]^2*V2[1., s] + 0.428590785907859079*zb^41*Log[zb]^2*V2[1., s] + 0.428958575300038715*zb^42*Log[zb]^2*V2[1., s] + 0.429309708379475821*zb^43*Log[zb]^2*V2[1., s] + 0.429645290110406389*zb^44*Log[zb]^2*V2[1., s] + 0.429966329966329966*zb^45*Log[zb]^2*V2[1., s] + 0.430273752012882448*zb^46*Log[zb]^2*V2[1., s] + 0.430568403741391715*zb^47*Log[zb]^2*V2[1., s] + 0.430851063829787234*zb^48*Log[zb]^2*V2[1., s] + 0.431122448979591837*zb^49*Log[zb]^2*V2[1., s] + 0.431383219954648526*zb^50*Log[zb]^2*V2[1., s] + 0.201688644383924521*zb*V2[2., s] - 0.5*zb^2*V2[2., s] - 0.0483113556160754788*zb^3*V2[2., s] - 0.374700244504964368*zb^4*V2[2., s] - 0.2686007464822903*zb^5*V2[2., s] - 0.176791371916406437*zb^6*V2[2., s] - 0.10598837382721667*zb^7*V2[2., s] - 0.0491408577828742279*zb^8*V2[2., s] - 0.0016164353931511805*zb^9*V2[2., s] + 0.0392938753325835265*zb^10*V2[2., s] + 0.0752403987074372581*zb^11*V2[2., s] + 0.107293388314135232*zb^12*V2[2., s] + 0.136189227710578225*zb^13*V2[2., s] + 0.162460563800110368*zb^14*V2[2., s] + 0.186508566035515239*zb^15*V2[2., s] + 0.208645239577842575*zb^16*V2[2., s] + 0.229119499409175311*zb^17*V2[2., s] + 0.248134004192460948*zb^18*V2[2., s] + 0.26585648381876215*zb^19*V2[2., s] + 0.282427641929192008*zb^20*V2[2., s] + 0.297966843199373885*zb^21*V2[2., s] + 0.31257631679000447*zb^22*V2[2., s] + 0.326344334509544796*zb^23*V2[2., s] + 0.339347660880578646*zb^24*V2[2., s] + 0.351653473613240883*zb^25*V2[2., s] + 0.363320890714973394*zb^26*V2[2., s] + 0.374402200024347772*zb^27*V2[2., s] + 0.384943859994052403*zb^28*V2[2., s] + 0.394987322136586476*zb^29*V2[2., s] + 0.404569712697963381*zb^30*V2[2., s] + 0.4137244019810736*zb^31*V2[2., s] + 0.4224814831168323*zb^32*V2[2., s] + 0.430868177205970558*zb^33*V2[2., s] + 0.438909178113755419*zb^34*V2[2., s] + 0.446626947445712671*zb^35*V2[2., s] + 0.454041968124058868*zb^36*V2[2., s] + 0.461172963353228572*zb^37*V2[2., s] + 0.4680370864883192*zb^38*V2[2., s] + 0.474650086315561098*zb^39*V2[2., s] + 0.481026451455446988*zb^40*V2[2., s] + 0.487179536959818977*zb^41*V2[2., s] + 0.493121675658748716*zb^42*V2[2., s] + 0.498864276394790148*zb^43*V2[2., s] + 0.504417910940781347*zb^44*V2[2., s] + 0.509792391117153423*zb^45*V2[2., s] + 0.514996837393511593*zb^46*V2[2., s] + 0.520039740067580858*zb^47*V2[2., s] + 0.524929013954973735*zb^48*V2[2., s] + 0.529672047389711835*zb^49*V2[2., s] + 0.534275746223291309*zb^50*V2[2., s] - 0.333333333333333333*zb*Log[Q2/muf2]*V2[2., s] + 0.25*zb^2*Log[Q2/muf2]*V2[2., s] - 0.166666666666666667*zb^3*Log[Q2/muf2]*V2[2., s] + 0.0416666666666666667*zb^4*Log[Q2/muf2]*V2[2., s] + 0.0968518518518518519*zb^5*Log[Q2/muf2]*V2[2., s] + 0.127037037037037037*zb^6*Log[Q2/muf2]*V2[2., s] + 0.149168556311413454*zb^7*Log[Q2/muf2]*V2[2., s] + 0.167214663643235072*zb^8*Log[Q2/muf2]*V2[2., s] + 0.182565402704291593*zb^9*Log[Q2/muf2]*V2[2., s] + 0.195896531452087008*zb^10*Log[Q2/muf2]*V2[2., s] + 0.207621015348288076*zb^11*Log[Q2/muf2]*V2[2., s] + 0.218027314997011967*zb^12*Log[Q2/muf2]*V2[2., s] + 0.227331986626858422*zb^13*Log[Q2/muf2]*V2[2., s] + 0.235704202187718671*zb^14*Log[Q2/muf2]*V2[2., s] + 0.243279322088845898*zb^15*Log[Q2/muf2]*V2[2., s] + 0.250167417459084126*zb^16*Log[Q2/muf2]*V2[2., s] + 0.256459085616741326*zb^17*Log[Q2/muf2]*V2[2., s] + 0.262229632827479809*zb^18*Log[Q2/muf2]*V2[2., s] + 0.267542185853476205*zb^19*Log[Q2/muf2]*V2[2., s] + 0.272450059867772105*zb^20*Log[Q2/muf2]*V2[2., s] + 0.276998590361593458*zb^21*Log[Q2/muf2]*V2[2., s] + 0.281226568617505854*zb^22*Log[Q2/muf2]*V2[2., s] + 0.285167378471374349*zb^23*Log[Q2/muf2]*V2[2., s] + 0.288849904762610259*zb^24*Log[Q2/muf2]*V2[2., s] + 0.292299265248070605*zb^25*Log[Q2/muf2]*V2[2., s] + 0.295537404662442715*zb^26*Log[Q2/muf2]*V2[2., s] + 0.298583580193377698*zb^27*Log[Q2/muf2]*V2[2., s] + 0.301454760752222342*zb^28*Log[Q2/muf2]*V2[2., s] + 0.304165957313125008*zb^29*Log[Q2/muf2]*V2[2., s] + 0.306730497761603397*zb^30*Log[Q2/muf2]*V2[2., s] + 0.309160256791184006*zb^31*Log[Q2/muf2]*V2[2., s] + 0.311465849168970225*zb^32*Log[Q2/muf2]*V2[2., s] + 0.313656792983057381*zb^33*Log[Q2/muf2]*V2[2., s] + 0.315741648159823665*zb^34*Log[Q2/muf2]*V2[2., s] + 0.317728134504404627*zb^35*Log[Q2/muf2]*V2[2., s] + 0.319623232704400284*zb^36*Log[Q2/muf2]*V2[2., s] + 0.321433271093811394*zb^37*Log[Q2/muf2]*V2[2., s] + 0.323164000462818996*zb^38*Log[Q2/muf2]*V2[2., s] + 0.324820658790128309*zb^39*Log[Q2/muf2]*V2[2., s] + 0.326408027445949413*zb^40*Log[Q2/muf2]*V2[2., s] + 0.327930480148218142*zb^41*Log[Q2/muf2]*V2[2., s] + 0.329392025739201242*zb^42*Log[Q2/muf2]*V2[2., s] + 0.330796345673958609*zb^43*Log[Q2/muf2]*V2[2., s] + 0.332146826968275162*zb^44*Log[Q2/muf2]*V2[2., s] + 0.333446591235367925*zb^45*Log[Q2/muf2]*V2[2., s] + 0.334698520342986561*zb^46*Log[Q2/muf2]*V2[2., s] + 0.335905279141549225*zb^47*Log[Q2/muf2]*V2[2., s] + 0.337069335646579473*zb^48*Log[Q2/muf2]*V2[2., s] + 0.338192979002447025*zb^49*Log[Q2/muf2]*V2[2., s] + 0.339278335507268719*zb^50*Log[Q2/muf2]*V2[2., s] + 0.0833333333333333333*zb*Log[Q2/muf2]^2*V2[2., s] + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2*V2[2., s] + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2*V2[2., s] + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2*V2[2., s] + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2*V2[2., s] + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2*V2[2., s] + 0.09325396825396826*zb^8*Log[Q2/muf2]^2*V2[2., s] + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2*V2[2., s] + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2*V2[2., s] + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2*V2[2., s] + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2*V2[2., s] + 0.09935897435897435*zb^13*Log[Q2/muf2]^2*V2[2., s] + 0.100122100122100122*zb^14*Log[Q2/muf2]^2*V2[2., s] + 0.100793650793650794*zb^15*Log[Q2/muf2]^2*V2[2., s] + 0.101388888888888889*zb^16*Log[Q2/muf2]^2*V2[2., s] + 0.101919934640522876*zb^17*Log[Q2/muf2]^2*V2[2., s] + 0.102396514161220044*zb^18*Log[Q2/muf2]^2*V2[2., s] + 0.102826510721247563*zb^19*Log[Q2/muf2]^2*V2[2., s] + 0.103216374269005848*zb^20*Log[Q2/muf2]^2*V2[2., s] + 0.103571428571428571*zb^21*Log[Q2/muf2]^2*V2[2., s] + 0.103896103896103896*zb^22*Log[Q2/muf2]^2*V2[2., s] + 0.104194115063680281*zb^23*Log[Q2/muf2]^2*V2[2., s] + 0.104468599033816425*zb^24*Log[Q2/muf2]^2*V2[2., s] + 0.104722222222222222*zb^25*Log[Q2/muf2]^2*V2[2., s] + 0.104957264957264957*zb^26*Log[Q2/muf2]^2*V2[2., s] + 0.105175688509021842*zb^27*Log[Q2/muf2]^2*V2[2., s] + 0.105379188712522046*zb^28*Log[Q2/muf2]^2*V2[2., s] + 0.105569239189928845*zb^29*Log[Q2/muf2]^2*V2[2., s] + 0.105747126436781609*zb^30*Log[Q2/muf2]^2*V2[2., s] + 0.105913978494623656*zb^31*Log[Q2/muf2]^2*V2[2., s] + 0.10607078853046595*zb^32*Log[Q2/muf2]^2*V2[2., s] + 0.106218434343434343*zb^33*Log[Q2/muf2]^2*V2[2., s] + 0.106357694592988711*zb^34*Log[Q2/muf2]^2*V2[2., s] + 0.106489262371615313*zb^35*Log[Q2/muf2]^2*V2[2., s] + 0.106613756613756614*zb^36*Log[Q2/muf2]^2*V2[2., s] + 0.106731731731731732*zb^37*Log[Q2/muf2]^2*V2[2., s] + 0.106843685791054212*zb^38*Log[Q2/muf2]^2*V2[2., s] + 0.106950067476383266*zb^39*Log[Q2/muf2]^2*V2[2., s] + 0.107051282051282051*zb^40*Log[Q2/muf2]^2*V2[2., s] + 0.10714769647696477*zb^41*Log[Q2/muf2]^2*V2[2., s] + 0.107239643825009679*zb^42*Log[Q2/muf2]^2*V2[2., s] + 0.107327427094868955*zb^43*Log[Q2/muf2]^2*V2[2., s] + 0.107411322527601597*zb^44*Log[Q2/muf2]^2*V2[2., s] + 0.107491582491582492*zb^45*Log[Q2/muf2]^2*V2[2., s] + 0.107568438003220612*zb^46*Log[Q2/muf2]^2*V2[2., s] + 0.107642100935347929*zb^47*Log[Q2/muf2]^2*V2[2., s] + 0.107712765957446809*zb^48*Log[Q2/muf2]^2*V2[2., s] + 0.107780612244897959*zb^49*Log[Q2/muf2]^2*V2[2., s] + 0.107845804988662132*zb^50*Log[Q2/muf2]^2*V2[2., s] - 0.666666666666666667*zb*Log[zb]*V2[2., s] + 0.5*zb^2*Log[zb]*V2[2., s] - 0.333333333333333333*zb^3*Log[zb]*V2[2., s] + 0.0833333333333333333*zb^4*Log[zb]*V2[2., s] + 0.193703703703703704*zb^5*Log[zb]*V2[2., s] + 0.254074074074074074*zb^6*Log[zb]*V2[2., s] + 0.298337112622826909*zb^7*Log[zb]*V2[2., s] + 0.334429327286470144*zb^8*Log[zb]*V2[2., s] + 0.365130805408583186*zb^9*Log[zb]*V2[2., s] + 0.391793062904174015*zb^10*Log[zb]*V2[2., s] + 0.415242030696576151*zb^11*Log[zb]*V2[2., s] + 0.436054629994023933*zb^12*Log[zb]*V2[2., s] + 0.454663973253716843*zb^13*Log[zb]*V2[2., s] + 0.471408404375437342*zb^14*Log[zb]*V2[2., s] + 0.486558644177691797*zb^15*Log[zb]*V2[2., s] + 0.500334834918168252*zb^16*Log[zb]*V2[2., s] + 0.512918171233482652*zb^17*Log[zb]*V2[2., s] + 0.524459265654959619*zb^18*Log[zb]*V2[2., s] + 0.535084371706952411*zb^19*Log[zb]*V2[2., s] + 0.5449001197355442*zb^20*Log[zb]*V2[2., s] + 0.553997180723186915*zb^21*Log[zb]*V2[2., s] + 0.562453137235011707*zb^22*Log[zb]*V2[2., s] + 0.570334756942748698*zb^23*Log[zb]*V2[2., s] + 0.577699809525220517*zb^24*Log[zb]*V2[2., s] + 0.584598530496141211*zb^25*Log[zb]*V2[2., s] + 0.5910748093248854*zb^26*Log[zb]*V2[2., s] + 0.597167160386755396*zb^27*Log[zb]*V2[2., s] + 0.602909521504444684*zb^28*Log[zb]*V2[2., s] + 0.608331914626250015*zb^29*Log[zb]*V2[2., s] + 0.613460995523206793*zb^30*Log[zb]*V2[2., s] + 0.618320513582368012*zb^31*Log[zb]*V2[2., s] + 0.622931698337940449*zb^32*Log[zb]*V2[2., s] + 0.627313585966114762*zb^33*Log[zb]*V2[2., s] + 0.6314832963196473*zb^34*Log[zb]*V2[2., s] + 0.635456269008809253*zb^35*Log[zb]*V2[2., s] + 0.639246465408800569*zb^36*Log[zb]*V2[2., s] + 0.642866542187622787*zb^37*Log[zb]*V2[2., s] + 0.646328000925637993*zb^38*Log[zb]*V2[2., s] + 0.649641317580256617*zb^39*Log[zb]*V2[2., s] + 0.652816054891898826*zb^40*Log[zb]*V2[2., s] + 0.655860960296436284*zb^41*Log[zb]*V2[2., s] + 0.658784051478402483*zb^42*Log[zb]*V2[2., s] + 0.661592691347917219*zb^43*Log[zb]*V2[2., s] + 0.664293653936550324*zb^44*Log[zb]*V2[2., s] + 0.6668931824707358*zb^45*Log[zb]*V2[2., s] + 0.669397040685973121*zb^46*Log[zb]*V2[2., s] + 0.6718105582830984*zb^47*Log[zb]*V2[2., s] + 0.674138671293158945*zb^48*Log[zb]*V2[2., s] + 0.676385958004894049*zb^49*Log[zb]*V2[2., s] + 0.678556671014537437*zb^50*Log[zb]*V2[2., s] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.333333333333333333*zb*Log[zb]^2*V2[2., s] + 0.333333333333333333*zb^3*Log[zb]^2*V2[2., s] + 0.333333333333333333*zb^4*Log[zb]^2*V2[2., s] + 0.344444444444444444*zb^5*Log[zb]^2*V2[2., s] + 0.355555555555555556*zb^6*Log[zb]^2*V2[2., s] + 0.365079365079365079*zb^7*Log[zb]^2*V2[2., s] + 0.373015873015873016*zb^8*Log[zb]^2*V2[2., s] + 0.37962962962962965*zb^9*Log[zb]^2*V2[2., s] + 0.385185185185185185*zb^10*Log[zb]^2*V2[2., s] + 0.389898989898989899*zb^11*Log[zb]^2*V2[2., s] + 0.393939393939393939*zb^12*Log[zb]^2*V2[2., s] + 0.397435897435897436*zb^13*Log[zb]^2*V2[2., s] + 0.400488400488400488*zb^14*Log[zb]^2*V2[2., s] + 0.403174603174603175*zb^15*Log[zb]^2*V2[2., s] + 0.405555555555555556*zb^16*Log[zb]^2*V2[2., s] + 0.407679738562091503*zb^17*Log[zb]^2*V2[2., s] + 0.409586056644880174*zb^18*Log[zb]^2*V2[2., s] + 0.411306042884990253*zb^19*Log[zb]^2*V2[2., s] + 0.412865497076023392*zb^20*Log[zb]^2*V2[2., s] + 0.414285714285714286*zb^21*Log[zb]^2*V2[2., s] + 0.415584415584415584*zb^22*Log[zb]^2*V2[2., s] + 0.416776460254721124*zb^23*Log[zb]^2*V2[2., s] + 0.4178743961352657*zb^24*Log[zb]^2*V2[2., s] + 0.418888888888888889*zb^25*Log[zb]^2*V2[2., s] + 0.419829059829059829*zb^26*Log[zb]^2*V2[2., s] + 0.420702754036087369*zb^27*Log[zb]^2*V2[2., s] + 0.421516754850088183*zb^28*Log[zb]^2*V2[2., s] + 0.4222769567597154*zb^29*Log[zb]^2*V2[2., s] + 0.422988505747126437*zb^30*Log[zb]^2*V2[2., s] + 0.423655913978494624*zb^31*Log[zb]^2*V2[2., s] + 0.424283154121863799*zb^32*Log[zb]^2*V2[2., s] + 0.424873737373737374*zb^33*Log[zb]^2*V2[2., s] + 0.425430778371954843*zb^34*Log[zb]^2*V2[2., s] + 0.425957049486461251*zb^35*Log[zb]^2*V2[2., s] + 0.426455026455026455*zb^36*Log[zb]^2*V2[2., s] + 0.426926926926926927*zb^37*Log[zb]^2*V2[2., s] + 0.427374743164216848*zb^38*Log[zb]^2*V2[2., s] + 0.427800269905533063*zb^39*Log[zb]^2*V2[2., s] + 0.428205128205128205*zb^40*Log[zb]^2*V2[2., s] + 0.428590785907859079*zb^41*Log[zb]^2*V2[2., s] + 0.428958575300038715*zb^42*Log[zb]^2*V2[2., s] + 0.429309708379475821*zb^43*Log[zb]^2*V2[2., s] + 0.429645290110406389*zb^44*Log[zb]^2*V2[2., s] + 0.429966329966329966*zb^45*Log[zb]^2*V2[2., s] + 0.430273752012882448*zb^46*Log[zb]^2*V2[2., s] + 0.430568403741391715*zb^47*Log[zb]^2*V2[2., s] + 0.430851063829787234*zb^48*Log[zb]^2*V2[2., s] + 0.431122448979591837*zb^49*Log[zb]^2*V2[2., s] + 0.431383219954648526*zb^50*Log[zb]^2*V2[2., s], ALARM*zb^51 + 4.06269956277191905*V2[1., s] - 1.44579290453201434*zb*V2[1., s] - 14.6473918430540406*zb^2*V2[1., s] + 11.8482324609012894*zb^3*V2[1., s] - 0.138137786612541484*zb^4*V2[1., s] - 1.00122084762775325*zb^5*V2[1., s] - 0.826376658166513565*zb^6*V2[1., s] - 0.552334486360855775*zb^7*V2[1., s] - 0.309027307220118584*zb^8*V2[1., s] - 0.108835685905255931*zb^9*V2[1., s] + 0.0548831255629626631*zb^10*V2[1., s] + 0.190267344695971398*zb^11*V2[1., s] + 0.303928596942262843*zb^12*V2[1., s] + 0.400808555775343557*zb^13*V2[1., s] + 0.484537736473475578*zb^14*V2[1., s] + 0.557794406477200671*zb^15*V2[1., s] + 0.622578303104885232*zb^16*V2[1., s] + 0.680404948386836444*zb^17*V2[1., s] + 0.732440904846285087*zb^18*V2[1., s] + 0.779597887229358705*zb^19*V2[1., s] + 0.822598768835569817*zb^20*V2[1., s] + 0.862024421501896301*zb^21*V2[1., s] + 0.898347400817610827*zb^22*V2[1., s] + 0.931956508854149645*zb^23*V2[1., s] + 0.963174953205466505*zb^24*V2[1., s] + 0.992273952318912175*zb^25*V2[1., s] + 1.01948305998329239*zb^26*V2[1., s] + 1.04499809537304163*zb^27*V2[1., s] + 1.06898730360464094*zb^28*V2[1., s] + 1.09159619290360606*zb^29*V2[1., s] + 1.11295137068419543*zb^30*V2[1., s] + 1.13316361414415251*zb^31*V2[1., s] + 1.15233034954609214*zb^32*V2[1., s] + 1.17053767033306599*zb^33*V2[1., s] + 1.18786199232706402*zb^34*V2[1., s] + 1.20437142090018891*zb^35*V2[1., s] + 1.22012688772852159*zb^36*V2[1., s] + 1.23518310183185747*zb^37*V2[1., s] + 1.24958934987269361*zb^38*V2[1., s] + 1.26339017328851535*zb^39*V2[1., s] + 1.2766259441573489*zb^40*V2[1., s] + 1.28933335731092396*zb^41*V2[1., s] + 1.30154585279451715*zb^42*V2[1., s] + 1.31329398009389579*zb^43*V2[1., s] + 1.32460571343462104*zb^44*V2[1., s] + 1.33550672577796244*zb^45*V2[1., s] + 1.34602062779352575*zb^46*V2[1., s] + 1.35616917700761756*zb^47*V2[1., s] + 1.36597246145204438*zb^48*V2[1., s] + 1.37544906142718604*zb^49*V2[1., s] + 1.38461619241231026*zb^50*V2[1., s] - 2.94052884748699689*Log[Q2/muf2]*V2[1., s] - 1.61894230502600623*zb*Log[Q2/muf2]*V2[1., s] + 12.3689423050260062*zb^2*Log[Q2/muf2]*V2[1., s] - 6.98611111111111111*zb^3*Log[Q2/muf2]*V2[1., s] - 1.39236111111111111*zb^4*Log[Q2/muf2]*V2[1., s] - 0.233333333333333333*zb^5*Log[Q2/muf2]*V2[1., s] + 0.1725*zb^6*Log[Q2/muf2]*V2[1., s] + 0.358344671201814059*zb^7*Log[Q2/muf2]*V2[1., s] + 0.4598048941798942*zb^8*Log[Q2/muf2]*V2[1., s] + 0.522693846056941295*zb^9*Log[Q2/muf2]*V2[1., s] + 0.565563271604938272*zb^10*Log[Q2/muf2]*V2[1., s] + 0.596964540790298366*zb^11*Log[Q2/muf2]*V2[1., s] + 0.621251749092658184*zb^12*Log[Q2/muf2]*V2[1., s] + 0.640827109467843734*zb^13*Log[Q2/muf2]*V2[1., s] + 0.657107636800860244*zb^14*Log[Q2/muf2]*V2[1., s] + 0.670978157983652489*zb^15*Log[Q2/muf2]*V2[1., s] + 0.683018938733224448*zb^16*Log[Q2/muf2]*V2[1., s] + 0.693627008037511209*zb^17*Log[Q2/muf2]*V2[1., s] + 0.703084202904884854*zb^18*Log[Q2/muf2]*V2[1., s] + 0.711597076694618685*zb^19*Log[Q2/muf2]*V2[1., s] + 0.719321254108111603*zb^20*Log[Q2/muf2]*V2[1., s] + 0.726376832843340153*zb^21*Log[Q2/muf2]*V2[1., s] + 0.732858440456295388*zb^22*Log[Q2/muf2]*V2[1., s] + 0.738841994072992879*zb^23*Log[Q2/muf2]*V2[1., s] + 0.744389364526539599*zb^24*Log[Q2/muf2]*V2[1., s] + 0.749551671871452205*zb^25*Log[Q2/muf2]*V2[1., s] + 0.754371664534646663*zb^26*Log[Q2/muf2]*V2[1., s] + 0.758885470774392385*zb^27*Log[Q2/muf2]*V2[1., s] + 0.763123911103625853*zb^28*Log[Q2/muf2]*V2[1., s] + 0.767113497685828049*zb^29*Log[Q2/muf2]*V2[1., s] + 0.770877206578727653*zb^30*Log[Q2/muf2]*V2[1., s] + 0.774435082450582697*zb^31*Log[Q2/muf2]*V2[1., s] + 0.777804717888076511*zb^32*Log[Q2/muf2]*V2[1., s] + 0.781001637528607503*zb^33*Log[Q2/muf2]*V2[1., s] + 0.784039609042451888*zb^34*Log[Q2/muf2]*V2[1., s] + 0.786930897233804882*zb^35*Log[Q2/muf2]*V2[1., s] + 0.789686473432726412*zb^36*Log[Q2/muf2]*V2[1., s] + 0.792316189393995544*zb^37*Log[Q2/muf2]*V2[1., s] + 0.794828922758620594*zb^38*Log[Q2/muf2]*V2[1., s] + 0.797232699536020813*zb^39*Log[Q2/muf2]*V2[1., s] + 0.799534797869876029*zb^40*Log[Q2/muf2]*V2[1., s] + 0.801741836447373433*zb^41*Log[Q2/muf2]*V2[1., s] + 0.803859850222061756*zb^42*Log[Q2/muf2]*V2[1., s] + 0.805894355589266926*zb^43*Log[Q2/muf2]*V2[1., s] + 0.807850406740121039*zb^44*Log[Q2/muf2]*V2[1., s] + 0.809732644596699395*zb^45*Log[Q2/muf2]*V2[1., s] + 0.811545339475251612*zb^46*Log[Q2/muf2]*V2[1., s] + 0.813292428421268967*zb^47*Log[Q2/muf2]*V2[1., s] + 0.814977547997348716*zb^48*Log[Q2/muf2]*V2[1., s] + 0.816604063173596021*zb^49*Log[Q2/muf2]*V2[1., s] + 0.8181750928638784*zb^50*Log[Q2/muf2]*V2[1., s] + 0.375*Log[Q2/muf2]^2*V2[1., s] + 1.*zb*Log[Q2/muf2]^2*V2[1., s] - 2.25*zb^2*Log[Q2/muf2]^2*V2[1., s] + 0.875*zb^3*Log[Q2/muf2]^2*V2[1., s] + 0.46875*zb^4*Log[Q2/muf2]^2*V2[1., s] + 0.358333333333333333*zb^5*Log[Q2/muf2]^2*V2[1., s] + 0.3125*zb^6*Log[Q2/muf2]^2*V2[1., s] + 0.289285714285714286*zb^7*Log[Q2/muf2]^2*V2[1., s] + 0.276041666666666667*zb^8*Log[Q2/muf2]^2*V2[1., s] + 0.267857142857142857*zb^9*Log[Q2/muf2]^2*V2[1., s] + 0.2625*zb^10*Log[Q2/muf2]^2*V2[1., s] + 0.258838383838383838*zb^11*Log[Q2/muf2]^2*V2[1., s] + 0.25625*zb^12*Log[Q2/muf2]^2*V2[1., s] + 0.254370629370629371*zb^13*Log[Q2/muf2]^2*V2[1., s] + 0.252976190476190476*zb^14*Log[Q2/muf2]^2*V2[1., s] + 0.251923076923076923*zb^15*Log[Q2/muf2]^2*V2[1., s] + 0.251116071428571429*zb^16*Log[Q2/muf2]^2*V2[1., s] + 0.250490196078431373*zb^17*Log[Q2/muf2]^2*V2[1., s] + 0.25*zb^18*Log[Q2/muf2]^2*V2[1., s] + 0.249613003095975232*zb^19*Log[Q2/muf2]^2*V2[1., s] + 0.249305555555555556*zb^20*Log[Q2/muf2]^2*V2[1., s] + 0.24906015037593984*zb^21*Log[Q2/muf2]^2*V2[1., s] + 0.248863636363636364*zb^22*Log[Q2/muf2]^2*V2[1., s] + 0.248706004140786749*zb^23*Log[Q2/muf2]^2*V2[1., s] + 0.248579545454545455*zb^24*Log[Q2/muf2]^2*V2[1., s] + 0.248478260869565217*zb^25*Log[Q2/muf2]^2*V2[1., s] + 0.248397435897435897*zb^26*Log[Q2/muf2]^2*V2[1., s] + 0.248333333333333333*zb^27*Log[Q2/muf2]^2*V2[1., s] + 0.248282967032967033*zb^28*Log[Q2/muf2]^2*V2[1., s] + 0.248243933588761175*zb^29*Log[Q2/muf2]^2*V2[1., s] + 0.248214285714285714*zb^30*Log[Q2/muf2]^2*V2[1., s] + 0.248192436040044494*zb^31*Log[Q2/muf2]^2*V2[1., s] + 0.248177083333333333*zb^32*Log[Q2/muf2]^2*V2[1., s] + 0.248167155425219941*zb^33*Log[Q2/muf2]^2*V2[1., s] + 0.248161764705882353*zb^34*Log[Q2/muf2]^2*V2[1., s] + 0.24816017316017316*zb^35*Log[Q2/muf2]^2*V2[1., s] + 0.248161764705882353*zb^36*Log[Q2/muf2]^2*V2[1., s] + 0.248166023166023166*zb^37*Log[Q2/muf2]^2*V2[1., s] + 0.248172514619883041*zb^38*Log[Q2/muf2]^2*V2[1., s] + 0.248180873180873181*zb^39*Log[Q2/muf2]^2*V2[1., s] + 0.248190789473684211*zb^40*Log[Q2/muf2]^2*V2[1., s] + 0.248202001250781739*zb^41*Log[Q2/muf2]^2*V2[1., s] + 0.248214285714285714*zb^42*Log[Q2/muf2]^2*V2[1., s] + 0.248227453204764606*zb^43*Log[Q2/muf2]^2*V2[1., s] + 0.248241341991341991*zb^44*Log[Q2/muf2]^2*V2[1., s] + 0.248255813953488372*zb^45*Log[Q2/muf2]^2*V2[1., s] + 0.248270750988142292*zb^46*Log[Q2/muf2]^2*V2[1., s] + 0.248286052009456265*zb^47*Log[Q2/muf2]^2*V2[1., s] + 0.248301630434782609*zb^48*Log[Q2/muf2]^2*V2[1., s] + 0.248317412071211463*zb^49*Log[Q2/muf2]^2*V2[1., s] + 0.248333333333333333*zb^50*Log[Q2/muf2]^2*V2[1., s] - 5.98522436164066044*Log[zb]*V2[1., s] - 8.38371794338534579*zb*Log[zb]*V2[1., s] + 33.3212179433853458*zb^2*Log[zb]*V2[1., s] - 16.0231481481481481*zb^3*Log[zb]*V2[1., s] - 2.59259259259259259*zb^4*Log[zb]*V2[1., s] + 0.0168518518518518519*zb^5*Log[zb]*V2[1., s] + 0.870208333333333333*zb^6*Log[zb]*V2[1., s] + 1.22882086167800454*zb^7*Log[zb]*V2[1., s] + 1.40525085034013605*zb^8*Log[zb]*V2[1., s] + 1.50247648442092887*zb^9*Log[zb]*V2[1., s] + 1.56102504041740153*zb^10*Log[zb]*V2[1., s] + 1.59895220847241049*zb^11*Log[zb]*V2[1., s] + 1.62508472623055956*zb^12*Log[zb]*V2[1., s] + 1.64406480783957474*zb^13*Log[zb]*V2[1., s] + 1.65848431643990252*zb^14*Log[zb]*V2[1., s] + 1.66986513452630669*zb^15*Log[zb]*V2[1., s] + 1.67914058632064584*zb^16*Log[zb]*V2[1., s] + 1.68690534936570115*zb^17*Log[zb]*V2[1., s] + 1.69355146553347065*zb^18*Log[zb]*V2[1., s] + 1.69934545679818247*zb^19*Log[zb]*V2[1., s] + 1.70447365056393796*zb^20*Log[zb]*V2[1., s] + 1.70906968641517135*zb^21*Log[zb]*V2[1., s] + 1.71323169611751193*zb^22*Log[zb]*V2[1., s] + 1.7170333168428482*zb^23*Log[zb]*V2[1., s] + 1.72053092085300836*zb^24*Log[zb]*V2[1., s] + 1.72376846603758409*zb^25*Log[zb]*V2[1., s] + 1.72678081636473697*zb^26*Log[zb]*V2[1., s] + 1.72959605771999068*zb^27*Log[zb]*V2[1., s] + 1.73223714141091857*zb^28*Log[zb]*V2[1., s] + 1.73472306965680596*zb^29*Log[zb]*V2[1., s] + 1.73706976386022565*zb^30*Log[zb]*V2[1., s] + 1.73929070974902332*zb^31*Log[zb]*V2[1., s] + 1.74139744327284181*zb^32*Log[zb]*V2[1., s] + 1.74339992128130196*zb^33*Log[zb]*V2[1., s] + 1.74530680775360611*zb^34*Log[zb]*V2[1., s] + 1.74712569736931968*zb^35*Log[zb]*V2[1., s] + 1.74886329204419693*zb^36*Log[zb]*V2[1., s] + 1.75052554176673136*zb^37*Log[zb]*V2[1., s] + 1.75211775805252544*zb^38*Log[zb]*V2[1., s] + 1.75364470618421334*zb^39*Log[zb]*V2[1., s] + 1.75511068085749529*zb^40*Log[zb]*V2[1., s] + 1.7565195687285473*zb^41*Log[zb]*V2[1., s] + 1.75787490053149546*zb^42*Log[zb]*V2[1., s] + 1.75917989482174047*zb^43*Log[zb]*V2[1., s] + 1.76043749494231818*zb^44*Log[zb]*V2[1., s] + 1.76165040046437254*zb^45*Log[zb]*V2[1., s] + 1.76282109408940736*zb^46*Log[zb]*V2[1., s] + 1.7639518647989207*zb^47*Log[zb]*V2[1., s] + 1.76504482788082212*zb^48*Log[zb]*V2[1., s] + 1.76610194234038313*zb^49*Log[zb]*V2[1., s] + 1.76712502610806594*zb^50*Log[zb]*V2[1., s] + 0.5*Log[Q2/muf2]*Log[zb]*V2[1., s] + 10.9166666666666667*zb*Log[Q2/muf2]*Log[zb]*V2[1., s] - 16.0833333333333333*zb^2*Log[Q2/muf2]*Log[zb]*V2[1., s] + 5.38888888888888889*zb^3*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.70138888888888889*zb^4*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.95277777777777778*zb^5*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.62777777777777778*zb^6*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.45396825396825397*zb^7*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.34871031746031746*zb^8*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.27943121693121693*zb^9*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.23101851851851852*zb^10*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.19562289562289562*zb^11*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.16881313131313131*zb^12*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.14792152292152292*zb^13*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.13125763125763126*zb^14*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.1177045177045177*zb^15*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.10649801587301587*zb^16*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.09709967320261438*zb^17*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.08912037037037037*zb^18*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.08227267515193212*zb^19*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.076340155945419*zb^20*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.07115705931495405*zb^21*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.06659451659451659*zb^22*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.06255097559445386*zb^23*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.05894543258673693*zb^24*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.05571256038647343*zb^25*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.0527991452991452*zb^26*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.05016144349477683*zb^27*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.04776319359652693*zb^28*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.04557410448215046*zb^29*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.04356869184455391*zb^30*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.04172537387220368*zb^31*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.04002576164874552*zb^32*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.03845409742587162*zb^33*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.03699680629827689*zb^34*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.03564213564213564*zb^35*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.03437986305633364*zb^36*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.0332010582010582*zb^37*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.03209788736104526*zb^38*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.0310634521160837*zb^39*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.03009165542060279*zb^40*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.02917708984782156*zb^41*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.02831494386372435*zb^42*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.02750092284976006*zb^43*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.02673118225443807*zb^44*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.02600227076971263*zb^45*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.02531108183282096*zb^46*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.0246548120738685*zb^47*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.02403092558330764*zb^48*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.02343712307618083*zb^49*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.02287131519274376*zb^50*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.875*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 1.75*zb*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.75*zb^2*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.5*Log[zb]^2*V2[1., s] + 13.5833333333333333*zb*Log[zb]^2*V2[1., s] - 18.9375*zb^2*Log[zb]^2*V2[1., s] + 6.*zb^3*Log[zb]^2*V2[1., s] + 2.96875*zb^4*Log[zb]^2*V2[1., s] + 2.12083333333333333*zb^5*Log[zb]^2*V2[1., s] + 1.75*zb^6*Log[zb]^2*V2[1., s] + 1.55*zb^7*Log[zb]^2*V2[1., s] + 1.42782738095238095*zb^8*Log[zb]^2*V2[1., s] + 1.34672619047619048*zb^9*Log[zb]^2*V2[1., s] + 1.28958333333333333*zb^10*Log[zb]^2*V2[1., s] + 1.24747474747474747*zb^11*Log[zb]^2*V2[1., s] + 1.21534090909090909*zb^12*Log[zb]^2*V2[1., s] + 1.19012237762237762*zb^13*Log[zb]^2*V2[1., s] + 1.16987179487179487*zb^14*Log[zb]^2*V2[1., s] + 1.1532967032967032*zb^15*Log[zb]^2*V2[1., s] + 1.13950892857142857*zb^16*Log[zb]^2*V2[1., s] + 1.12787990196078431*zb^17*Log[zb]^2*V2[1., s] + 1.11795343137254902*zb^18*Log[zb]^2*V2[1., s] + 1.10939112487100103*zb^19*Log[zb]^2*V2[1., s] + 1.10193713450292398*zb^20*Log[zb]^2*V2[1., s] + 1.09539473684210526*zb^21*Log[zb]^2*V2[1., s] + 1.08961038961038961*zb^22*Log[zb]^2*V2[1., s] + 1.084462638810465*zb^23*Log[zb]^2*V2[1., s] + 1.07985424901185771*zb^24*Log[zb]^2*V2[1., s] + 1.07570652173913043*zb^25*Log[zb]^2*V2[1., s] + 1.07195512820512821*zb^26*Log[zb]^2*V2[1., s] + 1.06854700854700855*zb^27*Log[zb]^2*V2[1., s] + 1.06543803418803419*zb^28*Log[zb]^2*V2[1., s] + 1.06259122422915526*zb^29*Log[zb]^2*V2[1., s] + 1.05997536945812808*zb^30*Log[zb]^2*V2[1., s] + 1.05756395995550612*zb^31*Log[zb]^2*V2[1., s] + 1.05533434139784946*zb^32*Log[zb]^2*V2[1., s] + 1.05326704545454545*zb^33*Log[zb]^2*V2[1., s] + 1.05134525401069519*zb^34*Log[zb]^2*V2[1., s] + 1.04955436720142602*zb^35*Log[zb]^2*V2[1., s] + 1.04788165266106443*zb^36*Log[zb]^2*V2[1., s] + 1.04631595881595882*zb^37*Log[zb]^2*V2[1., s] + 1.04484747905800537*zb^38*Log[zb]^2*V2[1., s] + 1.04346755662545136*zb^39*Log[zb]^2*V2[1., s] + 1.04216852226720648*zb^40*Log[zb]^2*V2[1., s] + 1.04094355847404628*zb^41*Log[zb]^2*V2[1., s] + 1.03978658536585366*zb^42*Log[zb]^2*V2[1., s] + 1.03869216433028118*zb^43*Log[zb]^2*V2[1., s] + 1.03765541628913722*zb^44*Log[zb]^2*V2[1., s] + 1.03667195207892882*zb^45*Log[zb]^2*V2[1., s] + 1.03573781291172596*zb^46*Log[zb]^2*V2[1., s] + 1.03484941926200021*zb^47*Log[zb]^2*V2[1., s] + 1.03400352682701203*zb^48*Log[zb]^2*V2[1., s] + 1.03319718844984802*zb^49*Log[zb]^2*V2[1., s] + 1.03242772108843537*zb^50*Log[zb]^2*V2[1., s] + 2.625*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 5.25*zb*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.25*zb^2*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 1.78472222222222222*Log[zb]^3*V2[1., s] - 3.56944444444444444*zb*Log[zb]^3*V2[1., s] + 3.56944444444444444*zb^2*Log[zb]^3*V2[1., s], ALARM*zb^51, ALARM*zb^51 + 0.177532966575886782*zb*V2[s, s] - 2.14129944986383017*zb^2*V2[s, s] + 2.33204685546477567*zb^3*V2[s, s] - 0.256832036133806082*zb^4*V2[s, s] - 0.163646067419511392*zb^5*V2[s, s] - 0.0754255227868557663*zb^6*V2[s, s] - 0.0246744904580564812*zb^7*V2[s, s] + 0.00562337942554204351*zb^8*V2[s, s] + 0.0249696234089136277*zb^9*V2[s, s] + 0.0380650601176672485*zb^10*V2[s, s] + 0.04734142765118602*zb^11*V2[s, s] + 0.0541408640925553928*zb^12*V2[s, s] + 0.0592518807627191508*zb^13*V2[s, s] + 0.0631641670468152831*zb^14*V2[s, s] + 0.0661967665147681007*zb^15*V2[s, s] + 0.0685662188646858074*zb^16*V2[s, s] + 0.0704246797523589899*zb^17*V2[s, s] + 0.0718822502038270921*zb^18*V2[s, s] + 0.0730206071872936943*zb^19*V2[s, s] + 0.0739016360537718299*zb^20*V2[s, s] + 0.0745730796683052956*zb^21*V2[s, s] + 0.0750723444869047877*zb^22*V2[s, s] + 0.0754291320805040746*zb^23*V2[s, s] + 0.0756673008547048931*zb^24*V2[s, s] + 0.0758062103249430487*zb^25*V2[s, s] + 0.0758617095622345381*zb^26*V2[s, s] + 0.0758468758684935874*zb^27*V2[s, s] + 0.0757725748489005792*zb^28*V2[s, s] + 0.0756478906154382143*zb^29*V2[s, s] + 0.0754804601176353202*zb^30*V2[s, s] + 0.0752767357198641228*zb^31*V2[s, s] + 0.0750421934035996938*zb^32*V2[s, s] + 0.0747814992942103336*zb^33*V2[s, s] + 0.07449864391354842*zb^34*V2[s, s] + 0.0741970512010319498*zb^35*V2[s, s] + 0.0738796676369135645*zb^36*V2[s, s] + 0.0735490355479348261*zb^37*V2[s, s] + 0.0732073537457322381*zb^38*V2[s, s] + 0.0728565279513789894*zb^39*V2[s, s] + 0.0724982129319144889*zb^40*V2[s, s] + 0.0721338478718212549*zb^41*V2[s, s] + 0.07176468619211507*zb^42*V2[s, s] + 0.0713918207888595*zb^43*V2[s, s] + 0.0710162054745881085*zb^44*V2[s, s] + 0.0706386732578505278*zb^45*V2[s, s] + 0.0702599519786170201*zb^46*V2[s, s] + 0.0698806777236265463*zb^47*V2[s, s] + 0.0695014063706841026*zb^48*V2[s, s] + 0.0691226235503999053*zb^49*V2[s, s] + 0.0687447532648419624*zb^50*V2[s, s] - 0.5*zb*Log[Q2/muf2]*V2[s, s] + 1.5*zb^2*Log[Q2/muf2]*V2[s, s] - 1.08333333333333333*zb^3*Log[Q2/muf2]*V2[s, s] + 0.0104166666666666667*zb^4*Log[Q2/muf2]*V2[s, s] + 0.0769444444444444444*zb^5*Log[Q2/muf2]*V2[s, s] + 0.0754166666666666667*zb^6*Log[Q2/muf2]*V2[s, s] + 0.0680442176870748299*zb^7*Log[Q2/muf2]*V2[s, s] + 0.0615858843537414966*zb^8*Log[Q2/muf2]*V2[s, s] + 0.0565051020408163265*zb^9*Log[Q2/muf2]*V2[s, s] + 0.0524966931216931217*zb^10*Log[Q2/muf2]*V2[s, s] + 0.04925672671884793*zb^11*Log[Q2/muf2]*V2[s, s] + 0.0465677472779745507*zb^12*Log[Q2/muf2]*V2[s, s] + 0.0442828053842039856*zb^13*Log[Q2/muf2]*V2[s, s] + 0.0423025247544478314*zb^14*Log[Q2/muf2]*V2[s, s] + 0.0405584266161189238*zb^15*Log[Q2/muf2]*V2[s, s] + 0.0390021436896436896*zb^16*Log[Q2/muf2]*V2[s, s] + 0.0375986154208472548*zb^17*Log[Q2/muf2]*V2[s, s] + 0.0363217778713020928*zb^18*Log[Q2/muf2]*V2[s, s] + 0.0351517924702573746*zb^19*Log[Q2/muf2]*V2[s, s] + 0.0340732293315243046*zb^20*Log[Q2/muf2]*V2[s, s] + 0.03307385117229969*zb^21*Log[Q2/muf2]*V2[s, s] + 0.0321437819238847545*zb^22*Log[Q2/muf2]*V2[s, s] + 0.0312749265107599995*zb^23*Log[Q2/muf2]*V2[s, s] + 0.0304605578318671872*zb^24*Log[Q2/muf2]*V2[s, s] + 0.0296950171907205009*zb^25*Log[Q2/muf2]*V2[s, s] + 0.0289734931350189124*zb^26*Log[Q2/muf2]*V2[s, s] + 0.0282918554548439683*zb^27*Log[Q2/muf2]*V2[s, s] + 0.0276465286417459983*zb^28*Log[Q2/muf2]*V2[s, s] + 0.0270343940325327205*zb^29*Log[Q2/muf2]*V2[s, s] + 0.0264527131211427462*zb^30*Log[Q2/muf2]*V2[s, s] + 0.0258990667151637078*zb^31*Log[Q2/muf2]*V2[s, s] + 0.0253713061117648925*zb^32*Log[Q2/muf2]*V2[s, s] + 0.0248675135062553108*zb^33*Log[Q2/muf2]*V2[s, s] + 0.0243859695763139088*zb^34*Log[Q2/muf2]*V2[s, s] + 0.0239251267047318944*zb^35*Log[Q2/muf2]*V2[s, s] + 0.0234835866784220012*zb^36*Log[Q2/muf2]*V2[s, s] + 0.0230600819751483572*zb^37*Log[Q2/muf2]*V2[s, s] + 0.0226534599515470426*zb^38*Log[Q2/muf2]*V2[s, s] + 0.0222626693969030863*zb^39*Log[Q2/muf2]*V2[s, s] + 0.0218867490309818899*zb^40*Log[Q2/muf2]*V2[s, s] + 0.0215248176109376582*zb^41*Log[Q2/muf2]*V2[s, s] + 0.021176065379016135*zb^42*Log[Q2/muf2]*V2[s, s] + 0.0208397466345183116*zb^43*Log[Q2/muf2]*V2[s, s] + 0.0205151732539850485*zb^44*Log[Q2/muf2]*V2[s, s] + 0.0202017090155027576*zb^45*Log[Q2/muf2]*V2[s, s] + 0.0198987646084153739*zb^46*Log[Q2/muf2]*V2[s, s] + 0.0196057932300489074*zb^47*Log[Q2/muf2]*V2[s, s] + 0.0193222866874327805*zb^48*Log[Q2/muf2]*V2[s, s] + 0.0190477719352875044*zb^49*Log[Q2/muf2]*V2[s, s] + 0.0187818079923908217*zb^50*Log[Q2/muf2]*V2[s, s] + 0.125*zb*Log[Q2/muf2]^2*V2[s, s] - 0.1875*zb^2*Log[Q2/muf2]^2*V2[s, s] + 0.125*zb^3*Log[Q2/muf2]^2*V2[s, s] + 0.03125*zb^4*Log[Q2/muf2]^2*V2[s, s] + 0.0166666666666666667*zb^5*Log[Q2/muf2]^2*V2[s, s] + 0.0125*zb^6*Log[Q2/muf2]^2*V2[s, s] + 0.0107142857142857143*zb^7*Log[Q2/muf2]^2*V2[s, s] + 0.00967261904761904762*zb^8*Log[Q2/muf2]^2*V2[s, s] + 0.00892857142857142857*zb^9*Log[Q2/muf2]^2*V2[s, s] + 0.00833333333333333333*zb^10*Log[Q2/muf2]^2*V2[s, s] + 0.00782828282828282828*zb^11*Log[Q2/muf2]^2*V2[s, s] + 0.00738636363636363636*zb^12*Log[Q2/muf2]^2*V2[s, s] + 0.00699300699300699301*zb^13*Log[Q2/muf2]^2*V2[s, s] + 0.00663919413919413919*zb^14*Log[Q2/muf2]^2*V2[s, s] + 0.00631868131868131868*zb^15*Log[Q2/muf2]^2*V2[s, s] + 0.00602678571428571429*zb^16*Log[Q2/muf2]^2*V2[s, s] + 0.00575980392156862745*zb^17*Log[Q2/muf2]^2*V2[s, s] + 0.00551470588235294118*zb^18*Log[Q2/muf2]^2*V2[s, s] + 0.00528895768833849329*zb^19*Log[Q2/muf2]^2*V2[s, s] + 0.005080409356725146*zb^20*Log[Q2/muf2]^2*V2[s, s] + 0.00488721804511278195*zb^21*Log[Q2/muf2]^2*V2[s, s] + 0.00470779220779220779*zb^22*Log[Q2/muf2]^2*V2[s, s] + 0.00454074910596649727*zb^23*Log[Q2/muf2]^2*V2[s, s] + 0.00438488142292490119*zb^24*Log[Q2/muf2]^2*V2[s, s] + 0.004239130434782609*zb^25*Log[Q2/muf2]^2*V2[s, s] + 0.00410256410256410256*zb^26*Log[Q2/muf2]^2*V2[s, s] + 0.00397435897435897436*zb^27*Log[Q2/muf2]^2*V2[s, s] + 0.00385378510378510379*zb^28*Log[Q2/muf2]^2*V2[s, s] + 0.00374019339536580916*zb^29*Log[Q2/muf2]^2*V2[s, s] + 0.00363300492610837438*zb^30*Log[Q2/muf2]^2*V2[s, s] + 0.00353170189098998888*zb^31*Log[Q2/muf2]^2*V2[s, s] + 0.00343581989247311828*zb^32*Log[Q2/muf2]^2*V2[s, s] + 0.00334494134897360704*zb^33*Log[Q2/muf2]^2*V2[s, s] + 0.00325868983957219251*zb^34*Log[Q2/muf2]^2*V2[s, s] + 0.00317672523554876496*zb^35*Log[Q2/muf2]^2*V2[s, s] + 0.00309873949579831933*zb^36*Log[Q2/muf2]^2*V2[s, s] + 0.00302445302445302445*zb^37*Log[Q2/muf2]^2*V2[s, s] + 0.00295361150624308519*zb^38*Log[Q2/muf2]^2*V2[s, s] + 0.00288598314914104388*zb^39*Log[Q2/muf2]^2*V2[s, s] + 0.00282135627530364372*zb^40*Log[Q2/muf2]^2*V2[s, s] + 0.00275953721075672295*zb^41*Log[Q2/muf2]^2*V2[s, s] + 0.00270034843205574913*zb^42*Log[Q2/muf2]^2*V2[s, s] + 0.00264362693460821651*zb^43*Log[Q2/muf2]^2*V2[s, s] + 0.002589222792711165*zb^44*Log[Q2/muf2]^2*V2[s, s] + 0.00253699788583509514*zb^45*Log[Q2/muf2]^2*V2[s, s] + 0.00248682476943346509*zb^46*Log[Q2/muf2]^2*V2[s, s] + 0.00243858567170315551*zb^47*Log[Q2/muf2]^2*V2[s, s] + 0.00239217160037002775*zb^48*Log[Q2/muf2]^2*V2[s, s] + 0.00234748154580981329*zb^49*Log[Q2/muf2]^2*V2[s, s] + 0.00230442176870748299*zb^50*Log[Q2/muf2]^2*V2[s, s] - 1.*zb*Log[zb]*V2[s, s] + 3.*zb^2*Log[zb]*V2[s, s] - 2.16666666666666667*zb^3*Log[zb]*V2[s, s] + 0.0208333333333333333*zb^4*Log[zb]*V2[s, s] + 0.153888888888888889*zb^5*Log[zb]*V2[s, s] + 0.150833333333333333*zb^6*Log[zb]*V2[s, s] + 0.13608843537414966*zb^7*Log[zb]*V2[s, s] + 0.123171768707482993*zb^8*Log[zb]*V2[s, s] + 0.113010204081632653*zb^9*Log[zb]*V2[s, s] + 0.104993386243386243*zb^10*Log[zb]*V2[s, s] + 0.0985134534376958619*zb^11*Log[zb]*V2[s, s] + 0.0931354945559491014*zb^12*Log[zb]*V2[s, s] + 0.0885656107684079712*zb^13*Log[zb]*V2[s, s] + 0.0846050495088956627*zb^14*Log[zb]*V2[s, s] + 0.0811168532322378476*zb^15*Log[zb]*V2[s, s] + 0.0780042873792873793*zb^16*Log[zb]*V2[s, s] + 0.0751972308416945095*zb^17*Log[zb]*V2[s, s] + 0.0726435557426041855*zb^18*Log[zb]*V2[s, s] + 0.0703035849405147491*zb^19*Log[zb]*V2[s, s] + 0.0681464586630486093*zb^20*Log[zb]*V2[s, s] + 0.06614770234459938*zb^21*Log[zb]*V2[s, s] + 0.06428756384776951*zb^22*Log[zb]*V2[s, s] + 0.0625498530215199989*zb^23*Log[zb]*V2[s, s] + 0.0609211156637343745*zb^24*Log[zb]*V2[s, s] + 0.0593900343814410018*zb^25*Log[zb]*V2[s, s] + 0.0579469862700378248*zb^26*Log[zb]*V2[s, s] + 0.0565837109096879367*zb^27*Log[zb]*V2[s, s] + 0.0552930572834919967*zb^28*Log[zb]*V2[s, s] + 0.0540687880650654411*zb^29*Log[zb]*V2[s, s] + 0.0529054262422854925*zb^30*Log[zb]*V2[s, s] + 0.0517981334303274156*zb^31*Log[zb]*V2[s, s] + 0.0507426122235297849*zb^32*Log[zb]*V2[s, s] + 0.0497350270125106217*zb^33*Log[zb]*V2[s, s] + 0.0487719391526278176*zb^34*Log[zb]*V2[s, s] + 0.0478502534094637888*zb^35*Log[zb]*V2[s, s] + 0.0469671733568440024*zb^36*Log[zb]*V2[s, s] + 0.0461201639502967144*zb^37*Log[zb]*V2[s, s] + 0.0453069199030940851*zb^38*Log[zb]*V2[s, s] + 0.0445253387938061726*zb^39*Log[zb]*V2[s, s] + 0.0437734980619637797*zb^40*Log[zb]*V2[s, s] + 0.0430496352218753164*zb^41*Log[zb]*V2[s, s] + 0.0423521307580322741*zb^42*Log[zb]*V2[s, s] + 0.0416794932690366233*zb^43*Log[zb]*V2[s, s] + 0.0410303465079700971*zb^44*Log[zb]*V2[s, s] + 0.0404034180310055152*zb^45*Log[zb]*V2[s, s] + 0.0397975292168307477*zb^46*Log[zb]*V2[s, s] + 0.0392115864600978148*zb^47*Log[zb]*V2[s, s] + 0.038644573374865564*zb^48*Log[zb]*V2[s, s] + 0.0380955438705750088*zb^49*Log[zb]*V2[s, s] + 0.0375636159847816433*zb^50*Log[zb]*V2[s, s] + 0.5*zb*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.75*zb^2*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.5*zb^3*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.125*zb^4*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0666666666666666667*zb^5*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.05*zb^6*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0428571428571428571*zb^7*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0386904761904761905*zb^8*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0357142857142857143*zb^9*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0333333333333333333*zb^10*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0313131313131313131*zb^11*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0295454545454545455*zb^12*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.027972027972027972*zb^13*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0265567765567765568*zb^14*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0252747252747252747*zb^15*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0241071428571428571*zb^16*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0230392156862745098*zb^17*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0220588235294117647*zb^18*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0211558307533539732*zb^19*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0203216374269005848*zb^20*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0195488721804511278*zb^21*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0188311688311688312*zb^22*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0181629964238659891*zb^23*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0175395256916996047*zb^24*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0169565217391304348*zb^25*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0164102564102564103*zb^26*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0158974358974358974*zb^27*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0154151404151404151*zb^28*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0149607735814632366*zb^29*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0145320197044334975*zb^30*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0141268075639599555*zb^31*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0137432795698924731*zb^32*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0133797653958944282*zb^33*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0130347593582887701*zb^34*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0127069009421950598*zb^35*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0123949579831932773*zb^36*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0120978120978120978*zb^37*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0118144460249723408*zb^38*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0115439325965641755*zb^39*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0112854251012145749*zb^40*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0110381488430268918*zb^41*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0108013937282229965*zb^42*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0105745077384328661*zb^43*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0103568911708446592*zb^44*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0101479915433403805*zb^45*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.00994729907773386034*zb^46*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.00975434268681262206*zb^47*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.00956868640148011101*zb^48*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.00938992618323925315*zb^49*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.00921768707482993197*zb^50*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.5*zb*Log[zb]^2*V2[s, s] - 0.75*zb^2*Log[zb]^2*V2[s, s] + 0.5*zb^3*Log[zb]^2*V2[s, s] + 0.125*zb^4*Log[zb]^2*V2[s, s] + 0.0666666666666666667*zb^5*Log[zb]^2*V2[s, s] + 0.05*zb^6*Log[zb]^2*V2[s, s] + 0.0428571428571428571*zb^7*Log[zb]^2*V2[s, s] + 0.0386904761904761905*zb^8*Log[zb]^2*V2[s, s] + 0.0357142857142857143*zb^9*Log[zb]^2*V2[s, s] + 0.0333333333333333333*zb^10*Log[zb]^2*V2[s, s] + 0.0313131313131313131*zb^11*Log[zb]^2*V2[s, s] + 0.0295454545454545455*zb^12*Log[zb]^2*V2[s, s] + 0.027972027972027972*zb^13*Log[zb]^2*V2[s, s] + 0.0265567765567765568*zb^14*Log[zb]^2*V2[s, s] + 0.0252747252747252747*zb^15*Log[zb]^2*V2[s, s] + 0.0241071428571428571*zb^16*Log[zb]^2*V2[s, s] + 0.0230392156862745098*zb^17*Log[zb]^2*V2[s, s] + 0.0220588235294117647*zb^18*Log[zb]^2*V2[s, s] + 0.0211558307533539732*zb^19*Log[zb]^2*V2[s, s] + 0.0203216374269005848*zb^20*Log[zb]^2*V2[s, s] + 0.0195488721804511278*zb^21*Log[zb]^2*V2[s, s] + 0.0188311688311688312*zb^22*Log[zb]^2*V2[s, s] + 0.0181629964238659891*zb^23*Log[zb]^2*V2[s, s] + 0.0175395256916996047*zb^24*Log[zb]^2*V2[s, s] + 0.0169565217391304348*zb^25*Log[zb]^2*V2[s, s] + 0.0164102564102564103*zb^26*Log[zb]^2*V2[s, s] + 0.0158974358974358974*zb^27*Log[zb]^2*V2[s, s] + 0.0154151404151404151*zb^28*Log[zb]^2*V2[s, s] + 0.0149607735814632366*zb^29*Log[zb]^2*V2[s, s] + 0.0145320197044334975*zb^30*Log[zb]^2*V2[s, s] + 0.0141268075639599555*zb^31*Log[zb]^2*V2[s, s] + 0.0137432795698924731*zb^32*Log[zb]^2*V2[s, s] + 0.0133797653958944282*zb^33*Log[zb]^2*V2[s, s] + 0.0130347593582887701*zb^34*Log[zb]^2*V2[s, s] + 0.0127069009421950598*zb^35*Log[zb]^2*V2[s, s] + 0.0123949579831932773*zb^36*Log[zb]^2*V2[s, s] + 0.0120978120978120978*zb^37*Log[zb]^2*V2[s, s] + 0.0118144460249723408*zb^38*Log[zb]^2*V2[s, s] + 0.0115439325965641755*zb^39*Log[zb]^2*V2[s, s] + 0.0112854251012145749*zb^40*Log[zb]^2*V2[s, s] + 0.0110381488430268918*zb^41*Log[zb]^2*V2[s, s] + 0.0108013937282229965*zb^42*Log[zb]^2*V2[s, s] + 0.0105745077384328661*zb^43*Log[zb]^2*V2[s, s] + 0.0103568911708446592*zb^44*Log[zb]^2*V2[s, s] + 0.0101479915433403805*zb^45*Log[zb]^2*V2[s, s] + 0.00994729907773386034*zb^46*Log[zb]^2*V2[s, s] + 0.00975434268681262206*zb^47*Log[zb]^2*V2[s, s] + 0.00956868640148011101*zb^48*Log[zb]^2*V2[s, s] + 0.00938992618323925315*zb^49*Log[zb]^2*V2[s, s] + 0.00921768707482993197*zb^50*Log[zb]^2*V2[s, s], ALARM*zb^51 - 0.0277777777777777778*zb*V2[1., 2.] + 0.00462962962962962963*zb^3*V2[1., 2.] + 0.0185185185185185185*zb^4*V2[1., 2.] + 0.0443518518518518519*zb^5*V2[1., 2.] + 0.0572736625514403292*zb^6*V2[1., 2.] + 0.0581318762072730327*zb^7*V2[1., 2.] + 0.0519867514907197447*zb^8*V2[1., 2.] + 0.0428468606235361085*zb^9*V2[1., 2.] + 0.0330947995110252606*zb^10*V2[1., 2.] + 0.0239225482992117592*zb^11*V2[1., 2.] + 0.0158117514155272693*zb^12*V2[1., 2.] + 0.00886910475990994238*zb^13*V2[1., 2.] + 0.0030261203275196557*zb^14*V2[1., 2.] - 0.00185279843797951572*zb^15*V2[1., 2.] - 0.00591670897808796506*zb^16*V2[1., 2.] - 0.00930431240643985806*zb^17*V2[1., 2.] - 0.0121354223334270371*zb^18*V2[1., 2.] - 0.0145096897346227144*zb^19*V2[1., 2.] - 0.0165083907051418939*zb^20*V2[1., 2.] - 0.0181972113055093905*zb^21*V2[1., 2.] - 0.0196290880612916376*zb^22*V2[1., 2.] - 0.0208467295362979724*zb^23*V2[1., 2.] - 0.0218847142094433095*zb^24*V2[1., 2.] - 0.0227711776121930511*zb^25*V2[1., 2.] - 0.0235291450031645247*zb^26*V2[1., 2.] - 0.0241775749694925691*zb^27*V2[1., 2.] - 0.0247321742900744656*zb^28*V2[1., 2.] - 0.0252060346963574818*zb^29*V2[1., 2.] - 0.0256101320318966496*zb^30*V2[1., 2.] - 0.0259537193702814415*zb^31*V2[1., 2.] - 0.0262446383407889731*zb^32*V2[1., 2.] - 0.0264895671697504843*zb^33*V2[1., 2.] - 0.0266942195352988012*zb^34*V2[1., 2.] - 0.0268635049854285892*zb^35*V2[1., 2.] - 0.0270016591421973428*zb^36*V2[1., 2.] - 0.0271123500099411642*zb^37*V2[1., 2.] - 0.0271987652674623861*zb^38*V2[1., 2.] - 0.0272636843352846994*zb^39*V2[1., 2.] - 0.0273095381808838858*zb^40*V2[1., 2.] - 0.0273384591916081069*zb^41*V2[1., 2.] - 0.0273523229581526488*zb^42*V2[1., 2.] - 0.0273527834349234921*zb^43*V2[1., 2.] - 0.0273413026506799668*zb^44*V2[1., 2.] - 0.0273191759135854553*zb^45*V2[1., 2.] - 0.0272875532743317673*zb^46*V2[1., 2.] - 0.0272474578681496049*zb^47*V2[1., 2.] - 0.0271998016428197284*zb^48*V2[1., 2.] - 0.0271453988888317157*zb^49*V2[1., 2.] - 0.0270849779146887376*zb^50*V2[1., 2.] - 0.00555555555555555556*zb^5*Log[Q2/muf2]*V2[1., 2.] - 0.0111111111111111111*zb^6*Log[Q2/muf2]*V2[1., 2.] - 0.0150793650793650794*zb^7*Log[Q2/muf2]*V2[1., 2.] - 0.0174603174603174603*zb^8*Log[Q2/muf2]*V2[1., 2.] - 0.0186581422692533804*zb^9*Log[Q2/muf2]*V2[1., 2.] - 0.0190770135214579659*zb^10*Log[Q2/muf2]*V2[1., 2.] - 0.0190208967986745765*zb^11*Log[Q2/muf2]*V2[1., 2.] - 0.0186935492491048047*zb^12*Log[Q2/muf2]*V2[1., 2.] - 0.0182231605842716954*zb^13*Log[Q2/muf2]*V2[1., 2.] - 0.0176869940758829648*zb^14*Log[Q2/muf2]*V2[1., 2.] - 0.0171299842133175467*zb^15*Log[Q2/muf2]*V2[1., 2.] - 0.0165772910217354662*zb^16*Log[Q2/muf2]*V2[1., 2.] - 0.0160422924025865202*zb^17*Log[Q2/muf2]*V2[1., 2.] - 0.0155314958582932439*zb^18*Log[Q2/muf2]*V2[1., 2.] - 0.015047487740126198*zb^19*Log[Q2/muf2]*V2[1., 2.] - 0.0145906749355321767*zb^20*Log[Q2/muf2]*V2[1., 2.] - 0.0141602998053867875*zb^21*Log[Q2/muf2]*V2[1., 2.] - 0.013755024192822119*zb^22*Log[Q2/muf2]*V2[1., 2.] - 0.0133732605718957468*zb^23*Log[Q2/muf2]*V2[1., 2.] - 0.0130133560048874764*zb^24*Log[Q2/muf2]*V2[1., 2.] - 0.0126736910268671*zb^25*Log[Q2/muf2]*V2[1., 2.] - 0.0123527297477667862*zb^26*Log[Q2/muf2]*V2[1., 2.] - 0.0120490422825724944*zb^27*Log[Q2/muf2]*V2[1., 2.] - 0.0117613117488333614*zb^28*Log[Q2/muf2]*V2[1., 2.] - 0.0114883329023624052*zb^29*Log[Q2/muf2]*V2[1., 2.] - 0.0112290064756598323*zb^30*Log[Q2/muf2]*V2[1., 2.] - 0.0109823315359483706*zb^31*Log[Q2/muf2]*V2[1., 2.] - 0.0107473971642589138*zb^32*Log[Q2/muf2]*V2[1., 2.] - 0.0105233741677064443*zb^33*Log[Q2/muf2]*V2[1., 2.] - 0.0103095071961833811*zb^34*Log[Q2/muf2]*V2[1., 2.] - 0.0101051074388114976*zb^35*Log[Q2/muf2]*V2[1., 2.] - 0.00990954596440692443*zb^36*Log[Q2/muf2]*V2[1., 2.] - 0.00972224770872438553*zb^37*Log[Q2/muf2]*V2[1., 2.] - 0.00954268607871188315*zb^38*Log[Q2/muf2]*V2[1., 2.] - 0.00937037812827698999*zb^39*Log[Q2/muf2]*V2[1., 2.] - 0.00920488025397263438*zb^40*Log[Q2/muf2]*V2[1., 2.] - 0.00904578435831907919*zb^41*Log[Q2/muf2]*V2[1., 2.] - 0.00889271443069099852*zb^42*Log[Q2/muf2]*V2[1., 2.] - 0.00874532349934733943*zb^43*Log[Q2/muf2]*V2[1., 2.] - 0.00860329091241566646*zb^44*Log[Q2/muf2]*V2[1., 2.] - 0.00846631990997829054*zb^45*Log[Q2/muf2]*V2[1., 2.] - 0.00833413545358054886*zb^46*Log[Q2/muf2]*V2[1., 2.] - 0.00820648228335839748*zb^47*Log[Q2/muf2]*V2[1., 2.] - 0.00808312317650589562*zb^48*Log[Q2/muf2]*V2[1., 2.] - 0.00796383738396021381*zb^49*Log[Q2/muf2]*V2[1., 2.] - 0.00784841922498398256*zb^50*Log[Q2/muf2]*V2[1., 2.] - 0.0111111111111111111*zb^5*Log[zb]*V2[1., 2.] - 0.0222222222222222222*zb^6*Log[zb]*V2[1., 2.] - 0.0301587301587301587*zb^7*Log[zb]*V2[1., 2.] - 0.0349206349206349206*zb^8*Log[zb]*V2[1., 2.] - 0.0373162845385067607*zb^9*Log[zb]*V2[1., 2.] - 0.0381540270429159318*zb^10*Log[zb]*V2[1., 2.] - 0.0380417935973491529*zb^11*Log[zb]*V2[1., 2.] - 0.0373870984982096093*zb^12*Log[zb]*V2[1., 2.] - 0.0364463211685433908*zb^13*Log[zb]*V2[1., 2.] - 0.0353739881517659295*zb^14*Log[zb]*V2[1., 2.] - 0.0342599684266350933*zb^15*Log[zb]*V2[1., 2.] - 0.0331545820434709324*zb^16*Log[zb]*V2[1., 2.] - 0.0320845848051730405*zb^17*Log[zb]*V2[1., 2.] - 0.0310629917165864878*zb^18*Log[zb]*V2[1., 2.] - 0.030094975480252396*zb^19*Log[zb]*V2[1., 2.] - 0.0291813498710643533*zb^20*Log[zb]*V2[1., 2.] - 0.0283205996107735751*zb^21*Log[zb]*V2[1., 2.] - 0.027510048385644238*zb^22*Log[zb]*V2[1., 2.] - 0.0267465211437914936*zb^23*Log[zb]*V2[1., 2.] - 0.0260267120097749527*zb^24*Log[zb]*V2[1., 2.] - 0.0253473820537341979*zb^25*Log[zb]*V2[1., 2.] - 0.0247054594955335725*zb^26*Log[zb]*V2[1., 2.] - 0.0240980845651449888*zb^27*Log[zb]*V2[1., 2.] - 0.0235226234976667229*zb^28*Log[zb]*V2[1., 2.] - 0.0229766658047248103*zb^29*Log[zb]*V2[1., 2.] - 0.0224580129513196646*zb^30*Log[zb]*V2[1., 2.] - 0.0219646630718967413*zb^31*Log[zb]*V2[1., 2.] - 0.0214947943285178277*zb^32*Log[zb]*V2[1., 2.] - 0.0210467483354128887*zb^33*Log[zb]*V2[1., 2.] - 0.0206190143923667622*zb^34*Log[zb]*V2[1., 2.] - 0.0202102148776229952*zb^35*Log[zb]*V2[1., 2.] - 0.0198190919288138489*zb^36*Log[zb]*V2[1., 2.] - 0.0194444954174487711*zb^37*Log[zb]*V2[1., 2.] - 0.0190853721574237663*zb^38*Log[zb]*V2[1., 2.] - 0.01874075625655398*zb^39*Log[zb]*V2[1., 2.] - 0.0184097605079452688*zb^40*Log[zb]*V2[1., 2.] - 0.0180915687166381584*zb^41*Log[zb]*V2[1., 2.] - 0.017785428861381996*zb^42*Log[zb]*V2[1., 2.] - 0.0174906469986946789*zb^43*Log[zb]*V2[1., 2.] - 0.0172065818248313329*zb^44*Log[zb]*V2[1., 2.] - 0.0169326398199565811*zb^45*Log[zb]*V2[1., 2.] - 0.0166682709071610977*zb^46*Log[zb]*V2[1., 2.] - 0.016412964566716794*zb^47*Log[zb]*V2[1., 2.] - 0.0161662463530117912*zb^48*Log[zb]*V2[1., 2.] - 0.0159276747679204276*zb^49*Log[zb]*V2[1., 2.] - 0.0156968384499679651*zb^50*Log[zb]*V2[1., 2.] + 0.201688644383924521*zb*V2[2., s] - 0.5*zb^2*V2[2., s] - 0.0483113556160754788*zb^3*V2[2., s] - 0.374700244504964368*zb^4*V2[2., s] - 0.2686007464822903*zb^5*V2[2., s] - 0.176791371916406437*zb^6*V2[2., s] - 0.10598837382721667*zb^7*V2[2., s] - 0.0491408577828742279*zb^8*V2[2., s] - 0.0016164353931511805*zb^9*V2[2., s] + 0.0392938753325835265*zb^10*V2[2., s] + 0.0752403987074372581*zb^11*V2[2., s] + 0.107293388314135232*zb^12*V2[2., s] + 0.136189227710578225*zb^13*V2[2., s] + 0.162460563800110368*zb^14*V2[2., s] + 0.186508566035515239*zb^15*V2[2., s] + 0.208645239577842575*zb^16*V2[2., s] + 0.229119499409175311*zb^17*V2[2., s] + 0.248134004192460948*zb^18*V2[2., s] + 0.26585648381876215*zb^19*V2[2., s] + 0.282427641929192008*zb^20*V2[2., s] + 0.297966843199373885*zb^21*V2[2., s] + 0.31257631679000447*zb^22*V2[2., s] + 0.326344334509544796*zb^23*V2[2., s] + 0.339347660880578646*zb^24*V2[2., s] + 0.351653473613240883*zb^25*V2[2., s] + 0.363320890714973394*zb^26*V2[2., s] + 0.374402200024347772*zb^27*V2[2., s] + 0.384943859994052403*zb^28*V2[2., s] + 0.394987322136586476*zb^29*V2[2., s] + 0.404569712697963381*zb^30*V2[2., s] + 0.4137244019810736*zb^31*V2[2., s] + 0.4224814831168323*zb^32*V2[2., s] + 0.430868177205970558*zb^33*V2[2., s] + 0.438909178113755419*zb^34*V2[2., s] + 0.446626947445712671*zb^35*V2[2., s] + 0.454041968124058868*zb^36*V2[2., s] + 0.461172963353228572*zb^37*V2[2., s] + 0.4680370864883192*zb^38*V2[2., s] + 0.474650086315561098*zb^39*V2[2., s] + 0.481026451455446988*zb^40*V2[2., s] + 0.487179536959818977*zb^41*V2[2., s] + 0.493121675658748716*zb^42*V2[2., s] + 0.498864276394790148*zb^43*V2[2., s] + 0.504417910940781347*zb^44*V2[2., s] + 0.509792391117153423*zb^45*V2[2., s] + 0.514996837393511593*zb^46*V2[2., s] + 0.520039740067580858*zb^47*V2[2., s] + 0.524929013954973735*zb^48*V2[2., s] + 0.529672047389711835*zb^49*V2[2., s] + 0.534275746223291309*zb^50*V2[2., s] - 0.333333333333333333*zb*Log[Q2/muf2]*V2[2., s] + 0.25*zb^2*Log[Q2/muf2]*V2[2., s] - 0.166666666666666667*zb^3*Log[Q2/muf2]*V2[2., s] + 0.0416666666666666667*zb^4*Log[Q2/muf2]*V2[2., s] + 0.0968518518518518519*zb^5*Log[Q2/muf2]*V2[2., s] + 0.127037037037037037*zb^6*Log[Q2/muf2]*V2[2., s] + 0.149168556311413454*zb^7*Log[Q2/muf2]*V2[2., s] + 0.167214663643235072*zb^8*Log[Q2/muf2]*V2[2., s] + 0.182565402704291593*zb^9*Log[Q2/muf2]*V2[2., s] + 0.195896531452087008*zb^10*Log[Q2/muf2]*V2[2., s] + 0.207621015348288076*zb^11*Log[Q2/muf2]*V2[2., s] + 0.218027314997011967*zb^12*Log[Q2/muf2]*V2[2., s] + 0.227331986626858422*zb^13*Log[Q2/muf2]*V2[2., s] + 0.235704202187718671*zb^14*Log[Q2/muf2]*V2[2., s] + 0.243279322088845898*zb^15*Log[Q2/muf2]*V2[2., s] + 0.250167417459084126*zb^16*Log[Q2/muf2]*V2[2., s] + 0.256459085616741326*zb^17*Log[Q2/muf2]*V2[2., s] + 0.262229632827479809*zb^18*Log[Q2/muf2]*V2[2., s] + 0.267542185853476205*zb^19*Log[Q2/muf2]*V2[2., s] + 0.272450059867772105*zb^20*Log[Q2/muf2]*V2[2., s] + 0.276998590361593458*zb^21*Log[Q2/muf2]*V2[2., s] + 0.281226568617505854*zb^22*Log[Q2/muf2]*V2[2., s] + 0.285167378471374349*zb^23*Log[Q2/muf2]*V2[2., s] + 0.288849904762610259*zb^24*Log[Q2/muf2]*V2[2., s] + 0.292299265248070605*zb^25*Log[Q2/muf2]*V2[2., s] + 0.295537404662442715*zb^26*Log[Q2/muf2]*V2[2., s] + 0.298583580193377698*zb^27*Log[Q2/muf2]*V2[2., s] + 0.301454760752222342*zb^28*Log[Q2/muf2]*V2[2., s] + 0.304165957313125008*zb^29*Log[Q2/muf2]*V2[2., s] + 0.306730497761603397*zb^30*Log[Q2/muf2]*V2[2., s] + 0.309160256791184006*zb^31*Log[Q2/muf2]*V2[2., s] + 0.311465849168970225*zb^32*Log[Q2/muf2]*V2[2., s] + 0.313656792983057381*zb^33*Log[Q2/muf2]*V2[2., s] + 0.315741648159823665*zb^34*Log[Q2/muf2]*V2[2., s] + 0.317728134504404627*zb^35*Log[Q2/muf2]*V2[2., s] + 0.319623232704400284*zb^36*Log[Q2/muf2]*V2[2., s] + 0.321433271093811394*zb^37*Log[Q2/muf2]*V2[2., s] + 0.323164000462818996*zb^38*Log[Q2/muf2]*V2[2., s] + 0.324820658790128309*zb^39*Log[Q2/muf2]*V2[2., s] + 0.326408027445949413*zb^40*Log[Q2/muf2]*V2[2., s] + 0.327930480148218142*zb^41*Log[Q2/muf2]*V2[2., s] + 0.329392025739201242*zb^42*Log[Q2/muf2]*V2[2., s] + 0.330796345673958609*zb^43*Log[Q2/muf2]*V2[2., s] + 0.332146826968275162*zb^44*Log[Q2/muf2]*V2[2., s] + 0.333446591235367925*zb^45*Log[Q2/muf2]*V2[2., s] + 0.334698520342986561*zb^46*Log[Q2/muf2]*V2[2., s] + 0.335905279141549225*zb^47*Log[Q2/muf2]*V2[2., s] + 0.337069335646579473*zb^48*Log[Q2/muf2]*V2[2., s] + 0.338192979002447025*zb^49*Log[Q2/muf2]*V2[2., s] + 0.339278335507268719*zb^50*Log[Q2/muf2]*V2[2., s] + 0.0833333333333333333*zb*Log[Q2/muf2]^2*V2[2., s] + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2*V2[2., s] + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2*V2[2., s] + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2*V2[2., s] + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2*V2[2., s] + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2*V2[2., s] + 0.09325396825396826*zb^8*Log[Q2/muf2]^2*V2[2., s] + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2*V2[2., s] + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2*V2[2., s] + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2*V2[2., s] + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2*V2[2., s] + 0.09935897435897435*zb^13*Log[Q2/muf2]^2*V2[2., s] + 0.100122100122100122*zb^14*Log[Q2/muf2]^2*V2[2., s] + 0.100793650793650794*zb^15*Log[Q2/muf2]^2*V2[2., s] + 0.101388888888888889*zb^16*Log[Q2/muf2]^2*V2[2., s] + 0.101919934640522876*zb^17*Log[Q2/muf2]^2*V2[2., s] + 0.102396514161220044*zb^18*Log[Q2/muf2]^2*V2[2., s] + 0.102826510721247563*zb^19*Log[Q2/muf2]^2*V2[2., s] + 0.103216374269005848*zb^20*Log[Q2/muf2]^2*V2[2., s] + 0.103571428571428571*zb^21*Log[Q2/muf2]^2*V2[2., s] + 0.103896103896103896*zb^22*Log[Q2/muf2]^2*V2[2., s] + 0.104194115063680281*zb^23*Log[Q2/muf2]^2*V2[2., s] + 0.104468599033816425*zb^24*Log[Q2/muf2]^2*V2[2., s] + 0.104722222222222222*zb^25*Log[Q2/muf2]^2*V2[2., s] + 0.104957264957264957*zb^26*Log[Q2/muf2]^2*V2[2., s] + 0.105175688509021842*zb^27*Log[Q2/muf2]^2*V2[2., s] + 0.105379188712522046*zb^28*Log[Q2/muf2]^2*V2[2., s] + 0.105569239189928845*zb^29*Log[Q2/muf2]^2*V2[2., s] + 0.105747126436781609*zb^30*Log[Q2/muf2]^2*V2[2., s] + 0.105913978494623656*zb^31*Log[Q2/muf2]^2*V2[2., s] + 0.10607078853046595*zb^32*Log[Q2/muf2]^2*V2[2., s] + 0.106218434343434343*zb^33*Log[Q2/muf2]^2*V2[2., s] + 0.106357694592988711*zb^34*Log[Q2/muf2]^2*V2[2., s] + 0.106489262371615313*zb^35*Log[Q2/muf2]^2*V2[2., s] + 0.106613756613756614*zb^36*Log[Q2/muf2]^2*V2[2., s] + 0.106731731731731732*zb^37*Log[Q2/muf2]^2*V2[2., s] + 0.106843685791054212*zb^38*Log[Q2/muf2]^2*V2[2., s] + 0.106950067476383266*zb^39*Log[Q2/muf2]^2*V2[2., s] + 0.107051282051282051*zb^40*Log[Q2/muf2]^2*V2[2., s] + 0.10714769647696477*zb^41*Log[Q2/muf2]^2*V2[2., s] + 0.107239643825009679*zb^42*Log[Q2/muf2]^2*V2[2., s] + 0.107327427094868955*zb^43*Log[Q2/muf2]^2*V2[2., s] + 0.107411322527601597*zb^44*Log[Q2/muf2]^2*V2[2., s] + 0.107491582491582492*zb^45*Log[Q2/muf2]^2*V2[2., s] + 0.107568438003220612*zb^46*Log[Q2/muf2]^2*V2[2., s] + 0.107642100935347929*zb^47*Log[Q2/muf2]^2*V2[2., s] + 0.107712765957446809*zb^48*Log[Q2/muf2]^2*V2[2., s] + 0.107780612244897959*zb^49*Log[Q2/muf2]^2*V2[2., s] + 0.107845804988662132*zb^50*Log[Q2/muf2]^2*V2[2., s] - 0.666666666666666667*zb*Log[zb]*V2[2., s] + 0.5*zb^2*Log[zb]*V2[2., s] - 0.333333333333333333*zb^3*Log[zb]*V2[2., s] + 0.0833333333333333333*zb^4*Log[zb]*V2[2., s] + 0.193703703703703704*zb^5*Log[zb]*V2[2., s] + 0.254074074074074074*zb^6*Log[zb]*V2[2., s] + 0.298337112622826909*zb^7*Log[zb]*V2[2., s] + 0.334429327286470144*zb^8*Log[zb]*V2[2., s] + 0.365130805408583186*zb^9*Log[zb]*V2[2., s] + 0.391793062904174015*zb^10*Log[zb]*V2[2., s] + 0.415242030696576151*zb^11*Log[zb]*V2[2., s] + 0.436054629994023933*zb^12*Log[zb]*V2[2., s] + 0.454663973253716843*zb^13*Log[zb]*V2[2., s] + 0.471408404375437342*zb^14*Log[zb]*V2[2., s] + 0.486558644177691797*zb^15*Log[zb]*V2[2., s] + 0.500334834918168252*zb^16*Log[zb]*V2[2., s] + 0.512918171233482652*zb^17*Log[zb]*V2[2., s] + 0.524459265654959619*zb^18*Log[zb]*V2[2., s] + 0.535084371706952411*zb^19*Log[zb]*V2[2., s] + 0.5449001197355442*zb^20*Log[zb]*V2[2., s] + 0.553997180723186915*zb^21*Log[zb]*V2[2., s] + 0.562453137235011707*zb^22*Log[zb]*V2[2., s] + 0.570334756942748698*zb^23*Log[zb]*V2[2., s] + 0.577699809525220517*zb^24*Log[zb]*V2[2., s] + 0.584598530496141211*zb^25*Log[zb]*V2[2., s] + 0.5910748093248854*zb^26*Log[zb]*V2[2., s] + 0.597167160386755396*zb^27*Log[zb]*V2[2., s] + 0.602909521504444684*zb^28*Log[zb]*V2[2., s] + 0.608331914626250015*zb^29*Log[zb]*V2[2., s] + 0.613460995523206793*zb^30*Log[zb]*V2[2., s] + 0.618320513582368012*zb^31*Log[zb]*V2[2., s] + 0.622931698337940449*zb^32*Log[zb]*V2[2., s] + 0.627313585966114762*zb^33*Log[zb]*V2[2., s] + 0.6314832963196473*zb^34*Log[zb]*V2[2., s] + 0.635456269008809253*zb^35*Log[zb]*V2[2., s] + 0.639246465408800569*zb^36*Log[zb]*V2[2., s] + 0.642866542187622787*zb^37*Log[zb]*V2[2., s] + 0.646328000925637993*zb^38*Log[zb]*V2[2., s] + 0.649641317580256617*zb^39*Log[zb]*V2[2., s] + 0.652816054891898826*zb^40*Log[zb]*V2[2., s] + 0.655860960296436284*zb^41*Log[zb]*V2[2., s] + 0.658784051478402483*zb^42*Log[zb]*V2[2., s] + 0.661592691347917219*zb^43*Log[zb]*V2[2., s] + 0.664293653936550324*zb^44*Log[zb]*V2[2., s] + 0.6668931824707358*zb^45*Log[zb]*V2[2., s] + 0.669397040685973121*zb^46*Log[zb]*V2[2., s] + 0.6718105582830984*zb^47*Log[zb]*V2[2., s] + 0.674138671293158945*zb^48*Log[zb]*V2[2., s] + 0.676385958004894049*zb^49*Log[zb]*V2[2., s] + 0.678556671014537437*zb^50*Log[zb]*V2[2., s] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.333333333333333333*zb*Log[zb]^2*V2[2., s] + 0.333333333333333333*zb^3*Log[zb]^2*V2[2., s] + 0.333333333333333333*zb^4*Log[zb]^2*V2[2., s] + 0.344444444444444444*zb^5*Log[zb]^2*V2[2., s] + 0.355555555555555556*zb^6*Log[zb]^2*V2[2., s] + 0.365079365079365079*zb^7*Log[zb]^2*V2[2., s] + 0.373015873015873016*zb^8*Log[zb]^2*V2[2., s] + 0.37962962962962965*zb^9*Log[zb]^2*V2[2., s] + 0.385185185185185185*zb^10*Log[zb]^2*V2[2., s] + 0.389898989898989899*zb^11*Log[zb]^2*V2[2., s] + 0.393939393939393939*zb^12*Log[zb]^2*V2[2., s] + 0.397435897435897436*zb^13*Log[zb]^2*V2[2., s] + 0.400488400488400488*zb^14*Log[zb]^2*V2[2., s] + 0.403174603174603175*zb^15*Log[zb]^2*V2[2., s] + 0.405555555555555556*zb^16*Log[zb]^2*V2[2., s] + 0.407679738562091503*zb^17*Log[zb]^2*V2[2., s] + 0.409586056644880174*zb^18*Log[zb]^2*V2[2., s] + 0.411306042884990253*zb^19*Log[zb]^2*V2[2., s] + 0.412865497076023392*zb^20*Log[zb]^2*V2[2., s] + 0.414285714285714286*zb^21*Log[zb]^2*V2[2., s] + 0.415584415584415584*zb^22*Log[zb]^2*V2[2., s] + 0.416776460254721124*zb^23*Log[zb]^2*V2[2., s] + 0.4178743961352657*zb^24*Log[zb]^2*V2[2., s] + 0.418888888888888889*zb^25*Log[zb]^2*V2[2., s] + 0.419829059829059829*zb^26*Log[zb]^2*V2[2., s] + 0.420702754036087369*zb^27*Log[zb]^2*V2[2., s] + 0.421516754850088183*zb^28*Log[zb]^2*V2[2., s] + 0.4222769567597154*zb^29*Log[zb]^2*V2[2., s] + 0.422988505747126437*zb^30*Log[zb]^2*V2[2., s] + 0.423655913978494624*zb^31*Log[zb]^2*V2[2., s] + 0.424283154121863799*zb^32*Log[zb]^2*V2[2., s] + 0.424873737373737374*zb^33*Log[zb]^2*V2[2., s] + 0.425430778371954843*zb^34*Log[zb]^2*V2[2., s] + 0.425957049486461251*zb^35*Log[zb]^2*V2[2., s] + 0.426455026455026455*zb^36*Log[zb]^2*V2[2., s] + 0.426926926926926927*zb^37*Log[zb]^2*V2[2., s] + 0.427374743164216848*zb^38*Log[zb]^2*V2[2., s] + 0.427800269905533063*zb^39*Log[zb]^2*V2[2., s] + 0.428205128205128205*zb^40*Log[zb]^2*V2[2., s] + 0.428590785907859079*zb^41*Log[zb]^2*V2[2., s] + 0.428958575300038715*zb^42*Log[zb]^2*V2[2., s] + 0.429309708379475821*zb^43*Log[zb]^2*V2[2., s] + 0.429645290110406389*zb^44*Log[zb]^2*V2[2., s] + 0.429966329966329966*zb^45*Log[zb]^2*V2[2., s] + 0.430273752012882448*zb^46*Log[zb]^2*V2[2., s] + 0.430568403741391715*zb^47*Log[zb]^2*V2[2., s] + 0.430851063829787234*zb^48*Log[zb]^2*V2[2., s] + 0.431122448979591837*zb^49*Log[zb]^2*V2[2., s] + 0.431383219954648526*zb^50*Log[zb]^2*V2[2., s], ALARM*zb^51 + 0.403377288767849042*zb*V2[2., s] - 1.*zb^2*V2[2., s] - 0.170696785306225032*zb^3*V2[2., s] - 0.8188449334543731*zb^4*V2[2., s] - 0.602839353046885208*zb^5*V2[2., s] - 0.416005583338985713*zb^6*V2[2., s] - 0.271629304973657326*zb^7*V2[2., s] - 0.155509816682738462*zb^8*V2[2., s] - 0.0583125957980001616*zb^9*V2[2., s] + 0.0254312959536528176*zb^10*V2[2., s] + 0.0990608559295303266*zb^11*V2[2., s] + 0.164746138895436964*zb^12*V2[2., s] + 0.223983139658279797*zb^13*V2[2., s] + 0.277855726535851818*zb^14*V2[2., s] + 0.327181312819990408*zb^15*V2[2., s] + 0.372596301196693302*zb^16*V2[2., s] + 0.414608825293522913*zb^17*V2[2., s] + 0.453632856054183841*zb^18*V2[2., s] + 0.490011186699448898*zb^19*V2[2., s] + 0.524031489613614804*zb^20*V2[2., s] + 0.555937885815514439*zb^21*V2[2., s] + 0.585939504553594325*zb^22*V2[2., s] + 0.614216960593284389*zb^23*V2[2., s] + 0.640927351148208476*zb^24*V2[2., s] + 0.666208175009116523*zb^25*V2[2., s] + 0.690180450448407315*zb^26*V2[2., s] + 0.712951226571928022*zb^27*V2[2., s] + 0.734615628121401528*zb^28*V2[2., s] + 0.755258536361420867*zb^29*V2[2., s] + 0.774955982582236007*zb^30*V2[2., s] + 0.793776312156978*zb^31*V2[2., s] + 0.811781163613251379*zb^32*V2[2., s] + 0.829026297251074203*zb^33*V2[2., s] + 0.845562300420966713*zb^34*V2[2., s] + 0.861435190960864266*zb^35*V2[2., s] + 0.876686935990102067*zb^36*V2[2., s] + 0.891355899929950011*zb^37*V2[2., s] + 0.905477233018460965*zb^38*V2[2., s] + 0.919083209535877993*zb^39*V2[2., s] + 0.9322035233260145*zb^40*V2[2., s] + 0.944865546892915821*zb^41*V2[2., s] + 0.957094559298853304*zb^42*V2[2., s] + 0.968913947234924273*zb^43*V2[2., s] + 0.980345382937702953*zb^44*V2[2., s] + 0.991408982052551009*zb^45*V2[2., s] + 1.00212344407152097*zb^46*V2[2., s] + 1.01250617758187167*zb^47*V2[2., s] + 1.0225734122347783*zb^48*V2[2., s] + 1.03234029907075204*zb^49*V2[2., s] + 1.04182100060893179*zb^50*V2[2., s] - 0.666666666666666667*zb*Log[Q2/muf2]*V2[2., s] + 0.5*zb^2*Log[Q2/muf2]*V2[2., s] - 0.333333333333333333*zb^3*Log[Q2/muf2]*V2[2., s] + 0.0833333333333333333*zb^4*Log[Q2/muf2]*V2[2., s] + 0.193703703703703704*zb^5*Log[Q2/muf2]*V2[2., s] + 0.254074074074074074*zb^6*Log[Q2/muf2]*V2[2., s] + 0.298337112622826909*zb^7*Log[Q2/muf2]*V2[2., s] + 0.334429327286470144*zb^8*Log[Q2/muf2]*V2[2., s] + 0.365130805408583186*zb^9*Log[Q2/muf2]*V2[2., s] + 0.391793062904174015*zb^10*Log[Q2/muf2]*V2[2., s] + 0.415242030696576151*zb^11*Log[Q2/muf2]*V2[2., s] + 0.436054629994023933*zb^12*Log[Q2/muf2]*V2[2., s] + 0.454663973253716843*zb^13*Log[Q2/muf2]*V2[2., s] + 0.471408404375437342*zb^14*Log[Q2/muf2]*V2[2., s] + 0.486558644177691797*zb^15*Log[Q2/muf2]*V2[2., s] + 0.500334834918168252*zb^16*Log[Q2/muf2]*V2[2., s] + 0.512918171233482652*zb^17*Log[Q2/muf2]*V2[2., s] + 0.524459265654959619*zb^18*Log[Q2/muf2]*V2[2., s] + 0.535084371706952411*zb^19*Log[Q2/muf2]*V2[2., s] + 0.5449001197355442*zb^20*Log[Q2/muf2]*V2[2., s] + 0.553997180723186915*zb^21*Log[Q2/muf2]*V2[2., s] + 0.562453137235011707*zb^22*Log[Q2/muf2]*V2[2., s] + 0.570334756942748698*zb^23*Log[Q2/muf2]*V2[2., s] + 0.577699809525220517*zb^24*Log[Q2/muf2]*V2[2., s] + 0.584598530496141211*zb^25*Log[Q2/muf2]*V2[2., s] + 0.5910748093248854*zb^26*Log[Q2/muf2]*V2[2., s] + 0.597167160386755396*zb^27*Log[Q2/muf2]*V2[2., s] + 0.602909521504444684*zb^28*Log[Q2/muf2]*V2[2., s] + 0.608331914626250015*zb^29*Log[Q2/muf2]*V2[2., s] + 0.613460995523206793*zb^30*Log[Q2/muf2]*V2[2., s] + 0.618320513582368012*zb^31*Log[Q2/muf2]*V2[2., s] + 0.622931698337940449*zb^32*Log[Q2/muf2]*V2[2., s] + 0.627313585966114762*zb^33*Log[Q2/muf2]*V2[2., s] + 0.6314832963196473*zb^34*Log[Q2/muf2]*V2[2., s] + 0.635456269008809253*zb^35*Log[Q2/muf2]*V2[2., s] + 0.639246465408800569*zb^36*Log[Q2/muf2]*V2[2., s] + 0.642866542187622787*zb^37*Log[Q2/muf2]*V2[2., s] + 0.646328000925637993*zb^38*Log[Q2/muf2]*V2[2., s] + 0.649641317580256617*zb^39*Log[Q2/muf2]*V2[2., s] + 0.652816054891898826*zb^40*Log[Q2/muf2]*V2[2., s] + 0.655860960296436284*zb^41*Log[Q2/muf2]*V2[2., s] + 0.658784051478402483*zb^42*Log[Q2/muf2]*V2[2., s] + 0.661592691347917219*zb^43*Log[Q2/muf2]*V2[2., s] + 0.664293653936550324*zb^44*Log[Q2/muf2]*V2[2., s] + 0.6668931824707358*zb^45*Log[Q2/muf2]*V2[2., s] + 0.669397040685973121*zb^46*Log[Q2/muf2]*V2[2., s] + 0.6718105582830984*zb^47*Log[Q2/muf2]*V2[2., s] + 0.674138671293158945*zb^48*Log[Q2/muf2]*V2[2., s] + 0.676385958004894049*zb^49*Log[Q2/muf2]*V2[2., s] + 0.678556671014537437*zb^50*Log[Q2/muf2]*V2[2., s] + 0.166666666666666667*zb*Log[Q2/muf2]^2*V2[2., s] + 0.166666666666666667*zb^3*Log[Q2/muf2]^2*V2[2., s] + 0.166666666666666667*zb^4*Log[Q2/muf2]^2*V2[2., s] + 0.172222222222222222*zb^5*Log[Q2/muf2]^2*V2[2., s] + 0.177777777777777778*zb^6*Log[Q2/muf2]^2*V2[2., s] + 0.18253968253968253*zb^7*Log[Q2/muf2]^2*V2[2., s] + 0.186507936507936508*zb^8*Log[Q2/muf2]^2*V2[2., s] + 0.189814814814814815*zb^9*Log[Q2/muf2]^2*V2[2., s] + 0.192592592592592593*zb^10*Log[Q2/muf2]^2*V2[2., s] + 0.194949494949494949*zb^11*Log[Q2/muf2]^2*V2[2., s] + 0.19696969696969696*zb^12*Log[Q2/muf2]^2*V2[2., s] + 0.198717948717948718*zb^13*Log[Q2/muf2]^2*V2[2., s] + 0.200244200244200244*zb^14*Log[Q2/muf2]^2*V2[2., s] + 0.201587301587301587*zb^15*Log[Q2/muf2]^2*V2[2., s] + 0.202777777777777778*zb^16*Log[Q2/muf2]^2*V2[2., s] + 0.203839869281045752*zb^17*Log[Q2/muf2]^2*V2[2., s] + 0.204793028322440087*zb^18*Log[Q2/muf2]^2*V2[2., s] + 0.205653021442495127*zb^19*Log[Q2/muf2]^2*V2[2., s] + 0.206432748538011696*zb^20*Log[Q2/muf2]^2*V2[2., s] + 0.207142857142857143*zb^21*Log[Q2/muf2]^2*V2[2., s] + 0.207792207792207792*zb^22*Log[Q2/muf2]^2*V2[2., s] + 0.208388230127360562*zb^23*Log[Q2/muf2]^2*V2[2., s] + 0.20893719806763286*zb^24*Log[Q2/muf2]^2*V2[2., s] + 0.209444444444444444*zb^25*Log[Q2/muf2]^2*V2[2., s] + 0.209914529914529915*zb^26*Log[Q2/muf2]^2*V2[2., s] + 0.210351377018043685*zb^27*Log[Q2/muf2]^2*V2[2., s] + 0.210758377425044092*zb^28*Log[Q2/muf2]^2*V2[2., s] + 0.2111384783798577*zb^29*Log[Q2/muf2]^2*V2[2., s] + 0.211494252873563218*zb^30*Log[Q2/muf2]^2*V2[2., s] + 0.211827956989247312*zb^31*Log[Q2/muf2]^2*V2[2., s] + 0.2121415770609319*zb^32*Log[Q2/muf2]^2*V2[2., s] + 0.212436868686868687*zb^33*Log[Q2/muf2]^2*V2[2., s] + 0.212715389185977421*zb^34*Log[Q2/muf2]^2*V2[2., s] + 0.212978524743230626*zb^35*Log[Q2/muf2]^2*V2[2., s] + 0.213227513227513228*zb^36*Log[Q2/muf2]^2*V2[2., s] + 0.213463463463463463*zb^37*Log[Q2/muf2]^2*V2[2., s] + 0.213687371582108424*zb^38*Log[Q2/muf2]^2*V2[2., s] + 0.213900134952766532*zb^39*Log[Q2/muf2]^2*V2[2., s] + 0.214102564102564103*zb^40*Log[Q2/muf2]^2*V2[2., s] + 0.214295392953929539*zb^41*Log[Q2/muf2]^2*V2[2., s] + 0.214479287650019357*zb^42*Log[Q2/muf2]^2*V2[2., s] + 0.214654854189737911*zb^43*Log[Q2/muf2]^2*V2[2., s] + 0.214822645055203195*zb^44*Log[Q2/muf2]^2*V2[2., s] + 0.214983164983164983*zb^45*Log[Q2/muf2]^2*V2[2., s] + 0.215136876006441224*zb^46*Log[Q2/muf2]^2*V2[2., s] + 0.215284201870695858*zb^47*Log[Q2/muf2]^2*V2[2., s] + 0.215425531914893617*zb^48*Log[Q2/muf2]^2*V2[2., s] + 0.215561224489795918*zb^49*Log[Q2/muf2]^2*V2[2., s] + 0.215691609977324263*zb^50*Log[Q2/muf2]^2*V2[2., s] - 1.33333333333333333*zb*Log[zb]*V2[2., s] + 1.*zb^2*Log[zb]*V2[2., s] - 0.666666666666666667*zb^3*Log[zb]*V2[2., s] + 0.166666666666666667*zb^4*Log[zb]*V2[2., s] + 0.387407407407407407*zb^5*Log[zb]*V2[2., s] + 0.508148148148148148*zb^6*Log[zb]*V2[2., s] + 0.596674225245653817*zb^7*Log[zb]*V2[2., s] + 0.668858654572940287*zb^8*Log[zb]*V2[2., s] + 0.730261610817166373*zb^9*Log[zb]*V2[2., s] + 0.783586125808348031*zb^10*Log[zb]*V2[2., s] + 0.830484061393152302*zb^11*Log[zb]*V2[2., s] + 0.872109259988047867*zb^12*Log[zb]*V2[2., s] + 0.909327946507433687*zb^13*Log[zb]*V2[2., s] + 0.942816808750874685*zb^14*Log[zb]*V2[2., s] + 0.973117288355383593*zb^15*Log[zb]*V2[2., s] + 1.0006696698363364*zb^16*Log[zb]*V2[2., s] + 1.0258363424669652*zb^17*Log[zb]*V2[2., s] + 1.04891853130991924*zb^18*Log[zb]*V2[2., s] + 1.07016874341390482*zb^19*Log[zb]*V2[2., s] + 1.08980023947108842*zb^20*Log[zb]*V2[2., s] + 1.10799436144637383*zb^21*Log[zb]*V2[2., s] + 1.12490627447002341*zb^22*Log[zb]*V2[2., s] + 1.1406695138854974*zb^23*Log[zb]*V2[2., s] + 1.15539961905044103*zb^24*Log[zb]*V2[2., s] + 1.16919706099228242*zb^25*Log[zb]*V2[2., s] + 1.18214961864977086*zb^26*Log[zb]*V2[2., s] + 1.19433432077351079*zb^27*Log[zb]*V2[2., s] + 1.20581904300888937*zb^28*Log[zb]*V2[2., s] + 1.21666382925250003*zb^29*Log[zb]*V2[2., s] + 1.22692199104641359*zb^30*Log[zb]*V2[2., s] + 1.23664102716473602*zb^31*Log[zb]*V2[2., s] + 1.245863396675881*zb^32*Log[zb]*V2[2., s] + 1.25462717193222952*zb^33*Log[zb]*V2[2., s] + 1.26296659263929466*zb^34*Log[zb]*V2[2., s] + 1.27091253801761851*zb^35*Log[zb]*V2[2., s] + 1.27849293081760114*zb^36*Log[zb]*V2[2., s] + 1.28573308437524557*zb^37*Log[zb]*V2[2., s] + 1.29265600185127599*zb^38*Log[zb]*V2[2., s] + 1.29928263516051323*zb^39*Log[zb]*V2[2., s] + 1.30563210978379765*zb^40*Log[zb]*V2[2., s] + 1.31172192059287257*zb^41*Log[zb]*V2[2., s] + 1.31756810295680497*zb^42*Log[zb]*V2[2., s] + 1.32318538269583444*zb^43*Log[zb]*V2[2., s] + 1.32858730787310065*zb^44*Log[zb]*V2[2., s] + 1.3337863649414716*zb^45*Log[zb]*V2[2., s] + 1.33879408137194624*zb^46*Log[zb]*V2[2., s] + 1.3436211165661969*zb^47*Log[zb]*V2[2., s] + 1.34827734258631789*zb^48*Log[zb]*V2[2., s] + 1.3527719160097882*zb^49*Log[zb]*V2[2., s] + 1.35711334202907487*zb^50*Log[zb]*V2[2., s] + 0.666666666666666667*zb*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.666666666666666667*zb^3*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.666666666666666667*zb^4*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.688888888888888889*zb^5*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.711111111111111111*zb^6*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.730158730158730159*zb^7*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.746031746031746032*zb^8*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.759259259259259259*zb^9*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.7703703703703704*zb^10*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.779797979797979798*zb^11*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.787878787878787879*zb^12*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.794871794871794872*zb^13*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.800976800976800977*zb^14*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.806349206349206349*zb^15*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.811111111111111111*zb^16*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.815359477124183007*zb^17*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.819172113289760349*zb^18*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.822612085769980507*zb^19*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.825730994152046784*zb^20*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.828571428571428571*zb^21*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.831168831168831169*zb^22*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.833552920509442249*zb^23*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.835748792270531401*zb^24*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.837777777777777778*zb^25*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.839658119658119658*zb^26*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.841405508072174739*zb^27*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.843033509700176367*zb^28*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.844553913519430761*zb^29*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.845977011494252874*zb^30*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.847311827956989247*zb^31*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.848566308243727599*zb^32*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.849747474747474747*zb^33*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.850861556743909685*zb^34*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.851914098972922502*zb^35*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.852910052910053*zb^36*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.853853853853853854*zb^37*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.854749486328433697*zb^38*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.855600539811066127*zb^39*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.8564102564102564*zb^40*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.857181571815718157*zb^41*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.857917150600077429*zb^42*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.858619416758951643*zb^43*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.859290580220812779*zb^44*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.859932659932659933*zb^45*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.860547504025764895*zb^46*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.861136807482783431*zb^47*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.861702127659574468*zb^48*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.862244897959183673*zb^49*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.862766439909297052*zb^50*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.666666666666666667*zb*Log[zb]^2*V2[2., s] + 0.666666666666666667*zb^3*Log[zb]^2*V2[2., s] + 0.666666666666666667*zb^4*Log[zb]^2*V2[2., s] + 0.688888888888888889*zb^5*Log[zb]^2*V2[2., s] + 0.711111111111111111*zb^6*Log[zb]^2*V2[2., s] + 0.730158730158730159*zb^7*Log[zb]^2*V2[2., s] + 0.746031746031746032*zb^8*Log[zb]^2*V2[2., s] + 0.759259259259259259*zb^9*Log[zb]^2*V2[2., s] + 0.7703703703703704*zb^10*Log[zb]^2*V2[2., s] + 0.779797979797979798*zb^11*Log[zb]^2*V2[2., s] + 0.787878787878787879*zb^12*Log[zb]^2*V2[2., s] + 0.794871794871794872*zb^13*Log[zb]^2*V2[2., s] + 0.800976800976800977*zb^14*Log[zb]^2*V2[2., s] + 0.806349206349206349*zb^15*Log[zb]^2*V2[2., s] + 0.811111111111111111*zb^16*Log[zb]^2*V2[2., s] + 0.815359477124183007*zb^17*Log[zb]^2*V2[2., s] + 0.819172113289760349*zb^18*Log[zb]^2*V2[2., s] + 0.822612085769980507*zb^19*Log[zb]^2*V2[2., s] + 0.825730994152046784*zb^20*Log[zb]^2*V2[2., s] + 0.828571428571428571*zb^21*Log[zb]^2*V2[2., s] + 0.831168831168831169*zb^22*Log[zb]^2*V2[2., s] + 0.833552920509442249*zb^23*Log[zb]^2*V2[2., s] + 0.835748792270531401*zb^24*Log[zb]^2*V2[2., s] + 0.837777777777777778*zb^25*Log[zb]^2*V2[2., s] + 0.839658119658119658*zb^26*Log[zb]^2*V2[2., s] + 0.841405508072174739*zb^27*Log[zb]^2*V2[2., s] + 0.843033509700176367*zb^28*Log[zb]^2*V2[2., s] + 0.844553913519430761*zb^29*Log[zb]^2*V2[2., s] + 0.845977011494252874*zb^30*Log[zb]^2*V2[2., s] + 0.847311827956989247*zb^31*Log[zb]^2*V2[2., s] + 0.848566308243727599*zb^32*Log[zb]^2*V2[2., s] + 0.849747474747474747*zb^33*Log[zb]^2*V2[2., s] + 0.850861556743909685*zb^34*Log[zb]^2*V2[2., s] + 0.851914098972922502*zb^35*Log[zb]^2*V2[2., s] + 0.852910052910053*zb^36*Log[zb]^2*V2[2., s] + 0.853853853853853854*zb^37*Log[zb]^2*V2[2., s] + 0.854749486328433697*zb^38*Log[zb]^2*V2[2., s] + 0.855600539811066127*zb^39*Log[zb]^2*V2[2., s] + 0.8564102564102564*zb^40*Log[zb]^2*V2[2., s] + 0.857181571815718157*zb^41*Log[zb]^2*V2[2., s] + 0.857917150600077429*zb^42*Log[zb]^2*V2[2., s] + 0.858619416758951643*zb^43*Log[zb]^2*V2[2., s] + 0.859290580220812779*zb^44*Log[zb]^2*V2[2., s] + 0.859932659932659933*zb^45*Log[zb]^2*V2[2., s] + 0.860547504025764895*zb^46*Log[zb]^2*V2[2., s] + 0.861136807482783431*zb^47*Log[zb]^2*V2[2., s] + 0.861702127659574468*zb^48*Log[zb]^2*V2[2., s] + 0.862244897959183673*zb^49*Log[zb]^2*V2[2., s] + 0.862766439909297052*zb^50*Log[zb]^2*V2[2., s], ALARM*zb^51 + 0.201688644383924521*zb*V2[2., s] - 0.5*zb^2*V2[2., s] - 0.0390520963568162196*zb^3*V2[2., s] - 0.355410121048174244*zb^4*V2[2., s] - 0.247458771173648365*zb^5*V2[2., s] - 0.155397338994595737*zb^6*V2[2., s] - 0.0848052462552002092*zb^7*V2[2., s] - 0.0283466820879048822*zb^8*V2[2., s] + 0.018709948246724523*zb^9*V2[2., s] + 0.0591189694648866535*zb^10*V2[2., s] + 0.0945551941168093871*zb^11*V2[2., s] + 0.126103071912489265*zb^12*V2[2., s] + 0.154507280755713602*zb^13*V2[2., s] + 0.180305128691780491*zb^14*V2[2., s] + 0.203900152393374962*zb^15*V2[2., s] + 0.225605273600500344*zb^16*V2[2., s] + 0.245669418312772524*zb^17*V2[2., s] + 0.264294705830302216*zb^18*V2[2., s] + 0.281648007588951248*zb^19*V2[2., s] + 0.297868999411468533*zb^20*V2[2., s] + 0.313075944701943212*zb^21*V2[2., s] + 0.327369958313925467*zb^22*V2[2., s] + 0.340838221781885791*zb^23*V2[2., s] + 0.3535564551617505*zb^24*V2[2., s] + 0.365590849326603806*zb^25*V2[2., s] + 0.376999598489504681*zb^26*V2[2., s] + 0.387834131087797654*zb^27*V2[2., s] + 0.398140109405098124*zb^28*V2[2., s] + 0.4079582493658621*zb^29*V2[2., s] + 0.417324998736215777*zb^30*V2[2., s] + 0.426273102585760169*zb^31*V2[2., s] + 0.434832078084766769*zb^32*V2[2., s] + 0.443028615731649353*zb^33*V2[2., s] + 0.450886920395935378*zb^34*V2[2., s] + 0.458429002762248381*zb^35*V2[2., s] + 0.465674929622781833*zb^36*V2[2., s] + 0.472643039815376906*zb^37*V2[2., s] + 0.479350131317817528*zb^38*V2[2., s] + 0.485811623997047153*zb^39*V2[2., s] + 0.492041701709486259*zb^40*V2[2., s] + 0.498053436807302848*zb^41*V2[2., s] + 0.503858899589365555*zb^42*V2[2., s] + 0.509469254817531778*zb^43*V2[2., s] + 0.514894847078207877*zb^44*V2[2., s] + 0.520145276489876302*zb^45*V2[2., s] + 0.525229466027211575*zb^46*V2[2., s] + 0.530155721541903724*zb^47*V2[2., s] + 0.534931785401831915*zb^48*V2[2., s] + 0.539564884537817867*zb^49*V2[2., s] + 0.544061773576092018*zb^50*V2[2., s] - 0.333333333333333333*zb*Log[Q2/muf2]*V2[2., s] + 0.25*zb^2*Log[Q2/muf2]*V2[2., s] - 0.166666666666666667*zb^3*Log[Q2/muf2]*V2[2., s] + 0.0416666666666666667*zb^4*Log[Q2/muf2]*V2[2., s] + 0.0968518518518518519*zb^5*Log[Q2/muf2]*V2[2., s] + 0.127037037037037037*zb^6*Log[Q2/muf2]*V2[2., s] + 0.149168556311413454*zb^7*Log[Q2/muf2]*V2[2., s] + 0.167214663643235072*zb^8*Log[Q2/muf2]*V2[2., s] + 0.182565402704291593*zb^9*Log[Q2/muf2]*V2[2., s] + 0.195896531452087008*zb^10*Log[Q2/muf2]*V2[2., s] + 0.207621015348288076*zb^11*Log[Q2/muf2]*V2[2., s] + 0.218027314997011967*zb^12*Log[Q2/muf2]*V2[2., s] + 0.227331986626858422*zb^13*Log[Q2/muf2]*V2[2., s] + 0.235704202187718671*zb^14*Log[Q2/muf2]*V2[2., s] + 0.243279322088845898*zb^15*Log[Q2/muf2]*V2[2., s] + 0.250167417459084126*zb^16*Log[Q2/muf2]*V2[2., s] + 0.256459085616741326*zb^17*Log[Q2/muf2]*V2[2., s] + 0.262229632827479809*zb^18*Log[Q2/muf2]*V2[2., s] + 0.267542185853476205*zb^19*Log[Q2/muf2]*V2[2., s] + 0.272450059867772105*zb^20*Log[Q2/muf2]*V2[2., s] + 0.276998590361593458*zb^21*Log[Q2/muf2]*V2[2., s] + 0.281226568617505854*zb^22*Log[Q2/muf2]*V2[2., s] + 0.285167378471374349*zb^23*Log[Q2/muf2]*V2[2., s] + 0.288849904762610259*zb^24*Log[Q2/muf2]*V2[2., s] + 0.292299265248070605*zb^25*Log[Q2/muf2]*V2[2., s] + 0.295537404662442715*zb^26*Log[Q2/muf2]*V2[2., s] + 0.298583580193377698*zb^27*Log[Q2/muf2]*V2[2., s] + 0.301454760752222342*zb^28*Log[Q2/muf2]*V2[2., s] + 0.304165957313125008*zb^29*Log[Q2/muf2]*V2[2., s] + 0.306730497761603397*zb^30*Log[Q2/muf2]*V2[2., s] + 0.309160256791184006*zb^31*Log[Q2/muf2]*V2[2., s] + 0.311465849168970225*zb^32*Log[Q2/muf2]*V2[2., s] + 0.313656792983057381*zb^33*Log[Q2/muf2]*V2[2., s] + 0.315741648159823665*zb^34*Log[Q2/muf2]*V2[2., s] + 0.317728134504404627*zb^35*Log[Q2/muf2]*V2[2., s] + 0.319623232704400284*zb^36*Log[Q2/muf2]*V2[2., s] + 0.321433271093811394*zb^37*Log[Q2/muf2]*V2[2., s] + 0.323164000462818996*zb^38*Log[Q2/muf2]*V2[2., s] + 0.324820658790128309*zb^39*Log[Q2/muf2]*V2[2., s] + 0.326408027445949413*zb^40*Log[Q2/muf2]*V2[2., s] + 0.327930480148218142*zb^41*Log[Q2/muf2]*V2[2., s] + 0.329392025739201242*zb^42*Log[Q2/muf2]*V2[2., s] + 0.330796345673958609*zb^43*Log[Q2/muf2]*V2[2., s] + 0.332146826968275162*zb^44*Log[Q2/muf2]*V2[2., s] + 0.333446591235367925*zb^45*Log[Q2/muf2]*V2[2., s] + 0.334698520342986561*zb^46*Log[Q2/muf2]*V2[2., s] + 0.335905279141549225*zb^47*Log[Q2/muf2]*V2[2., s] + 0.337069335646579473*zb^48*Log[Q2/muf2]*V2[2., s] + 0.338192979002447025*zb^49*Log[Q2/muf2]*V2[2., s] + 0.339278335507268719*zb^50*Log[Q2/muf2]*V2[2., s] + 0.0833333333333333333*zb*Log[Q2/muf2]^2*V2[2., s] + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2*V2[2., s] + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2*V2[2., s] + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2*V2[2., s] + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2*V2[2., s] + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2*V2[2., s] + 0.09325396825396826*zb^8*Log[Q2/muf2]^2*V2[2., s] + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2*V2[2., s] + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2*V2[2., s] + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2*V2[2., s] + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2*V2[2., s] + 0.09935897435897435*zb^13*Log[Q2/muf2]^2*V2[2., s] + 0.100122100122100122*zb^14*Log[Q2/muf2]^2*V2[2., s] + 0.100793650793650794*zb^15*Log[Q2/muf2]^2*V2[2., s] + 0.101388888888888889*zb^16*Log[Q2/muf2]^2*V2[2., s] + 0.101919934640522876*zb^17*Log[Q2/muf2]^2*V2[2., s] + 0.102396514161220044*zb^18*Log[Q2/muf2]^2*V2[2., s] + 0.102826510721247563*zb^19*Log[Q2/muf2]^2*V2[2., s] + 0.103216374269005848*zb^20*Log[Q2/muf2]^2*V2[2., s] + 0.103571428571428571*zb^21*Log[Q2/muf2]^2*V2[2., s] + 0.103896103896103896*zb^22*Log[Q2/muf2]^2*V2[2., s] + 0.104194115063680281*zb^23*Log[Q2/muf2]^2*V2[2., s] + 0.104468599033816425*zb^24*Log[Q2/muf2]^2*V2[2., s] + 0.104722222222222222*zb^25*Log[Q2/muf2]^2*V2[2., s] + 0.104957264957264957*zb^26*Log[Q2/muf2]^2*V2[2., s] + 0.105175688509021842*zb^27*Log[Q2/muf2]^2*V2[2., s] + 0.105379188712522046*zb^28*Log[Q2/muf2]^2*V2[2., s] + 0.105569239189928845*zb^29*Log[Q2/muf2]^2*V2[2., s] + 0.105747126436781609*zb^30*Log[Q2/muf2]^2*V2[2., s] + 0.105913978494623656*zb^31*Log[Q2/muf2]^2*V2[2., s] + 0.10607078853046595*zb^32*Log[Q2/muf2]^2*V2[2., s] + 0.106218434343434343*zb^33*Log[Q2/muf2]^2*V2[2., s] + 0.106357694592988711*zb^34*Log[Q2/muf2]^2*V2[2., s] + 0.106489262371615313*zb^35*Log[Q2/muf2]^2*V2[2., s] + 0.106613756613756614*zb^36*Log[Q2/muf2]^2*V2[2., s] + 0.106731731731731732*zb^37*Log[Q2/muf2]^2*V2[2., s] + 0.106843685791054212*zb^38*Log[Q2/muf2]^2*V2[2., s] + 0.106950067476383266*zb^39*Log[Q2/muf2]^2*V2[2., s] + 0.107051282051282051*zb^40*Log[Q2/muf2]^2*V2[2., s] + 0.10714769647696477*zb^41*Log[Q2/muf2]^2*V2[2., s] + 0.107239643825009679*zb^42*Log[Q2/muf2]^2*V2[2., s] + 0.107327427094868955*zb^43*Log[Q2/muf2]^2*V2[2., s] + 0.107411322527601597*zb^44*Log[Q2/muf2]^2*V2[2., s] + 0.107491582491582492*zb^45*Log[Q2/muf2]^2*V2[2., s] + 0.107568438003220612*zb^46*Log[Q2/muf2]^2*V2[2., s] + 0.107642100935347929*zb^47*Log[Q2/muf2]^2*V2[2., s] + 0.107712765957446809*zb^48*Log[Q2/muf2]^2*V2[2., s] + 0.107780612244897959*zb^49*Log[Q2/muf2]^2*V2[2., s] + 0.107845804988662132*zb^50*Log[Q2/muf2]^2*V2[2., s] - 0.666666666666666667*zb*Log[zb]*V2[2., s] + 0.5*zb^2*Log[zb]*V2[2., s] - 0.333333333333333333*zb^3*Log[zb]*V2[2., s] + 0.0833333333333333333*zb^4*Log[zb]*V2[2., s] + 0.193703703703703704*zb^5*Log[zb]*V2[2., s] + 0.254074074074074074*zb^6*Log[zb]*V2[2., s] + 0.298337112622826909*zb^7*Log[zb]*V2[2., s] + 0.334429327286470144*zb^8*Log[zb]*V2[2., s] + 0.365130805408583186*zb^9*Log[zb]*V2[2., s] + 0.391793062904174015*zb^10*Log[zb]*V2[2., s] + 0.415242030696576151*zb^11*Log[zb]*V2[2., s] + 0.436054629994023933*zb^12*Log[zb]*V2[2., s] + 0.454663973253716843*zb^13*Log[zb]*V2[2., s] + 0.471408404375437342*zb^14*Log[zb]*V2[2., s] + 0.486558644177691797*zb^15*Log[zb]*V2[2., s] + 0.500334834918168252*zb^16*Log[zb]*V2[2., s] + 0.512918171233482652*zb^17*Log[zb]*V2[2., s] + 0.524459265654959619*zb^18*Log[zb]*V2[2., s] + 0.535084371706952411*zb^19*Log[zb]*V2[2., s] + 0.5449001197355442*zb^20*Log[zb]*V2[2., s] + 0.553997180723186915*zb^21*Log[zb]*V2[2., s] + 0.562453137235011707*zb^22*Log[zb]*V2[2., s] + 0.570334756942748698*zb^23*Log[zb]*V2[2., s] + 0.577699809525220517*zb^24*Log[zb]*V2[2., s] + 0.584598530496141211*zb^25*Log[zb]*V2[2., s] + 0.5910748093248854*zb^26*Log[zb]*V2[2., s] + 0.597167160386755396*zb^27*Log[zb]*V2[2., s] + 0.602909521504444684*zb^28*Log[zb]*V2[2., s] + 0.608331914626250015*zb^29*Log[zb]*V2[2., s] + 0.613460995523206793*zb^30*Log[zb]*V2[2., s] + 0.618320513582368012*zb^31*Log[zb]*V2[2., s] + 0.622931698337940449*zb^32*Log[zb]*V2[2., s] + 0.627313585966114762*zb^33*Log[zb]*V2[2., s] + 0.6314832963196473*zb^34*Log[zb]*V2[2., s] + 0.635456269008809253*zb^35*Log[zb]*V2[2., s] + 0.639246465408800569*zb^36*Log[zb]*V2[2., s] + 0.642866542187622787*zb^37*Log[zb]*V2[2., s] + 0.646328000925637993*zb^38*Log[zb]*V2[2., s] + 0.649641317580256617*zb^39*Log[zb]*V2[2., s] + 0.652816054891898826*zb^40*Log[zb]*V2[2., s] + 0.655860960296436284*zb^41*Log[zb]*V2[2., s] + 0.658784051478402483*zb^42*Log[zb]*V2[2., s] + 0.661592691347917219*zb^43*Log[zb]*V2[2., s] + 0.664293653936550324*zb^44*Log[zb]*V2[2., s] + 0.6668931824707358*zb^45*Log[zb]*V2[2., s] + 0.669397040685973121*zb^46*Log[zb]*V2[2., s] + 0.6718105582830984*zb^47*Log[zb]*V2[2., s] + 0.674138671293158945*zb^48*Log[zb]*V2[2., s] + 0.676385958004894049*zb^49*Log[zb]*V2[2., s] + 0.678556671014537437*zb^50*Log[zb]*V2[2., s] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.333333333333333333*zb*Log[zb]^2*V2[2., s] + 0.333333333333333333*zb^3*Log[zb]^2*V2[2., s] + 0.333333333333333333*zb^4*Log[zb]^2*V2[2., s] + 0.344444444444444444*zb^5*Log[zb]^2*V2[2., s] + 0.355555555555555556*zb^6*Log[zb]^2*V2[2., s] + 0.365079365079365079*zb^7*Log[zb]^2*V2[2., s] + 0.373015873015873016*zb^8*Log[zb]^2*V2[2., s] + 0.37962962962962965*zb^9*Log[zb]^2*V2[2., s] + 0.385185185185185185*zb^10*Log[zb]^2*V2[2., s] + 0.389898989898989899*zb^11*Log[zb]^2*V2[2., s] + 0.393939393939393939*zb^12*Log[zb]^2*V2[2., s] + 0.397435897435897436*zb^13*Log[zb]^2*V2[2., s] + 0.400488400488400488*zb^14*Log[zb]^2*V2[2., s] + 0.403174603174603175*zb^15*Log[zb]^2*V2[2., s] + 0.405555555555555556*zb^16*Log[zb]^2*V2[2., s] + 0.407679738562091503*zb^17*Log[zb]^2*V2[2., s] + 0.409586056644880174*zb^18*Log[zb]^2*V2[2., s] + 0.411306042884990253*zb^19*Log[zb]^2*V2[2., s] + 0.412865497076023392*zb^20*Log[zb]^2*V2[2., s] + 0.414285714285714286*zb^21*Log[zb]^2*V2[2., s] + 0.415584415584415584*zb^22*Log[zb]^2*V2[2., s] + 0.416776460254721124*zb^23*Log[zb]^2*V2[2., s] + 0.4178743961352657*zb^24*Log[zb]^2*V2[2., s] + 0.418888888888888889*zb^25*Log[zb]^2*V2[2., s] + 0.419829059829059829*zb^26*Log[zb]^2*V2[2., s] + 0.420702754036087369*zb^27*Log[zb]^2*V2[2., s] + 0.421516754850088183*zb^28*Log[zb]^2*V2[2., s] + 0.4222769567597154*zb^29*Log[zb]^2*V2[2., s] + 0.422988505747126437*zb^30*Log[zb]^2*V2[2., s] + 0.423655913978494624*zb^31*Log[zb]^2*V2[2., s] + 0.424283154121863799*zb^32*Log[zb]^2*V2[2., s] + 0.424873737373737374*zb^33*Log[zb]^2*V2[2., s] + 0.425430778371954843*zb^34*Log[zb]^2*V2[2., s] + 0.425957049486461251*zb^35*Log[zb]^2*V2[2., s] + 0.426455026455026455*zb^36*Log[zb]^2*V2[2., s] + 0.426926926926926927*zb^37*Log[zb]^2*V2[2., s] + 0.427374743164216848*zb^38*Log[zb]^2*V2[2., s] + 0.427800269905533063*zb^39*Log[zb]^2*V2[2., s] + 0.428205128205128205*zb^40*Log[zb]^2*V2[2., s] + 0.428590785907859079*zb^41*Log[zb]^2*V2[2., s] + 0.428958575300038715*zb^42*Log[zb]^2*V2[2., s] + 0.429309708379475821*zb^43*Log[zb]^2*V2[2., s] + 0.429645290110406389*zb^44*Log[zb]^2*V2[2., s] + 0.429966329966329966*zb^45*Log[zb]^2*V2[2., s] + 0.430273752012882448*zb^46*Log[zb]^2*V2[2., s] + 0.430568403741391715*zb^47*Log[zb]^2*V2[2., s] + 0.430851063829787234*zb^48*Log[zb]^2*V2[2., s] + 0.431122448979591837*zb^49*Log[zb]^2*V2[2., s] + 0.431383219954648526*zb^50*Log[zb]^2*V2[2., s] + 0.0111111111111111111*zb^5*V2[s, s] + 0.0166666666666666667*zb^6*V2[s, s] + 0.0195767195767195767*zb^7*V2[s, s] + 0.021164021164021163*zb^8*V2[s, s] + 0.0220164609053497942*zb^9*V2[s, s] + 0.0224279835390946502*zb^10*V2[s, s] + 0.022561594783817005*zb^11*V2[s, s] + 0.0225148308481641815*zb^12*V2[s, s] + 0.0223492556825890159*zb^13*V2[s, s] + 0.0221052096052096052*zb^14*V2[s, s] + 0.0218098362542806987*zb^15*V2[s, s] + 0.0214817487039709262*zb^16*V2[s, s] + 0.0211338818528361012*zb^17*V2[s, s] + 0.0207753046396837247*zb^18*V2[s, s] + 0.0204124065235176346*zb^19*V2[s, s] + 0.0200496931052486608*zb^20*V2[s, s] + 0.0196903301640635171*zb^21*V2[s, s] + 0.0193365217536552737*zb^22*V2[s, s] + 0.0189897766078734271*zb^23*V2[s, s] + 0.018651098069219246*zb^24*V2[s, s] + 0.0183211208721072468*zb^25*V2[s, s] + 0.0180002105148733976*zb^26*V2[s, s] + 0.017688535994622088*zb^27*V2[s, s] + 0.0173861233830678851*zb^28*V2[s, s] + 0.0170928954968718794*zb^29*V2[s, s] + 0.016808701393436428*zb^30*V2[s, s] + 0.0165333383680542702*zb^31*V2[s, s] + 0.0162665683888800359*zb^32*V2[s, s] + 0.0160081303826069013*zb^33*V2[s, s] + 0.0157577494094576922*zb^34*V2[s, s] + 0.015515143496214344*zb^35*V2[s, s] + 0.0152800286998209796*zb^36*V2[s, s] + 0.0150521228304097478*zb^37*V2[s, s] + 0.0148311481566324601*zb^38*V2[s, s] + 0.0146168333375282078*zb^39*V2[s, s] + 0.0144089147664281621*zb^40*V2[s, s] + 0.0142071374683034113*zb^41*V2[s, s] + 0.0140112556586841244*zb^42*V2[s, s] + 0.0138210330470460864*zb^43*V2[s, s] + 0.0136362429483458343*zb^44*V2[s, s] + 0.0134566682516954143*zb^45*V2[s, s] + 0.0132821012838966659*zb^46*V2[s, s] + 0.0131123435968795123*zb^47*V2[s, s] + 0.0129472057013924745*zb^48*V2[s, s] + 0.0127865067641124873*zb^49*V2[s, s] + 0.0126300742813242129*zb^50*V2[s, s], ALARM*zb^51 + 0.201688644383924521*zb*V2[1., s] - 0.5*zb^2*V2[1., s] - 0.0483113556160754788*zb^3*V2[1., s] - 0.374700244504964368*zb^4*V2[1., s] - 0.2686007464822903*zb^5*V2[1., s] - 0.176791371916406437*zb^6*V2[1., s] - 0.10598837382721667*zb^7*V2[1., s] - 0.0491408577828742279*zb^8*V2[1., s] - 0.0016164353931511805*zb^9*V2[1., s] + 0.0392938753325835265*zb^10*V2[1., s] + 0.0752403987074372581*zb^11*V2[1., s] + 0.107293388314135232*zb^12*V2[1., s] + 0.136189227710578225*zb^13*V2[1., s] + 0.162460563800110368*zb^14*V2[1., s] + 0.186508566035515239*zb^15*V2[1., s] + 0.208645239577842575*zb^16*V2[1., s] + 0.229119499409175311*zb^17*V2[1., s] + 0.248134004192460948*zb^18*V2[1., s] + 0.26585648381876215*zb^19*V2[1., s] + 0.282427641929192008*zb^20*V2[1., s] + 0.297966843199373885*zb^21*V2[1., s] + 0.31257631679000447*zb^22*V2[1., s] + 0.326344334509544796*zb^23*V2[1., s] + 0.339347660880578646*zb^24*V2[1., s] + 0.351653473613240883*zb^25*V2[1., s] + 0.363320890714973394*zb^26*V2[1., s] + 0.374402200024347772*zb^27*V2[1., s] + 0.384943859994052403*zb^28*V2[1., s] + 0.394987322136586476*zb^29*V2[1., s] + 0.404569712697963381*zb^30*V2[1., s] + 0.4137244019810736*zb^31*V2[1., s] + 0.4224814831168323*zb^32*V2[1., s] + 0.430868177205970558*zb^33*V2[1., s] + 0.438909178113755419*zb^34*V2[1., s] + 0.446626947445712671*zb^35*V2[1., s] + 0.454041968124058868*zb^36*V2[1., s] + 0.461172963353228572*zb^37*V2[1., s] + 0.4680370864883192*zb^38*V2[1., s] + 0.474650086315561098*zb^39*V2[1., s] + 0.481026451455446988*zb^40*V2[1., s] + 0.487179536959818977*zb^41*V2[1., s] + 0.493121675658748716*zb^42*V2[1., s] + 0.498864276394790148*zb^43*V2[1., s] + 0.504417910940781347*zb^44*V2[1., s] + 0.509792391117153423*zb^45*V2[1., s] + 0.514996837393511593*zb^46*V2[1., s] + 0.520039740067580858*zb^47*V2[1., s] + 0.524929013954973735*zb^48*V2[1., s] + 0.529672047389711835*zb^49*V2[1., s] + 0.534275746223291309*zb^50*V2[1., s] - 0.333333333333333333*zb*Log[Q2/muf2]*V2[1., s] + 0.25*zb^2*Log[Q2/muf2]*V2[1., s] - 0.166666666666666667*zb^3*Log[Q2/muf2]*V2[1., s] + 0.0416666666666666667*zb^4*Log[Q2/muf2]*V2[1., s] + 0.0968518518518518519*zb^5*Log[Q2/muf2]*V2[1., s] + 0.127037037037037037*zb^6*Log[Q2/muf2]*V2[1., s] + 0.149168556311413454*zb^7*Log[Q2/muf2]*V2[1., s] + 0.167214663643235072*zb^8*Log[Q2/muf2]*V2[1., s] + 0.182565402704291593*zb^9*Log[Q2/muf2]*V2[1., s] + 0.195896531452087008*zb^10*Log[Q2/muf2]*V2[1., s] + 0.207621015348288076*zb^11*Log[Q2/muf2]*V2[1., s] + 0.218027314997011967*zb^12*Log[Q2/muf2]*V2[1., s] + 0.227331986626858422*zb^13*Log[Q2/muf2]*V2[1., s] + 0.235704202187718671*zb^14*Log[Q2/muf2]*V2[1., s] + 0.243279322088845898*zb^15*Log[Q2/muf2]*V2[1., s] + 0.250167417459084126*zb^16*Log[Q2/muf2]*V2[1., s] + 0.256459085616741326*zb^17*Log[Q2/muf2]*V2[1., s] + 0.262229632827479809*zb^18*Log[Q2/muf2]*V2[1., s] + 0.267542185853476205*zb^19*Log[Q2/muf2]*V2[1., s] + 0.272450059867772105*zb^20*Log[Q2/muf2]*V2[1., s] + 0.276998590361593458*zb^21*Log[Q2/muf2]*V2[1., s] + 0.281226568617505854*zb^22*Log[Q2/muf2]*V2[1., s] + 0.285167378471374349*zb^23*Log[Q2/muf2]*V2[1., s] + 0.288849904762610259*zb^24*Log[Q2/muf2]*V2[1., s] + 0.292299265248070605*zb^25*Log[Q2/muf2]*V2[1., s] + 0.295537404662442715*zb^26*Log[Q2/muf2]*V2[1., s] + 0.298583580193377698*zb^27*Log[Q2/muf2]*V2[1., s] + 0.301454760752222342*zb^28*Log[Q2/muf2]*V2[1., s] + 0.304165957313125008*zb^29*Log[Q2/muf2]*V2[1., s] + 0.306730497761603397*zb^30*Log[Q2/muf2]*V2[1., s] + 0.309160256791184006*zb^31*Log[Q2/muf2]*V2[1., s] + 0.311465849168970225*zb^32*Log[Q2/muf2]*V2[1., s] + 0.313656792983057381*zb^33*Log[Q2/muf2]*V2[1., s] + 0.315741648159823665*zb^34*Log[Q2/muf2]*V2[1., s] + 0.317728134504404627*zb^35*Log[Q2/muf2]*V2[1., s] + 0.319623232704400284*zb^36*Log[Q2/muf2]*V2[1., s] + 0.321433271093811394*zb^37*Log[Q2/muf2]*V2[1., s] + 0.323164000462818996*zb^38*Log[Q2/muf2]*V2[1., s] + 0.324820658790128309*zb^39*Log[Q2/muf2]*V2[1., s] + 0.326408027445949413*zb^40*Log[Q2/muf2]*V2[1., s] + 0.327930480148218142*zb^41*Log[Q2/muf2]*V2[1., s] + 0.329392025739201242*zb^42*Log[Q2/muf2]*V2[1., s] + 0.330796345673958609*zb^43*Log[Q2/muf2]*V2[1., s] + 0.332146826968275162*zb^44*Log[Q2/muf2]*V2[1., s] + 0.333446591235367925*zb^45*Log[Q2/muf2]*V2[1., s] + 0.334698520342986561*zb^46*Log[Q2/muf2]*V2[1., s] + 0.335905279141549225*zb^47*Log[Q2/muf2]*V2[1., s] + 0.337069335646579473*zb^48*Log[Q2/muf2]*V2[1., s] + 0.338192979002447025*zb^49*Log[Q2/muf2]*V2[1., s] + 0.339278335507268719*zb^50*Log[Q2/muf2]*V2[1., s] + 0.0833333333333333333*zb*Log[Q2/muf2]^2*V2[1., s] + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2*V2[1., s] + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2*V2[1., s] + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2*V2[1., s] + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2*V2[1., s] + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2*V2[1., s] + 0.09325396825396826*zb^8*Log[Q2/muf2]^2*V2[1., s] + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2*V2[1., s] + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2*V2[1., s] + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2*V2[1., s] + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2*V2[1., s] + 0.09935897435897435*zb^13*Log[Q2/muf2]^2*V2[1., s] + 0.100122100122100122*zb^14*Log[Q2/muf2]^2*V2[1., s] + 0.100793650793650794*zb^15*Log[Q2/muf2]^2*V2[1., s] + 0.101388888888888889*zb^16*Log[Q2/muf2]^2*V2[1., s] + 0.101919934640522876*zb^17*Log[Q2/muf2]^2*V2[1., s] + 0.102396514161220044*zb^18*Log[Q2/muf2]^2*V2[1., s] + 0.102826510721247563*zb^19*Log[Q2/muf2]^2*V2[1., s] + 0.103216374269005848*zb^20*Log[Q2/muf2]^2*V2[1., s] + 0.103571428571428571*zb^21*Log[Q2/muf2]^2*V2[1., s] + 0.103896103896103896*zb^22*Log[Q2/muf2]^2*V2[1., s] + 0.104194115063680281*zb^23*Log[Q2/muf2]^2*V2[1., s] + 0.104468599033816425*zb^24*Log[Q2/muf2]^2*V2[1., s] + 0.104722222222222222*zb^25*Log[Q2/muf2]^2*V2[1., s] + 0.104957264957264957*zb^26*Log[Q2/muf2]^2*V2[1., s] + 0.105175688509021842*zb^27*Log[Q2/muf2]^2*V2[1., s] + 0.105379188712522046*zb^28*Log[Q2/muf2]^2*V2[1., s] + 0.105569239189928845*zb^29*Log[Q2/muf2]^2*V2[1., s] + 0.105747126436781609*zb^30*Log[Q2/muf2]^2*V2[1., s] + 0.105913978494623656*zb^31*Log[Q2/muf2]^2*V2[1., s] + 0.10607078853046595*zb^32*Log[Q2/muf2]^2*V2[1., s] + 0.106218434343434343*zb^33*Log[Q2/muf2]^2*V2[1., s] + 0.106357694592988711*zb^34*Log[Q2/muf2]^2*V2[1., s] + 0.106489262371615313*zb^35*Log[Q2/muf2]^2*V2[1., s] + 0.106613756613756614*zb^36*Log[Q2/muf2]^2*V2[1., s] + 0.106731731731731732*zb^37*Log[Q2/muf2]^2*V2[1., s] + 0.106843685791054212*zb^38*Log[Q2/muf2]^2*V2[1., s] + 0.106950067476383266*zb^39*Log[Q2/muf2]^2*V2[1., s] + 0.107051282051282051*zb^40*Log[Q2/muf2]^2*V2[1., s] + 0.10714769647696477*zb^41*Log[Q2/muf2]^2*V2[1., s] + 0.107239643825009679*zb^42*Log[Q2/muf2]^2*V2[1., s] + 0.107327427094868955*zb^43*Log[Q2/muf2]^2*V2[1., s] + 0.107411322527601597*zb^44*Log[Q2/muf2]^2*V2[1., s] + 0.107491582491582492*zb^45*Log[Q2/muf2]^2*V2[1., s] + 0.107568438003220612*zb^46*Log[Q2/muf2]^2*V2[1., s] + 0.107642100935347929*zb^47*Log[Q2/muf2]^2*V2[1., s] + 0.107712765957446809*zb^48*Log[Q2/muf2]^2*V2[1., s] + 0.107780612244897959*zb^49*Log[Q2/muf2]^2*V2[1., s] + 0.107845804988662132*zb^50*Log[Q2/muf2]^2*V2[1., s] - 0.666666666666666667*zb*Log[zb]*V2[1., s] + 0.5*zb^2*Log[zb]*V2[1., s] - 0.333333333333333333*zb^3*Log[zb]*V2[1., s] + 0.0833333333333333333*zb^4*Log[zb]*V2[1., s] + 0.193703703703703704*zb^5*Log[zb]*V2[1., s] + 0.254074074074074074*zb^6*Log[zb]*V2[1., s] + 0.298337112622826909*zb^7*Log[zb]*V2[1., s] + 0.334429327286470144*zb^8*Log[zb]*V2[1., s] + 0.365130805408583186*zb^9*Log[zb]*V2[1., s] + 0.391793062904174015*zb^10*Log[zb]*V2[1., s] + 0.415242030696576151*zb^11*Log[zb]*V2[1., s] + 0.436054629994023933*zb^12*Log[zb]*V2[1., s] + 0.454663973253716843*zb^13*Log[zb]*V2[1., s] + 0.471408404375437342*zb^14*Log[zb]*V2[1., s] + 0.486558644177691797*zb^15*Log[zb]*V2[1., s] + 0.500334834918168252*zb^16*Log[zb]*V2[1., s] + 0.512918171233482652*zb^17*Log[zb]*V2[1., s] + 0.524459265654959619*zb^18*Log[zb]*V2[1., s] + 0.535084371706952411*zb^19*Log[zb]*V2[1., s] + 0.5449001197355442*zb^20*Log[zb]*V2[1., s] + 0.553997180723186915*zb^21*Log[zb]*V2[1., s] + 0.562453137235011707*zb^22*Log[zb]*V2[1., s] + 0.570334756942748698*zb^23*Log[zb]*V2[1., s] + 0.577699809525220517*zb^24*Log[zb]*V2[1., s] + 0.584598530496141211*zb^25*Log[zb]*V2[1., s] + 0.5910748093248854*zb^26*Log[zb]*V2[1., s] + 0.597167160386755396*zb^27*Log[zb]*V2[1., s] + 0.602909521504444684*zb^28*Log[zb]*V2[1., s] + 0.608331914626250015*zb^29*Log[zb]*V2[1., s] + 0.613460995523206793*zb^30*Log[zb]*V2[1., s] + 0.618320513582368012*zb^31*Log[zb]*V2[1., s] + 0.622931698337940449*zb^32*Log[zb]*V2[1., s] + 0.627313585966114762*zb^33*Log[zb]*V2[1., s] + 0.6314832963196473*zb^34*Log[zb]*V2[1., s] + 0.635456269008809253*zb^35*Log[zb]*V2[1., s] + 0.639246465408800569*zb^36*Log[zb]*V2[1., s] + 0.642866542187622787*zb^37*Log[zb]*V2[1., s] + 0.646328000925637993*zb^38*Log[zb]*V2[1., s] + 0.649641317580256617*zb^39*Log[zb]*V2[1., s] + 0.652816054891898826*zb^40*Log[zb]*V2[1., s] + 0.655860960296436284*zb^41*Log[zb]*V2[1., s] + 0.658784051478402483*zb^42*Log[zb]*V2[1., s] + 0.661592691347917219*zb^43*Log[zb]*V2[1., s] + 0.664293653936550324*zb^44*Log[zb]*V2[1., s] + 0.6668931824707358*zb^45*Log[zb]*V2[1., s] + 0.669397040685973121*zb^46*Log[zb]*V2[1., s] + 0.6718105582830984*zb^47*Log[zb]*V2[1., s] + 0.674138671293158945*zb^48*Log[zb]*V2[1., s] + 0.676385958004894049*zb^49*Log[zb]*V2[1., s] + 0.678556671014537437*zb^50*Log[zb]*V2[1., s] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.333333333333333333*zb*Log[zb]^2*V2[1., s] + 0.333333333333333333*zb^3*Log[zb]^2*V2[1., s] + 0.333333333333333333*zb^4*Log[zb]^2*V2[1., s] + 0.344444444444444444*zb^5*Log[zb]^2*V2[1., s] + 0.355555555555555556*zb^6*Log[zb]^2*V2[1., s] + 0.365079365079365079*zb^7*Log[zb]^2*V2[1., s] + 0.373015873015873016*zb^8*Log[zb]^2*V2[1., s] + 0.37962962962962965*zb^9*Log[zb]^2*V2[1., s] + 0.385185185185185185*zb^10*Log[zb]^2*V2[1., s] + 0.389898989898989899*zb^11*Log[zb]^2*V2[1., s] + 0.393939393939393939*zb^12*Log[zb]^2*V2[1., s] + 0.397435897435897436*zb^13*Log[zb]^2*V2[1., s] + 0.400488400488400488*zb^14*Log[zb]^2*V2[1., s] + 0.403174603174603175*zb^15*Log[zb]^2*V2[1., s] + 0.405555555555555556*zb^16*Log[zb]^2*V2[1., s] + 0.407679738562091503*zb^17*Log[zb]^2*V2[1., s] + 0.409586056644880174*zb^18*Log[zb]^2*V2[1., s] + 0.411306042884990253*zb^19*Log[zb]^2*V2[1., s] + 0.412865497076023392*zb^20*Log[zb]^2*V2[1., s] + 0.414285714285714286*zb^21*Log[zb]^2*V2[1., s] + 0.415584415584415584*zb^22*Log[zb]^2*V2[1., s] + 0.416776460254721124*zb^23*Log[zb]^2*V2[1., s] + 0.4178743961352657*zb^24*Log[zb]^2*V2[1., s] + 0.418888888888888889*zb^25*Log[zb]^2*V2[1., s] + 0.419829059829059829*zb^26*Log[zb]^2*V2[1., s] + 0.420702754036087369*zb^27*Log[zb]^2*V2[1., s] + 0.421516754850088183*zb^28*Log[zb]^2*V2[1., s] + 0.4222769567597154*zb^29*Log[zb]^2*V2[1., s] + 0.422988505747126437*zb^30*Log[zb]^2*V2[1., s] + 0.423655913978494624*zb^31*Log[zb]^2*V2[1., s] + 0.424283154121863799*zb^32*Log[zb]^2*V2[1., s] + 0.424873737373737374*zb^33*Log[zb]^2*V2[1., s] + 0.425430778371954843*zb^34*Log[zb]^2*V2[1., s] + 0.425957049486461251*zb^35*Log[zb]^2*V2[1., s] + 0.426455026455026455*zb^36*Log[zb]^2*V2[1., s] + 0.426926926926926927*zb^37*Log[zb]^2*V2[1., s] + 0.427374743164216848*zb^38*Log[zb]^2*V2[1., s] + 0.427800269905533063*zb^39*Log[zb]^2*V2[1., s] + 0.428205128205128205*zb^40*Log[zb]^2*V2[1., s] + 0.428590785907859079*zb^41*Log[zb]^2*V2[1., s] + 0.428958575300038715*zb^42*Log[zb]^2*V2[1., s] + 0.429309708379475821*zb^43*Log[zb]^2*V2[1., s] + 0.429645290110406389*zb^44*Log[zb]^2*V2[1., s] + 0.429966329966329966*zb^45*Log[zb]^2*V2[1., s] + 0.430273752012882448*zb^46*Log[zb]^2*V2[1., s] + 0.430568403741391715*zb^47*Log[zb]^2*V2[1., s] + 0.430851063829787234*zb^48*Log[zb]^2*V2[1., s] + 0.431122448979591837*zb^49*Log[zb]^2*V2[1., s] + 0.431383219954648526*zb^50*Log[zb]^2*V2[1., s], ALARM*zb^51 + 0.201688644383924521*zb*V2[1., s] - 0.5*zb^2*V2[1., s] - 0.0483113556160754788*zb^3*V2[1., s] - 0.374700244504964368*zb^4*V2[1., s] - 0.2686007464822903*zb^5*V2[1., s] - 0.176791371916406437*zb^6*V2[1., s] - 0.10598837382721667*zb^7*V2[1., s] - 0.0491408577828742279*zb^8*V2[1., s] - 0.0016164353931511805*zb^9*V2[1., s] + 0.0392938753325835265*zb^10*V2[1., s] + 0.0752403987074372581*zb^11*V2[1., s] + 0.107293388314135232*zb^12*V2[1., s] + 0.136189227710578225*zb^13*V2[1., s] + 0.162460563800110368*zb^14*V2[1., s] + 0.186508566035515239*zb^15*V2[1., s] + 0.208645239577842575*zb^16*V2[1., s] + 0.229119499409175311*zb^17*V2[1., s] + 0.248134004192460948*zb^18*V2[1., s] + 0.26585648381876215*zb^19*V2[1., s] + 0.282427641929192008*zb^20*V2[1., s] + 0.297966843199373885*zb^21*V2[1., s] + 0.31257631679000447*zb^22*V2[1., s] + 0.326344334509544796*zb^23*V2[1., s] + 0.339347660880578646*zb^24*V2[1., s] + 0.351653473613240883*zb^25*V2[1., s] + 0.363320890714973394*zb^26*V2[1., s] + 0.374402200024347772*zb^27*V2[1., s] + 0.384943859994052403*zb^28*V2[1., s] + 0.394987322136586476*zb^29*V2[1., s] + 0.404569712697963381*zb^30*V2[1., s] + 0.4137244019810736*zb^31*V2[1., s] + 0.4224814831168323*zb^32*V2[1., s] + 0.430868177205970558*zb^33*V2[1., s] + 0.438909178113755419*zb^34*V2[1., s] + 0.446626947445712671*zb^35*V2[1., s] + 0.454041968124058868*zb^36*V2[1., s] + 0.461172963353228572*zb^37*V2[1., s] + 0.4680370864883192*zb^38*V2[1., s] + 0.474650086315561098*zb^39*V2[1., s] + 0.481026451455446988*zb^40*V2[1., s] + 0.487179536959818977*zb^41*V2[1., s] + 0.493121675658748716*zb^42*V2[1., s] + 0.498864276394790148*zb^43*V2[1., s] + 0.504417910940781347*zb^44*V2[1., s] + 0.509792391117153423*zb^45*V2[1., s] + 0.514996837393511593*zb^46*V2[1., s] + 0.520039740067580858*zb^47*V2[1., s] + 0.524929013954973735*zb^48*V2[1., s] + 0.529672047389711835*zb^49*V2[1., s] + 0.534275746223291309*zb^50*V2[1., s] - 0.333333333333333333*zb*Log[Q2/muf2]*V2[1., s] + 0.25*zb^2*Log[Q2/muf2]*V2[1., s] - 0.166666666666666667*zb^3*Log[Q2/muf2]*V2[1., s] + 0.0416666666666666667*zb^4*Log[Q2/muf2]*V2[1., s] + 0.0968518518518518519*zb^5*Log[Q2/muf2]*V2[1., s] + 0.127037037037037037*zb^6*Log[Q2/muf2]*V2[1., s] + 0.149168556311413454*zb^7*Log[Q2/muf2]*V2[1., s] + 0.167214663643235072*zb^8*Log[Q2/muf2]*V2[1., s] + 0.182565402704291593*zb^9*Log[Q2/muf2]*V2[1., s] + 0.195896531452087008*zb^10*Log[Q2/muf2]*V2[1., s] + 0.207621015348288076*zb^11*Log[Q2/muf2]*V2[1., s] + 0.218027314997011967*zb^12*Log[Q2/muf2]*V2[1., s] + 0.227331986626858422*zb^13*Log[Q2/muf2]*V2[1., s] + 0.235704202187718671*zb^14*Log[Q2/muf2]*V2[1., s] + 0.243279322088845898*zb^15*Log[Q2/muf2]*V2[1., s] + 0.250167417459084126*zb^16*Log[Q2/muf2]*V2[1., s] + 0.256459085616741326*zb^17*Log[Q2/muf2]*V2[1., s] + 0.262229632827479809*zb^18*Log[Q2/muf2]*V2[1., s] + 0.267542185853476205*zb^19*Log[Q2/muf2]*V2[1., s] + 0.272450059867772105*zb^20*Log[Q2/muf2]*V2[1., s] + 0.276998590361593458*zb^21*Log[Q2/muf2]*V2[1., s] + 0.281226568617505854*zb^22*Log[Q2/muf2]*V2[1., s] + 0.285167378471374349*zb^23*Log[Q2/muf2]*V2[1., s] + 0.288849904762610259*zb^24*Log[Q2/muf2]*V2[1., s] + 0.292299265248070605*zb^25*Log[Q2/muf2]*V2[1., s] + 0.295537404662442715*zb^26*Log[Q2/muf2]*V2[1., s] + 0.298583580193377698*zb^27*Log[Q2/muf2]*V2[1., s] + 0.301454760752222342*zb^28*Log[Q2/muf2]*V2[1., s] + 0.304165957313125008*zb^29*Log[Q2/muf2]*V2[1., s] + 0.306730497761603397*zb^30*Log[Q2/muf2]*V2[1., s] + 0.309160256791184006*zb^31*Log[Q2/muf2]*V2[1., s] + 0.311465849168970225*zb^32*Log[Q2/muf2]*V2[1., s] + 0.313656792983057381*zb^33*Log[Q2/muf2]*V2[1., s] + 0.315741648159823665*zb^34*Log[Q2/muf2]*V2[1., s] + 0.317728134504404627*zb^35*Log[Q2/muf2]*V2[1., s] + 0.319623232704400284*zb^36*Log[Q2/muf2]*V2[1., s] + 0.321433271093811394*zb^37*Log[Q2/muf2]*V2[1., s] + 0.323164000462818996*zb^38*Log[Q2/muf2]*V2[1., s] + 0.324820658790128309*zb^39*Log[Q2/muf2]*V2[1., s] + 0.326408027445949413*zb^40*Log[Q2/muf2]*V2[1., s] + 0.327930480148218142*zb^41*Log[Q2/muf2]*V2[1., s] + 0.329392025739201242*zb^42*Log[Q2/muf2]*V2[1., s] + 0.330796345673958609*zb^43*Log[Q2/muf2]*V2[1., s] + 0.332146826968275162*zb^44*Log[Q2/muf2]*V2[1., s] + 0.333446591235367925*zb^45*Log[Q2/muf2]*V2[1., s] + 0.334698520342986561*zb^46*Log[Q2/muf2]*V2[1., s] + 0.335905279141549225*zb^47*Log[Q2/muf2]*V2[1., s] + 0.337069335646579473*zb^48*Log[Q2/muf2]*V2[1., s] + 0.338192979002447025*zb^49*Log[Q2/muf2]*V2[1., s] + 0.339278335507268719*zb^50*Log[Q2/muf2]*V2[1., s] + 0.0833333333333333333*zb*Log[Q2/muf2]^2*V2[1., s] + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2*V2[1., s] + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2*V2[1., s] + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2*V2[1., s] + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2*V2[1., s] + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2*V2[1., s] + 0.09325396825396826*zb^8*Log[Q2/muf2]^2*V2[1., s] + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2*V2[1., s] + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2*V2[1., s] + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2*V2[1., s] + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2*V2[1., s] + 0.09935897435897435*zb^13*Log[Q2/muf2]^2*V2[1., s] + 0.100122100122100122*zb^14*Log[Q2/muf2]^2*V2[1., s] + 0.100793650793650794*zb^15*Log[Q2/muf2]^2*V2[1., s] + 0.101388888888888889*zb^16*Log[Q2/muf2]^2*V2[1., s] + 0.101919934640522876*zb^17*Log[Q2/muf2]^2*V2[1., s] + 0.102396514161220044*zb^18*Log[Q2/muf2]^2*V2[1., s] + 0.102826510721247563*zb^19*Log[Q2/muf2]^2*V2[1., s] + 0.103216374269005848*zb^20*Log[Q2/muf2]^2*V2[1., s] + 0.103571428571428571*zb^21*Log[Q2/muf2]^2*V2[1., s] + 0.103896103896103896*zb^22*Log[Q2/muf2]^2*V2[1., s] + 0.104194115063680281*zb^23*Log[Q2/muf2]^2*V2[1., s] + 0.104468599033816425*zb^24*Log[Q2/muf2]^2*V2[1., s] + 0.104722222222222222*zb^25*Log[Q2/muf2]^2*V2[1., s] + 0.104957264957264957*zb^26*Log[Q2/muf2]^2*V2[1., s] + 0.105175688509021842*zb^27*Log[Q2/muf2]^2*V2[1., s] + 0.105379188712522046*zb^28*Log[Q2/muf2]^2*V2[1., s] + 0.105569239189928845*zb^29*Log[Q2/muf2]^2*V2[1., s] + 0.105747126436781609*zb^30*Log[Q2/muf2]^2*V2[1., s] + 0.105913978494623656*zb^31*Log[Q2/muf2]^2*V2[1., s] + 0.10607078853046595*zb^32*Log[Q2/muf2]^2*V2[1., s] + 0.106218434343434343*zb^33*Log[Q2/muf2]^2*V2[1., s] + 0.106357694592988711*zb^34*Log[Q2/muf2]^2*V2[1., s] + 0.106489262371615313*zb^35*Log[Q2/muf2]^2*V2[1., s] + 0.106613756613756614*zb^36*Log[Q2/muf2]^2*V2[1., s] + 0.106731731731731732*zb^37*Log[Q2/muf2]^2*V2[1., s] + 0.106843685791054212*zb^38*Log[Q2/muf2]^2*V2[1., s] + 0.106950067476383266*zb^39*Log[Q2/muf2]^2*V2[1., s] + 0.107051282051282051*zb^40*Log[Q2/muf2]^2*V2[1., s] + 0.10714769647696477*zb^41*Log[Q2/muf2]^2*V2[1., s] + 0.107239643825009679*zb^42*Log[Q2/muf2]^2*V2[1., s] + 0.107327427094868955*zb^43*Log[Q2/muf2]^2*V2[1., s] + 0.107411322527601597*zb^44*Log[Q2/muf2]^2*V2[1., s] + 0.107491582491582492*zb^45*Log[Q2/muf2]^2*V2[1., s] + 0.107568438003220612*zb^46*Log[Q2/muf2]^2*V2[1., s] + 0.107642100935347929*zb^47*Log[Q2/muf2]^2*V2[1., s] + 0.107712765957446809*zb^48*Log[Q2/muf2]^2*V2[1., s] + 0.107780612244897959*zb^49*Log[Q2/muf2]^2*V2[1., s] + 0.107845804988662132*zb^50*Log[Q2/muf2]^2*V2[1., s] - 0.666666666666666667*zb*Log[zb]*V2[1., s] + 0.5*zb^2*Log[zb]*V2[1., s] - 0.333333333333333333*zb^3*Log[zb]*V2[1., s] + 0.0833333333333333333*zb^4*Log[zb]*V2[1., s] + 0.193703703703703704*zb^5*Log[zb]*V2[1., s] + 0.254074074074074074*zb^6*Log[zb]*V2[1., s] + 0.298337112622826909*zb^7*Log[zb]*V2[1., s] + 0.334429327286470144*zb^8*Log[zb]*V2[1., s] + 0.365130805408583186*zb^9*Log[zb]*V2[1., s] + 0.391793062904174015*zb^10*Log[zb]*V2[1., s] + 0.415242030696576151*zb^11*Log[zb]*V2[1., s] + 0.436054629994023933*zb^12*Log[zb]*V2[1., s] + 0.454663973253716843*zb^13*Log[zb]*V2[1., s] + 0.471408404375437342*zb^14*Log[zb]*V2[1., s] + 0.486558644177691797*zb^15*Log[zb]*V2[1., s] + 0.500334834918168252*zb^16*Log[zb]*V2[1., s] + 0.512918171233482652*zb^17*Log[zb]*V2[1., s] + 0.524459265654959619*zb^18*Log[zb]*V2[1., s] + 0.535084371706952411*zb^19*Log[zb]*V2[1., s] + 0.5449001197355442*zb^20*Log[zb]*V2[1., s] + 0.553997180723186915*zb^21*Log[zb]*V2[1., s] + 0.562453137235011707*zb^22*Log[zb]*V2[1., s] + 0.570334756942748698*zb^23*Log[zb]*V2[1., s] + 0.577699809525220517*zb^24*Log[zb]*V2[1., s] + 0.584598530496141211*zb^25*Log[zb]*V2[1., s] + 0.5910748093248854*zb^26*Log[zb]*V2[1., s] + 0.597167160386755396*zb^27*Log[zb]*V2[1., s] + 0.602909521504444684*zb^28*Log[zb]*V2[1., s] + 0.608331914626250015*zb^29*Log[zb]*V2[1., s] + 0.613460995523206793*zb^30*Log[zb]*V2[1., s] + 0.618320513582368012*zb^31*Log[zb]*V2[1., s] + 0.622931698337940449*zb^32*Log[zb]*V2[1., s] + 0.627313585966114762*zb^33*Log[zb]*V2[1., s] + 0.6314832963196473*zb^34*Log[zb]*V2[1., s] + 0.635456269008809253*zb^35*Log[zb]*V2[1., s] + 0.639246465408800569*zb^36*Log[zb]*V2[1., s] + 0.642866542187622787*zb^37*Log[zb]*V2[1., s] + 0.646328000925637993*zb^38*Log[zb]*V2[1., s] + 0.649641317580256617*zb^39*Log[zb]*V2[1., s] + 0.652816054891898826*zb^40*Log[zb]*V2[1., s] + 0.655860960296436284*zb^41*Log[zb]*V2[1., s] + 0.658784051478402483*zb^42*Log[zb]*V2[1., s] + 0.661592691347917219*zb^43*Log[zb]*V2[1., s] + 0.664293653936550324*zb^44*Log[zb]*V2[1., s] + 0.6668931824707358*zb^45*Log[zb]*V2[1., s] + 0.669397040685973121*zb^46*Log[zb]*V2[1., s] + 0.6718105582830984*zb^47*Log[zb]*V2[1., s] + 0.674138671293158945*zb^48*Log[zb]*V2[1., s] + 0.676385958004894049*zb^49*Log[zb]*V2[1., s] + 0.678556671014537437*zb^50*Log[zb]*V2[1., s] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.333333333333333333*zb*Log[zb]^2*V2[1., s] + 0.333333333333333333*zb^3*Log[zb]^2*V2[1., s] + 0.333333333333333333*zb^4*Log[zb]^2*V2[1., s] + 0.344444444444444444*zb^5*Log[zb]^2*V2[1., s] + 0.355555555555555556*zb^6*Log[zb]^2*V2[1., s] + 0.365079365079365079*zb^7*Log[zb]^2*V2[1., s] + 0.373015873015873016*zb^8*Log[zb]^2*V2[1., s] + 0.37962962962962965*zb^9*Log[zb]^2*V2[1., s] + 0.385185185185185185*zb^10*Log[zb]^2*V2[1., s] + 0.389898989898989899*zb^11*Log[zb]^2*V2[1., s] + 0.393939393939393939*zb^12*Log[zb]^2*V2[1., s] + 0.397435897435897436*zb^13*Log[zb]^2*V2[1., s] + 0.400488400488400488*zb^14*Log[zb]^2*V2[1., s] + 0.403174603174603175*zb^15*Log[zb]^2*V2[1., s] + 0.405555555555555556*zb^16*Log[zb]^2*V2[1., s] + 0.407679738562091503*zb^17*Log[zb]^2*V2[1., s] + 0.409586056644880174*zb^18*Log[zb]^2*V2[1., s] + 0.411306042884990253*zb^19*Log[zb]^2*V2[1., s] + 0.412865497076023392*zb^20*Log[zb]^2*V2[1., s] + 0.414285714285714286*zb^21*Log[zb]^2*V2[1., s] + 0.415584415584415584*zb^22*Log[zb]^2*V2[1., s] + 0.416776460254721124*zb^23*Log[zb]^2*V2[1., s] + 0.4178743961352657*zb^24*Log[zb]^2*V2[1., s] + 0.418888888888888889*zb^25*Log[zb]^2*V2[1., s] + 0.419829059829059829*zb^26*Log[zb]^2*V2[1., s] + 0.420702754036087369*zb^27*Log[zb]^2*V2[1., s] + 0.421516754850088183*zb^28*Log[zb]^2*V2[1., s] + 0.4222769567597154*zb^29*Log[zb]^2*V2[1., s] + 0.422988505747126437*zb^30*Log[zb]^2*V2[1., s] + 0.423655913978494624*zb^31*Log[zb]^2*V2[1., s] + 0.424283154121863799*zb^32*Log[zb]^2*V2[1., s] + 0.424873737373737374*zb^33*Log[zb]^2*V2[1., s] + 0.425430778371954843*zb^34*Log[zb]^2*V2[1., s] + 0.425957049486461251*zb^35*Log[zb]^2*V2[1., s] + 0.426455026455026455*zb^36*Log[zb]^2*V2[1., s] + 0.426926926926926927*zb^37*Log[zb]^2*V2[1., s] + 0.427374743164216848*zb^38*Log[zb]^2*V2[1., s] + 0.427800269905533063*zb^39*Log[zb]^2*V2[1., s] + 0.428205128205128205*zb^40*Log[zb]^2*V2[1., s] + 0.428590785907859079*zb^41*Log[zb]^2*V2[1., s] + 0.428958575300038715*zb^42*Log[zb]^2*V2[1., s] + 0.429309708379475821*zb^43*Log[zb]^2*V2[1., s] + 0.429645290110406389*zb^44*Log[zb]^2*V2[1., s] + 0.429966329966329966*zb^45*Log[zb]^2*V2[1., s] + 0.430273752012882448*zb^46*Log[zb]^2*V2[1., s] + 0.430568403741391715*zb^47*Log[zb]^2*V2[1., s] + 0.430851063829787234*zb^48*Log[zb]^2*V2[1., s] + 0.431122448979591837*zb^49*Log[zb]^2*V2[1., s] + 0.431383219954648526*zb^50*Log[zb]^2*V2[1., s] + 0.201688644383924521*zb*V2[3., s] - 0.5*zb^2*V2[3., s] - 0.0483113556160754788*zb^3*V2[3., s] - 0.374700244504964368*zb^4*V2[3., s] - 0.2686007464822903*zb^5*V2[3., s] - 0.176791371916406437*zb^6*V2[3., s] - 0.10598837382721667*zb^7*V2[3., s] - 0.0491408577828742279*zb^8*V2[3., s] - 0.0016164353931511805*zb^9*V2[3., s] + 0.0392938753325835265*zb^10*V2[3., s] + 0.0752403987074372581*zb^11*V2[3., s] + 0.107293388314135232*zb^12*V2[3., s] + 0.136189227710578225*zb^13*V2[3., s] + 0.162460563800110368*zb^14*V2[3., s] + 0.186508566035515239*zb^15*V2[3., s] + 0.208645239577842575*zb^16*V2[3., s] + 0.229119499409175311*zb^17*V2[3., s] + 0.248134004192460948*zb^18*V2[3., s] + 0.26585648381876215*zb^19*V2[3., s] + 0.282427641929192008*zb^20*V2[3., s] + 0.297966843199373885*zb^21*V2[3., s] + 0.31257631679000447*zb^22*V2[3., s] + 0.326344334509544796*zb^23*V2[3., s] + 0.339347660880578646*zb^24*V2[3., s] + 0.351653473613240883*zb^25*V2[3., s] + 0.363320890714973394*zb^26*V2[3., s] + 0.374402200024347772*zb^27*V2[3., s] + 0.384943859994052403*zb^28*V2[3., s] + 0.394987322136586476*zb^29*V2[3., s] + 0.404569712697963381*zb^30*V2[3., s] + 0.4137244019810736*zb^31*V2[3., s] + 0.4224814831168323*zb^32*V2[3., s] + 0.430868177205970558*zb^33*V2[3., s] + 0.438909178113755419*zb^34*V2[3., s] + 0.446626947445712671*zb^35*V2[3., s] + 0.454041968124058868*zb^36*V2[3., s] + 0.461172963353228572*zb^37*V2[3., s] + 0.4680370864883192*zb^38*V2[3., s] + 0.474650086315561098*zb^39*V2[3., s] + 0.481026451455446988*zb^40*V2[3., s] + 0.487179536959818977*zb^41*V2[3., s] + 0.493121675658748716*zb^42*V2[3., s] + 0.498864276394790148*zb^43*V2[3., s] + 0.504417910940781347*zb^44*V2[3., s] + 0.509792391117153423*zb^45*V2[3., s] + 0.514996837393511593*zb^46*V2[3., s] + 0.520039740067580858*zb^47*V2[3., s] + 0.524929013954973735*zb^48*V2[3., s] + 0.529672047389711835*zb^49*V2[3., s] + 0.534275746223291309*zb^50*V2[3., s] - 0.333333333333333333*zb*Log[Q2/muf2]*V2[3., s] + 0.25*zb^2*Log[Q2/muf2]*V2[3., s] - 0.166666666666666667*zb^3*Log[Q2/muf2]*V2[3., s] + 0.0416666666666666667*zb^4*Log[Q2/muf2]*V2[3., s] + 0.0968518518518518519*zb^5*Log[Q2/muf2]*V2[3., s] + 0.127037037037037037*zb^6*Log[Q2/muf2]*V2[3., s] + 0.149168556311413454*zb^7*Log[Q2/muf2]*V2[3., s] + 0.167214663643235072*zb^8*Log[Q2/muf2]*V2[3., s] + 0.182565402704291593*zb^9*Log[Q2/muf2]*V2[3., s] + 0.195896531452087008*zb^10*Log[Q2/muf2]*V2[3., s] + 0.207621015348288076*zb^11*Log[Q2/muf2]*V2[3., s] + 0.218027314997011967*zb^12*Log[Q2/muf2]*V2[3., s] + 0.227331986626858422*zb^13*Log[Q2/muf2]*V2[3., s] + 0.235704202187718671*zb^14*Log[Q2/muf2]*V2[3., s] + 0.243279322088845898*zb^15*Log[Q2/muf2]*V2[3., s] + 0.250167417459084126*zb^16*Log[Q2/muf2]*V2[3., s] + 0.256459085616741326*zb^17*Log[Q2/muf2]*V2[3., s] + 0.262229632827479809*zb^18*Log[Q2/muf2]*V2[3., s] + 0.267542185853476205*zb^19*Log[Q2/muf2]*V2[3., s] + 0.272450059867772105*zb^20*Log[Q2/muf2]*V2[3., s] + 0.276998590361593458*zb^21*Log[Q2/muf2]*V2[3., s] + 0.281226568617505854*zb^22*Log[Q2/muf2]*V2[3., s] + 0.285167378471374349*zb^23*Log[Q2/muf2]*V2[3., s] + 0.288849904762610259*zb^24*Log[Q2/muf2]*V2[3., s] + 0.292299265248070605*zb^25*Log[Q2/muf2]*V2[3., s] + 0.295537404662442715*zb^26*Log[Q2/muf2]*V2[3., s] + 0.298583580193377698*zb^27*Log[Q2/muf2]*V2[3., s] + 0.301454760752222342*zb^28*Log[Q2/muf2]*V2[3., s] + 0.304165957313125008*zb^29*Log[Q2/muf2]*V2[3., s] + 0.306730497761603397*zb^30*Log[Q2/muf2]*V2[3., s] + 0.309160256791184006*zb^31*Log[Q2/muf2]*V2[3., s] + 0.311465849168970225*zb^32*Log[Q2/muf2]*V2[3., s] + 0.313656792983057381*zb^33*Log[Q2/muf2]*V2[3., s] + 0.315741648159823665*zb^34*Log[Q2/muf2]*V2[3., s] + 0.317728134504404627*zb^35*Log[Q2/muf2]*V2[3., s] + 0.319623232704400284*zb^36*Log[Q2/muf2]*V2[3., s] + 0.321433271093811394*zb^37*Log[Q2/muf2]*V2[3., s] + 0.323164000462818996*zb^38*Log[Q2/muf2]*V2[3., s] + 0.324820658790128309*zb^39*Log[Q2/muf2]*V2[3., s] + 0.326408027445949413*zb^40*Log[Q2/muf2]*V2[3., s] + 0.327930480148218142*zb^41*Log[Q2/muf2]*V2[3., s] + 0.329392025739201242*zb^42*Log[Q2/muf2]*V2[3., s] + 0.330796345673958609*zb^43*Log[Q2/muf2]*V2[3., s] + 0.332146826968275162*zb^44*Log[Q2/muf2]*V2[3., s] + 0.333446591235367925*zb^45*Log[Q2/muf2]*V2[3., s] + 0.334698520342986561*zb^46*Log[Q2/muf2]*V2[3., s] + 0.335905279141549225*zb^47*Log[Q2/muf2]*V2[3., s] + 0.337069335646579473*zb^48*Log[Q2/muf2]*V2[3., s] + 0.338192979002447025*zb^49*Log[Q2/muf2]*V2[3., s] + 0.339278335507268719*zb^50*Log[Q2/muf2]*V2[3., s] + 0.0833333333333333333*zb*Log[Q2/muf2]^2*V2[3., s] + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2*V2[3., s] + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2*V2[3., s] + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2*V2[3., s] + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2*V2[3., s] + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2*V2[3., s] + 0.09325396825396826*zb^8*Log[Q2/muf2]^2*V2[3., s] + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2*V2[3., s] + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2*V2[3., s] + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2*V2[3., s] + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2*V2[3., s] + 0.09935897435897435*zb^13*Log[Q2/muf2]^2*V2[3., s] + 0.100122100122100122*zb^14*Log[Q2/muf2]^2*V2[3., s] + 0.100793650793650794*zb^15*Log[Q2/muf2]^2*V2[3., s] + 0.101388888888888889*zb^16*Log[Q2/muf2]^2*V2[3., s] + 0.101919934640522876*zb^17*Log[Q2/muf2]^2*V2[3., s] + 0.102396514161220044*zb^18*Log[Q2/muf2]^2*V2[3., s] + 0.102826510721247563*zb^19*Log[Q2/muf2]^2*V2[3., s] + 0.103216374269005848*zb^20*Log[Q2/muf2]^2*V2[3., s] + 0.103571428571428571*zb^21*Log[Q2/muf2]^2*V2[3., s] + 0.103896103896103896*zb^22*Log[Q2/muf2]^2*V2[3., s] + 0.104194115063680281*zb^23*Log[Q2/muf2]^2*V2[3., s] + 0.104468599033816425*zb^24*Log[Q2/muf2]^2*V2[3., s] + 0.104722222222222222*zb^25*Log[Q2/muf2]^2*V2[3., s] + 0.104957264957264957*zb^26*Log[Q2/muf2]^2*V2[3., s] + 0.105175688509021842*zb^27*Log[Q2/muf2]^2*V2[3., s] + 0.105379188712522046*zb^28*Log[Q2/muf2]^2*V2[3., s] + 0.105569239189928845*zb^29*Log[Q2/muf2]^2*V2[3., s] + 0.105747126436781609*zb^30*Log[Q2/muf2]^2*V2[3., s] + 0.105913978494623656*zb^31*Log[Q2/muf2]^2*V2[3., s] + 0.10607078853046595*zb^32*Log[Q2/muf2]^2*V2[3., s] + 0.106218434343434343*zb^33*Log[Q2/muf2]^2*V2[3., s] + 0.106357694592988711*zb^34*Log[Q2/muf2]^2*V2[3., s] + 0.106489262371615313*zb^35*Log[Q2/muf2]^2*V2[3., s] + 0.106613756613756614*zb^36*Log[Q2/muf2]^2*V2[3., s] + 0.106731731731731732*zb^37*Log[Q2/muf2]^2*V2[3., s] + 0.106843685791054212*zb^38*Log[Q2/muf2]^2*V2[3., s] + 0.106950067476383266*zb^39*Log[Q2/muf2]^2*V2[3., s] + 0.107051282051282051*zb^40*Log[Q2/muf2]^2*V2[3., s] + 0.10714769647696477*zb^41*Log[Q2/muf2]^2*V2[3., s] + 0.107239643825009679*zb^42*Log[Q2/muf2]^2*V2[3., s] + 0.107327427094868955*zb^43*Log[Q2/muf2]^2*V2[3., s] + 0.107411322527601597*zb^44*Log[Q2/muf2]^2*V2[3., s] + 0.107491582491582492*zb^45*Log[Q2/muf2]^2*V2[3., s] + 0.107568438003220612*zb^46*Log[Q2/muf2]^2*V2[3., s] + 0.107642100935347929*zb^47*Log[Q2/muf2]^2*V2[3., s] + 0.107712765957446809*zb^48*Log[Q2/muf2]^2*V2[3., s] + 0.107780612244897959*zb^49*Log[Q2/muf2]^2*V2[3., s] + 0.107845804988662132*zb^50*Log[Q2/muf2]^2*V2[3., s] - 0.666666666666666667*zb*Log[zb]*V2[3., s] + 0.5*zb^2*Log[zb]*V2[3., s] - 0.333333333333333333*zb^3*Log[zb]*V2[3., s] + 0.0833333333333333333*zb^4*Log[zb]*V2[3., s] + 0.193703703703703704*zb^5*Log[zb]*V2[3., s] + 0.254074074074074074*zb^6*Log[zb]*V2[3., s] + 0.298337112622826909*zb^7*Log[zb]*V2[3., s] + 0.334429327286470144*zb^8*Log[zb]*V2[3., s] + 0.365130805408583186*zb^9*Log[zb]*V2[3., s] + 0.391793062904174015*zb^10*Log[zb]*V2[3., s] + 0.415242030696576151*zb^11*Log[zb]*V2[3., s] + 0.436054629994023933*zb^12*Log[zb]*V2[3., s] + 0.454663973253716843*zb^13*Log[zb]*V2[3., s] + 0.471408404375437342*zb^14*Log[zb]*V2[3., s] + 0.486558644177691797*zb^15*Log[zb]*V2[3., s] + 0.500334834918168252*zb^16*Log[zb]*V2[3., s] + 0.512918171233482652*zb^17*Log[zb]*V2[3., s] + 0.524459265654959619*zb^18*Log[zb]*V2[3., s] + 0.535084371706952411*zb^19*Log[zb]*V2[3., s] + 0.5449001197355442*zb^20*Log[zb]*V2[3., s] + 0.553997180723186915*zb^21*Log[zb]*V2[3., s] + 0.562453137235011707*zb^22*Log[zb]*V2[3., s] + 0.570334756942748698*zb^23*Log[zb]*V2[3., s] + 0.577699809525220517*zb^24*Log[zb]*V2[3., s] + 0.584598530496141211*zb^25*Log[zb]*V2[3., s] + 0.5910748093248854*zb^26*Log[zb]*V2[3., s] + 0.597167160386755396*zb^27*Log[zb]*V2[3., s] + 0.602909521504444684*zb^28*Log[zb]*V2[3., s] + 0.608331914626250015*zb^29*Log[zb]*V2[3., s] + 0.613460995523206793*zb^30*Log[zb]*V2[3., s] + 0.618320513582368012*zb^31*Log[zb]*V2[3., s] + 0.622931698337940449*zb^32*Log[zb]*V2[3., s] + 0.627313585966114762*zb^33*Log[zb]*V2[3., s] + 0.6314832963196473*zb^34*Log[zb]*V2[3., s] + 0.635456269008809253*zb^35*Log[zb]*V2[3., s] + 0.639246465408800569*zb^36*Log[zb]*V2[3., s] + 0.642866542187622787*zb^37*Log[zb]*V2[3., s] + 0.646328000925637993*zb^38*Log[zb]*V2[3., s] + 0.649641317580256617*zb^39*Log[zb]*V2[3., s] + 0.652816054891898826*zb^40*Log[zb]*V2[3., s] + 0.655860960296436284*zb^41*Log[zb]*V2[3., s] + 0.658784051478402483*zb^42*Log[zb]*V2[3., s] + 0.661592691347917219*zb^43*Log[zb]*V2[3., s] + 0.664293653936550324*zb^44*Log[zb]*V2[3., s] + 0.6668931824707358*zb^45*Log[zb]*V2[3., s] + 0.669397040685973121*zb^46*Log[zb]*V2[3., s] + 0.6718105582830984*zb^47*Log[zb]*V2[3., s] + 0.674138671293158945*zb^48*Log[zb]*V2[3., s] + 0.676385958004894049*zb^49*Log[zb]*V2[3., s] + 0.678556671014537437*zb^50*Log[zb]*V2[3., s] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.333333333333333333*zb*Log[zb]^2*V2[3., s] + 0.333333333333333333*zb^3*Log[zb]^2*V2[3., s] + 0.333333333333333333*zb^4*Log[zb]^2*V2[3., s] + 0.344444444444444444*zb^5*Log[zb]^2*V2[3., s] + 0.355555555555555556*zb^6*Log[zb]^2*V2[3., s] + 0.365079365079365079*zb^7*Log[zb]^2*V2[3., s] + 0.373015873015873016*zb^8*Log[zb]^2*V2[3., s] + 0.37962962962962965*zb^9*Log[zb]^2*V2[3., s] + 0.385185185185185185*zb^10*Log[zb]^2*V2[3., s] + 0.389898989898989899*zb^11*Log[zb]^2*V2[3., s] + 0.393939393939393939*zb^12*Log[zb]^2*V2[3., s] + 0.397435897435897436*zb^13*Log[zb]^2*V2[3., s] + 0.400488400488400488*zb^14*Log[zb]^2*V2[3., s] + 0.403174603174603175*zb^15*Log[zb]^2*V2[3., s] + 0.405555555555555556*zb^16*Log[zb]^2*V2[3., s] + 0.407679738562091503*zb^17*Log[zb]^2*V2[3., s] + 0.409586056644880174*zb^18*Log[zb]^2*V2[3., s] + 0.411306042884990253*zb^19*Log[zb]^2*V2[3., s] + 0.412865497076023392*zb^20*Log[zb]^2*V2[3., s] + 0.414285714285714286*zb^21*Log[zb]^2*V2[3., s] + 0.415584415584415584*zb^22*Log[zb]^2*V2[3., s] + 0.416776460254721124*zb^23*Log[zb]^2*V2[3., s] + 0.4178743961352657*zb^24*Log[zb]^2*V2[3., s] + 0.418888888888888889*zb^25*Log[zb]^2*V2[3., s] + 0.419829059829059829*zb^26*Log[zb]^2*V2[3., s] + 0.420702754036087369*zb^27*Log[zb]^2*V2[3., s] + 0.421516754850088183*zb^28*Log[zb]^2*V2[3., s] + 0.4222769567597154*zb^29*Log[zb]^2*V2[3., s] + 0.422988505747126437*zb^30*Log[zb]^2*V2[3., s] + 0.423655913978494624*zb^31*Log[zb]^2*V2[3., s] + 0.424283154121863799*zb^32*Log[zb]^2*V2[3., s] + 0.424873737373737374*zb^33*Log[zb]^2*V2[3., s] + 0.425430778371954843*zb^34*Log[zb]^2*V2[3., s] + 0.425957049486461251*zb^35*Log[zb]^2*V2[3., s] + 0.426455026455026455*zb^36*Log[zb]^2*V2[3., s] + 0.426926926926926927*zb^37*Log[zb]^2*V2[3., s] + 0.427374743164216848*zb^38*Log[zb]^2*V2[3., s] + 0.427800269905533063*zb^39*Log[zb]^2*V2[3., s] + 0.428205128205128205*zb^40*Log[zb]^2*V2[3., s] + 0.428590785907859079*zb^41*Log[zb]^2*V2[3., s] + 0.428958575300038715*zb^42*Log[zb]^2*V2[3., s] + 0.429309708379475821*zb^43*Log[zb]^2*V2[3., s] + 0.429645290110406389*zb^44*Log[zb]^2*V2[3., s] + 0.429966329966329966*zb^45*Log[zb]^2*V2[3., s] + 0.430273752012882448*zb^46*Log[zb]^2*V2[3., s] + 0.430568403741391715*zb^47*Log[zb]^2*V2[3., s] + 0.430851063829787234*zb^48*Log[zb]^2*V2[3., s] + 0.431122448979591837*zb^49*Log[zb]^2*V2[3., s] + 0.431383219954648526*zb^50*Log[zb]^2*V2[3., s]}, {ALARM*zb^51 - 556.831883237865507*V2[1., 2.] + 692.810922196410953*zb*V2[1., 2.] - 53.2120097032704584*zb^2*V2[1., 2.] - 95.0041820694095556*zb^3*V2[1., 2.] - 28.4353623802232912*zb^4*V2[1., 2.] - 10.3212489120699253*zb^5*V2[1., 2.] - 3.98627663248715339*zb^6*V2[1., 2.] - 1.42271541876545724*zb^7*V2[1., 2.] - 0.269763490580909767*zb^8*V2[1., 2.] + 0.259979141514755985*zb^9*V2[1., 2.] + 0.491873486697984204*zb^10*V2[1., 2.] + 0.570015959908735202*zb^11*V2[1., 2.] + 0.566243022695424808*zb^12*V2[1., 2.] + 0.518094027452968932*zb^13*V2[1., 2.] + 0.446406195400240862*zb^14*V2[1., 2.] + 0.36307981673321355*zb^15*V2[1., 2.] + 0.275088105738363171*zb^16*V2[1., 2.] + 0.186549755213760532*zb^17*V2[1., 2.] + 0.0998895757973213987*zb^18*V2[1., 2.] + 0.0165011616763763385*zb^19*V2[1., 2.] - 0.0628584249683469631*zb^20*V2[1., 2.] - 0.137828817891298372*zb^21*V2[1., 2.] - 0.20829709979430197*zb^22*V2[1., 2.] - 0.274303550570966809*zb^23*V2[1., 2.] - 0.335981351936536338*zb^24*V2[1., 2.] - 0.393517719854176318*zb^25*V2[1., 2.] - 0.447128752725159341*zb^26*V2[1., 2.] - 0.497043179196811857*zb^27*V2[1., 2.] - 0.543491937263202703*zb^28*V2[1., 2.] - 0.5867016035103868*zb^29*V2[1., 2.] - 0.626890376055389042*zb^30*V2[1., 2.] - 0.664265753950388958*zb^31*V2[1., 2.] - 0.699023341111015138*zb^32*V2[1., 2.] - 0.731346390536348086*zb^33*V2[1., 2.] - 0.761405829378819844*zb^34*V2[1., 2.] - 0.7893605891711486*zb^35*V2[1., 2.] - 0.815358122163497262*zb^36*V2[1., 2.] - 0.839535023290607843*zb^37*V2[1., 2.] - 0.862017703680406017*zb^38*V2[1., 2.] - 0.882923079741750986*zb^39*V2[1., 2.] - 0.902359254343085204*zb^40*V2[1., 2.] - 0.920426175179149667*zb^41*V2[1., 2.] - 0.937216261319330058*zb^42*V2[1., 2.] - 0.952814992960786498*zb^43*V2[1., 2.] - 0.967301462139513871*zb^44*V2[1., 2.] - 0.980748883976455071*zb^45*V2[1., 2.] - 0.993225069228182957*zb^46*V2[1., 2.] - 1.00479285966462309*zb^47*V2[1., 2.] - 1.01551052824476358*zb^48*V2[1., 2.] - 1.02543214630028566*zb^49*V2[1., 2.] - 1.03460792003348888*zb^50*V2[1., 2.] + 746.141176277164772*Log[Q2/muf2]*V2[1., 2.] - 417.609366948088155*zb*Log[Q2/muf2]*V2[1., 2.] - 119.53748193591586*zb^2*Log[Q2/muf2]*V2[1., 2.] + 24.6490808642569192*zb^3*Log[Q2/muf2]*V2[1., 2.] + 10.8099982489113299*zb^4*Log[Q2/muf2]*V2[1., 2.] + 4.47304744656340721*zb^5*Log[Q2/muf2]*V2[1., 2.] + 1.6433033146070244*zb^6*Log[Q2/muf2]*V2[1., 2.] + 0.232985273733686469*zb^7*Log[Q2/muf2]*V2[1., 2.] - 0.539234441458661213*zb^8*Log[Q2/muf2]*V2[1., 2.] - 0.992564072398631592*zb^9*Log[Q2/muf2]*V2[1., 2.] - 1.27183264774228508*zb^10*Log[Q2/muf2]*V2[1., 2.] - 1.44909473733871089*zb^11*Log[Q2/muf2]*V2[1., 2.] - 1.56308566374952413*zb^12*Log[Q2/muf2]*V2[1., 2.] - 1.63601824103385564*zb^13*Log[Q2/muf2]*V2[1., 2.] - 1.68133530727675874*zb^14*Log[Q2/muf2]*V2[1., 2.] - 1.7075466665323764*zb^15*Log[Q2/muf2]*V2[1., 2.] - 1.72024614557436107*zb^16*Log[Q2/muf2]*V2[1., 2.] - 1.72322887157959671*zb^17*Log[Q2/muf2]*V2[1., 2.] - 1.71913898649942403*zb^18*Log[Q2/muf2]*V2[1., 2.] - 1.70986040055854394*zb^19*Log[Q2/muf2]*V2[1., 2.] - 1.69676091119251729*zb^20*Log[Q2/muf2]*V2[1., 2.] - 1.68084947879729765*zb^21*Log[Q2/muf2]*V2[1., 2.] - 1.6628803424581533*zb^22*Log[Q2/muf2]*V2[1., 2.] - 1.64342362059019997*zb^23*Log[Q2/muf2]*V2[1., 2.] - 1.62291421683778349*zb^24*Log[Q2/muf2]*V2[1., 2.] - 1.60168634635663348*zb^25*Log[Q2/muf2]*V2[1., 2.] - 1.57999832607496894*zb^26*Log[Q2/muf2]*V2[1., 2.] - 1.55805064536694841*zb^27*Log[Q2/muf2]*V2[1., 2.] - 1.53599931801938113*zb^28*Log[Q2/muf2]*V2[1., 2.] - 1.51396586824775185*zb^29*Log[Q2/muf2]*V2[1., 2.] - 1.49204488135293376*zb^30*Log[Q2/muf2]*V2[1., 2.] - 1.47030976942922385*zb^31*Log[Q2/muf2]*V2[1., 2.] - 1.44881721335750205*zb^32*Log[Q2/muf2]*V2[1., 2.] - 1.42761061254677199*zb^33*Log[Q2/muf2]*V2[1., 2.] - 1.40672278355865644*zb^34*Log[Q2/muf2]*V2[1., 2.] - 1.38617808502134084*zb^35*Log[Q2/muf2]*V2[1., 2.] - 1.36599410071429651*zb^36*Log[Q2/muf2]*V2[1., 2.] - 1.3461829798056728*zb^37*Log[Q2/muf2]*V2[1., 2.] - 1.32675250919283019*zb^38*Log[Q2/muf2]*V2[1., 2.] - 1.30770697516708044*zb^39*Log[Q2/muf2]*V2[1., 2.] - 1.28904785842190712*zb^40*Log[Q2/muf2]*V2[1., 2.] - 1.27077439650830411*zb^41*Log[Q2/muf2]*V2[1., 2.] - 1.25288404033314253*zb^42*Log[Q2/muf2]*V2[1., 2.] - 1.23537282556897309*zb^43*Log[Q2/muf2]*V2[1., 2.] - 1.21823567544336431*zb^44*Log[Q2/muf2]*V2[1., 2.] - 1.20146664797283665*zb^45*Log[Q2/muf2]*V2[1., 2.] - 1.18505913805831431*zb^46*Log[Q2/muf2]*V2[1., 2.] - 1.16900604278630118*zb^47*Log[Q2/muf2]*V2[1., 2.] - 1.15329989664876644*zb^48*Log[Q2/muf2]*V2[1., 2.] - 1.13793298210433943*zb^49*Log[Q2/muf2]*V2[1., 2.] - 1.12289741987769054*zb^50*Log[Q2/muf2]*V2[1., 2.] - 208.602098846840623*Log[Q2/muf2]^2*V2[1., 2.] + 34.8276065070645256*zb*Log[Q2/muf2]^2*V2[1., 2.] + 49.22316933969524*zb^2*Log[Q2/muf2]^2*V2[1., 2.] + 3.20562674312017458*zb^3*Log[Q2/muf2]^2*V2[1., 2.] + 0.0949908483387283834*zb^4*Log[Q2/muf2]^2*V2[1., 2.] - 0.368332129424517762*zb^5*Log[Q2/muf2]^2*V2[1., 2.] - 0.448112467617400258*zb^6*Log[Q2/muf2]^2*V2[1., 2.] - 0.446781516179684285*zb^7*Log[Q2/muf2]^2*V2[1., 2.] - 0.425096944666702372*zb^8*Log[Q2/muf2]^2*V2[1., 2.] - 0.398649278647839502*zb^9*Log[Q2/muf2]^2*V2[1., 2.] - 0.372086981818903668*zb^10*Log[Q2/muf2]^2*V2[1., 2.] - 0.346884091657808092*zb^11*Log[Q2/muf2]^2*V2[1., 2.] - 0.323467677943267197*zb^12*Log[Q2/muf2]^2*V2[1., 2.] - 0.301889702411298314*zb^13*Log[Q2/muf2]^2*V2[1., 2.] - 0.282063926138463595*zb^14*Log[Q2/muf2]^2*V2[1., 2.] - 0.263856648887816359*zb^15*Log[Q2/muf2]^2*V2[1., 2.] - 0.247123384645979752*zb^16*Log[Q2/muf2]^2*V2[1., 2.] - 0.231723930384158411*zb^17*Log[Q2/muf2]^2*V2[1., 2.] - 0.217528272794455181*zb^18*Log[Q2/muf2]^2*V2[1., 2.] - 0.204418456523949993*zb^19*Log[Q2/muf2]^2*V2[1., 2.] - 0.192288650262282506*zb^20*Log[Q2/muf2]^2*V2[1., 2.] - 0.181044431862467924*zb^21*Log[Q2/muf2]^2*V2[1., 2.] - 0.170601772935837292*zb^22*Log[Q2/muf2]^2*V2[1., 2.] - 0.160885951393120445*zb^23*Log[Q2/muf2]^2*V2[1., 2.] - 0.151830498716467281*zb^24*Log[Q2/muf2]^2*V2[1., 2.] - 0.143376228542826321*zb^25*Log[Q2/muf2]^2*V2[1., 2.] - 0.135470363054950419*zb^26*Log[Q2/muf2]^2*V2[1., 2.] - 0.128065758785591404*zb^27*Log[Q2/muf2]^2*V2[1., 2.] - 0.121120226369842657*zb^28*Log[Q2/muf2]^2*V2[1., 2.] - 0.114595935773271551*zb^29*Log[Q2/muf2]^2*V2[1., 2.] - 0.108458897617953045*zb^30*Log[Q2/muf2]^2*V2[1., 2.] - 0.102678511382796948*zb^31*Log[Q2/muf2]^2*V2[1., 2.] - 0.0972271719101205084*zb^32*Log[Q2/muf2]^2*V2[1., 2.] - 0.0920799265082384156*zb^33*Log[Q2/muf2]^2*V2[1., 2.] - 0.0872141758423365559*zb^34*Log[Q2/muf2]^2*V2[1., 2.] - 0.0826094126732201072*zb^35*Log[Q2/muf2]^2*V2[1., 2.] - 0.0782469932986086177*zb^36*Log[Q2/muf2]^2*V2[1., 2.] - 0.0741099372607277168*zb^37*Log[Q2/muf2]^2*V2[1., 2.] - 0.0701827515056440914*zb^38*Log[Q2/muf2]^2*V2[1., 2.] - 0.0664512757189783367*zb^39*Log[Q2/muf2]^2*V2[1., 2.] - 0.0629025460269906549*zb^40*Log[Q2/muf2]^2*V2[1., 2.] - 0.0595246746501682605*zb^41*Log[Q2/muf2]^2*V2[1., 2.] - 0.0563067434368655001*zb^42*Log[Q2/muf2]^2*V2[1., 2.] - 0.0532387094951855216*zb^43*Log[Q2/muf2]^2*V2[1., 2.] - 0.0503113213892703534*zb^44*Log[Q2/muf2]^2*V2[1., 2.] - 0.0475160445777483826*zb^45*Log[Q2/muf2]^2*V2[1., 2.] - 0.0448449949527035073*zb^46*Log[Q2/muf2]^2*V2[1., 2.] - 0.0422908794918396253*zb^47*Log[Q2/muf2]^2*V2[1., 2.] - 0.0398469431684935486*zb^48*Log[Q2/muf2]^2*V2[1., 2.] - 0.0375069213771761947*zb^49*Log[Q2/muf2]^2*V2[1., 2.] - 0.0352649972292568884*zb^50*Log[Q2/muf2]^2*V2[1., 2.] + 17.5161649794992334*Log[Q2/muf2]^3*V2[1., 2.] + 2.00734960901581541*zb*Log[Q2/muf2]^3*V2[1., 2.] - 4.64197530864197531*zb^2*Log[Q2/muf2]^3*V2[1., 2.] - 0.950617283950617284*zb^3*Log[Q2/muf2]^3*V2[1., 2.] - 0.372839506172839506*zb^4*Log[Q2/muf2]^3*V2[1., 2.] - 0.191577503429355281*zb^5*Log[Q2/muf2]^3*V2[1., 2.] - 0.112843425436018029*zb^6*Log[Q2/muf2]^3*V2[1., 2.] - 0.0715433498502281571*zb^7*Log[Q2/muf2]^3*V2[1., 2.] - 0.0471011449847428683*zb^8*Log[Q2/muf2]^3*V2[1., 2.] - 0.0313978705336730028*zb^9*Log[Q2/muf2]^3*V2[1., 2.] - 0.0207013105778537877*zb^10*Log[Q2/muf2]^3*V2[1., 2.] - 0.0130935564830065391*zb^11*Log[Q2/muf2]^3*V2[1., 2.] - 0.00750215407903398925*zb^12*Log[Q2/muf2]^3*V2[1., 2.] - 0.00328656053795112268*zb^13*Log[Q2/muf2]^3*V2[1., 2.] - 0.0000435475025082948024*zb^14*Log[Q2/muf2]^3*V2[1., 2.] + 0.00249180697152478458*zb^15*Log[Q2/muf2]^3*V2[1., 2.] + 0.00449981418027895878*zb^16*Log[Q2/muf2]^3*V2[1., 2.] + 0.006106883701327434*zb^17*Log[Q2/muf2]^3*V2[1., 2.] + 0.00740388955148160822*zb^18*Log[Q2/muf2]^3*V2[1., 2.] + 0.00845758154334414769*zb^19*Log[Q2/muf2]^3*V2[1., 2.] + 0.00931791225530389402*zb^20*Log[Q2/muf2]^3*V2[1., 2.] + 0.0100228777779457807*zb^21*Log[Q2/muf2]^3*V2[1., 2.] + 0.0106017968944939423*zb^22*Log[Q2/muf2]^3*V2[1., 2.] + 0.0110775820296598848*zb^23*Log[Q2/muf2]^3*V2[1., 2.] + 0.0114683431166231629*zb^24*Log[Q2/muf2]^3*V2[1., 2.] + 0.0117885403686564073*zb^25*Log[Q2/muf2]^3*V2[1., 2.] + 0.0120498259858163858*zb^26*Log[Q2/muf2]^3*V2[1., 2.] + 0.01226166754328581*zb^27*Log[Q2/muf2]^3*V2[1., 2.] + 0.0124318156885414535*zb^28*Log[Q2/muf2]^3*V2[1., 2.] + 0.0125666591847262313*zb^29*Log[Q2/muf2]^3*V2[1., 2.] + 0.0126714973523257554*zb^30*Log[Q2/muf2]^3*V2[1., 2.] + 0.0127507512033451341*zb^31*Log[Q2/muf2]^3*V2[1., 2.] + 0.0128081285607776676*zb^32*Log[Q2/muf2]^3*V2[1., 2.] + 0.0128467542830641947*zb^33*Log[Q2/muf2]^3*V2[1., 2.] + 0.0128692737720261929*zb^34*Log[Q2/muf2]^3*V2[1., 2.] + 0.0128779358437006232*zb^35*Log[Q2/muf2]^3*V2[1., 2.] + 0.0128746595259919463*zb^36*Log[Q2/muf2]^3*V2[1., 2.] + 0.0128610882409820167*zb^37*Log[Q2/muf2]^3*V2[1., 2.] + 0.0128386340143139379*zb^38*Log[Q2/muf2]^3*V2[1., 2.] + 0.0128085137472273772*zb^39*Log[Q2/muf2]^3*V2[1., 2.] + 0.012771779131211261*zb^40*Log[Q2/muf2]^3*V2[1., 2.] + 0.012729341440323118*zb^41*Log[Q2/muf2]^3*V2[1., 2.] + 0.0126819921730656194*zb^42*Log[Q2/muf2]^3*V2[1., 2.] + 0.0126304203134506735*zb^43*Log[Q2/muf2]^3*V2[1., 2.] + 0.0125752268243459674*zb^44*Log[Q2/muf2]^3*V2[1., 2.] + 0.0125169368642545671*zb^45*Log[Q2/muf2]^3*V2[1., 2.] + 0.0124560101230901537*zb^46*Log[Q2/muf2]^3*V2[1., 2.] + 0.0123928495971399878*zb^47*Log[Q2/muf2]^3*V2[1., 2.] + 0.012327809063645815*zb^48*Log[Q2/muf2]^3*V2[1., 2.] + 0.0122611994677949276*zb^49*Log[Q2/muf2]^3*V2[1., 2.] + 0.012193294396747515*zb^50*Log[Q2/muf2]^3*V2[1., 2.] + 1961.8997874034067*Log[zb]*V2[1., 2.] - 950.8556899685667*zb*Log[zb]*V2[1., 2.] - 349.789104792817151*zb^2*Log[zb]*V2[1., 2.] + 77.3559371525299869*zb^3*Log[zb]*V2[1., 2.] + 41.8786560188884039*zb^4*Log[zb]*V2[1., 2.] + 23.5752138941824011*zb^5*Log[zb]*V2[1., 2.] + 14.7846522939639256*zb^6*Log[zb]*V2[1., 2.] + 10.0763579664516652*zb^7*Log[zb]*V2[1., 2.] + 7.321316711556882*zb^8*Log[zb]*V2[1., 2.] + 5.59398805641934624*zb^9*Log[zb]*V2[1., 2.] + 4.45681860194336437*zb^10*Log[zb]*V2[1., 2.] + 3.68100630397615373*zb^11*Log[zb]*V2[1., 2.] + 3.13837337969429594*zb^12*Log[zb]*V2[1., 2.] + 2.7523539802341266*zb^13*Log[zb]*V2[1., 2.] + 2.47496377076273865*zb^14*Log[zb]*V2[1., 2.] + 2.27486163918146002*zb^15*Log[zb]*V2[1., 2.] + 2.13089017657684305*zb^16*Log[zb]*V2[1., 2.] + 2.02836208255055776*zb^17*Log[zb]*V2[1., 2.] + 1.95684204690244333*zb^18*Log[zb]*V2[1., 2.] + 1.90876779586976054*zb^19*Log[zb]*V2[1., 2.] + 1.87856617869562731*zb^20*Log[zb]*V2[1., 2.] + 1.86207022015703461*zb^21*Log[zb]*V2[1., 2.] + 1.85612537089826232*zb^22*Log[zb]*V2[1., 2.] + 1.85831778274779576*zb^23*Log[zb]*V2[1., 2.] + 1.86678324010044348*zb^24*Log[zb]*V2[1., 2.] + 1.880070528281855*zb^25*Log[zb]*V2[1., 2.] + 1.89704225273217812*zb^26*Log[zb]*V2[1., 2.] + 1.91680186474452225*zb^27*Log[zb]*V2[1., 2.] + 1.93863931126962023*zb^28*Log[zb]*V2[1., 2.] + 1.96199010663617297*zb^29*Log[zb]*V2[1., 2.] + 1.9864042013829506*zb^30*Log[zb]*V2[1., 2.] + 2.01152208616612382*zb^31*Log[zb]*V2[1., 2.] + 2.03705629608885822*zb^32*Log[zb]*V2[1., 2.] + 2.06277698577150337*zb^33*Log[zb]*V2[1., 2.] + 2.08850060071653764*zb^34*Log[zb]*V2[1., 2.] + 2.11408092349033552*zb^35*Log[zb]*V2[1., 2.] + 2.13940195544006214*zb^36*Log[zb]*V2[1., 2.] + 2.16437222727751355*zb^37*Log[zb]*V2[1., 2.] + 2.18892022933793245*zb^38*Log[zb]*V2[1., 2.] + 2.21299072462967027*zb^39*Log[zb]*V2[1., 2.] + 2.23654176188940394*zb^40*Log[zb]*V2[1., 2.] + 2.25954224665835457*zb^41*Log[zb]*V2[1., 2.] + 2.28196995939824237*zb^42*Log[zb]*V2[1., 2.] + 2.30380993339075984*zb^43*Log[zb]*V2[1., 2.] + 2.32505312344039756*zb^44*Log[zb]*V2[1., 2.] + 2.34569531056701802*zb^45*Log[zb]*V2[1., 2.] + 2.36573619892037682*zb^46*Log[zb]*V2[1., 2.] + 2.38517866980916918*zb^47*Log[zb]*V2[1., 2.] + 2.40402816456291841*zb^48*Log[zb]*V2[1., 2.] + 2.4222921733514693*zb^49*Log[zb]*V2[1., 2.] + 2.43997981138922768*zb^50*Log[zb]*V2[1., 2.] - 1178.46790459634624*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 104.833597573332251*zb*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 335.631108485126329*zb^2*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 25.7487790724185494*zb^3*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 3.535458478661946*zb^4*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.144149224175334559*zb^5*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.381530395724820865*zb^6*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.290603309547934053*zb^7*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.05575354484080358*zb^8*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.199429049273066127*zb^9*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.439538592701281341*zb^10*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.655274376389100605*zb^11*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.845762150497636809*zb^12*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 1.01285333806455997*zb^13*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 1.15913620145128482*zb^14*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 1.28722088850396348*zb^15*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 1.3994937958179594*zb^16*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 1.4980517837148106*zb^17*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 1.58470521252961136*zb^18*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 1.66100538539692619*zb^19*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 1.72827833897210985*zb^20*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 1.78765779666897501*zb^21*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 1.84011469395207571*zb^22*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 1.88648262928147249*zb^23*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 1.927479387904948*zb^24*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 1.96372497396972986*zb^25*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 1.99575665484567779*zb^26*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.02404149865566517*zb^27*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.048986829873806*zb^28*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.07094896426617593*zb^29*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.09024052425067854*zb^30*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.10713658288187683*zb^31*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.12187983995161544*zb^32*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.13468499664746918*zb^33*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.14574246486184546*zb^34*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.15522152253465148*zb^35*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.16327300635146778*zb^36*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.17003161684550001*zb^37*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.17561789774296085*zb^38*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.18013994065518885*zb^39*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.18369485747616465*zb^40*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.18637005570425912*zb^41*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.18824434606176275*zb^42*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.18938890698655471*zb^43*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.18986812661827427*zb^44*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.189740339637193*zb^45*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.18905847360977535*zb^46*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.18787061724784784*zb^47*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.1862205211155072*zb^48*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.18414803975247034*zb^49*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 2.18168952287024684*zb^50*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 113.653345360854796*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 98.4325865788318611*zb*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 65.1851851851851852*zb^2*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 12.6337448559670782*zb^3*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 4.27818930041152263*zb^4*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 1.6551440329218108*zb^5*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.533333333333333333*zb^6*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.0366339128243890149*zb^7*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.358108675568993029*zb^8*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.551696387745770462*zb^9*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.6730481772457081*zb^10*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.750754231427632101*zb^11*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.800732700396000059*zb^12*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.832413181416030419*zb^13*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.851661381022390383*zb^14*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.8622721057112591*zb^15*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.866780158435931856*zb^16*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.866923915750221872*zb^17*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.863921971093976463*zb^18*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.858644343541898747*zb^19*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.851721792015819137*zb^20*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.843617518640235861*zb^21*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.834675320401376998*zb^22*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.825152599074625262*zb^23*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.815243407100341961*zb^24*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.805094799584737953*zb^25*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.794818605470338233*zb^26*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.784500011449565181*zb^27*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.774203894804464469*zb^28*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.763979544679402328*zb^29*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.753864215318750188*zb^30*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.743885823175541368*zb^31*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.734065010034648215*zb^32*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.724416732218809855*zb^33*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.7149514924614481*zb^34*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.705676300204489685*zb^35*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.696595423985341671*zb^36*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.687710983578711546*zb^37*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.679023417863691836*zb^38*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.670531855760856233*zb^39*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.662234411169498337*zb^40*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.654128418027726552*zb^41*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.646210617988989613*zb^42*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.638477310450246538*zb^43*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.630924472557034123*zb^44*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.623547855186978945*zb^45*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.616343059656703141*zb^46*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.609305598919391478*zb^47*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.602430946255787232*zb^48*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.595714573860748865*zb^49*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 0.589151983253497282*zb^50*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] + 8.88888888888888889*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] - 13.9259259259259259*zb*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 3.16049382716049383*zb^2*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 1.18518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.711111111111111111*zb^4*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.513580246913580247*zb^5*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.406349206349206349*zb^6*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.338624338624338624*zb^7*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.291593180482069371*zb^8*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.256790123456790123*zb^9*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.229854096520763187*zb^10*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.208305274971941639*zb^11*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.190624190624190624*zb^12*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.175824175824175824*zb^13*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.163234296567629901*zb^14*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.152380952380952381*zb^15*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.142919389978213508*zb^16*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.134592108448317599*zb^17*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.127202537935252074*zb^18*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.12059779077322937*zb^19*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.114657012902626938*zb^20*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.109283309283309283*zb^21*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.104398017441495702*zb^22*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0999365637046796467*zb^23*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0958454106280193237*zb^24*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0920797720797720798*zb^25*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0886018782315078611*zb^26*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0853796409351964908*zb^27*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0823856149526647611*zb^28*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.07959618074560604*zb^29*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0769908952333868908*zb^30*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0745519713261648746*zb^31*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0722638572100937692*zb^32*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.07011289364230541*zb^33*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0680870327929151459*zb^34*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0661756060448870906*zb^35*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0643691310357977025*zb^36*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0626591503784486241*zb^37*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0610380961258154241*zb^38*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0594991752886489729*zb^39*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0580362726704190119*zb^40*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0566438680259818471*zb^41*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0553169651297841882*zb^42*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0540510307952168417*zb^43*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0528419422476270021*zb^44*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0516859415410140048*zb^45*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0505795959388312148*zb^46*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.049519763364968425*zb^47*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0485035621813737315*zb^48*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0475283446712018141*zb^49*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] + 0.0465916737065196449*zb^50*Log[Q2/muf2]^3*Log[zb]*V2[1., 2.] - 1286.21432798007763*Log[zb]^2*V2[1., 2.] + 14.2182221155826257*zb*Log[zb]^2*V2[1., 2.] + 423.023064599678869*zb^2*Log[zb]^2*V2[1., 2.] + 32.7381158062982111*zb^3*Log[zb]^2*V2[1., 2.] + 4.27346964515296506*zb^4*Log[zb]^2*V2[1., 2.] + 0.294263534007623987*zb^5*Log[zb]^2*V2[1., 2.] + 0.00187347739613365536*zb^6*Log[zb]^2*V2[1., 2.] + 0.452719424707309665*zb^7*Log[zb]^2*V2[1., 2.] + 1.02472239683739649*zb^8*Log[zb]^2*V2[1., 2.] + 1.56837951244197575*zb^9*Log[zb]^2*V2[1., 2.] + 2.04804413187393007*zb^10*Log[zb]^2*V2[1., 2.] + 2.46106444243936026*zb^11*Log[zb]^2*V2[1., 2.] + 2.81369028088343183*zb^12*Log[zb]^2*V2[1., 2.] + 3.11411583804800346*zb^13*Log[zb]^2*V2[1., 2.] + 3.37016769179904737*zb^14*Log[zb]^2*V2[1., 2.] + 3.58869892487128754*zb^15*Log[zb]^2*V2[1., 2.] + 3.77550488213195918*zb^16*Log[zb]^2*V2[1., 2.] + 3.93542338255783557*zb^17*Log[zb]^2*V2[1., 2.] + 4.07247598232154457*zb^18*Log[zb]^2*V2[1., 2.] + 4.19000697121654376*zb^19*Log[zb]^2*V2[1., 2.] + 4.29080452664675366*zb^20*Log[zb]^2*V2[1., 2.] + 4.37720178154423984*zb^21*Log[zb]^2*V2[1., 2.] + 4.45115932619121572*zb^22*Log[zb]^2*V2[1., 2.] + 4.51433198421060547*zb^23*Log[zb]^2*V2[1., 2.] + 4.56812270324316482*zb^24*Log[zb]^2*V2[1., 2.] + 4.61372607392901134*zb^25*Log[zb]^2*V2[1., 2.] + 4.65216355854376938*zb^26*Log[zb]^2*V2[1., 2.] + 4.68431210901936415*zb^27*Log[zb]^2*V2[1., 2.] + 4.71092751001359192*zb^28*Log[zb]^2*V2[1., 2.] + 4.73266350302380092*zb^29*Log[zb]^2*V2[1., 2.] + 4.75008752475614218*zb^30*Log[zb]^2*V2[1., 2.] + 4.76369371769709169*zb^31*Log[zb]^2*V2[1., 2.] + 4.77391373360075964*zb^32*Log[zb]^2*V2[1., 2.] + 4.78112574332717474*zb^33*Log[zb]^2*V2[1., 2.] + 4.78566198253189482*zb^34*Log[zb]^2*V2[1., 2.] + 4.78781509689392548*zb^35*Log[zb]^2*V2[1., 2.] + 4.78784349880471688*zb^36*Log[zb]^2*V2[1., 2.] + 4.78597590657913609*zb^37*Log[zb]^2*V2[1., 2.] + 4.78241520486567792*zb^38*Log[zb]^2*V2[1., 2.] + 4.77734173916233159*zb^39*Log[zb]^2*V2[1., 2.] + 4.77091613674944108*zb^40*Log[zb]^2*V2[1., 2.] + 4.76328172982230625*zb^41*Log[zb]^2*V2[1., 2.] + 4.75456664328542405*zb^42*Log[zb]^2*V2[1., 2.] + 4.744885598890133*zb^43*Log[zb]^2*V2[1., 2.] + 4.734341478637988*zb^44*Log[zb]^2*V2[1., 2.] + 4.72302668322646111*zb^45*Log[zb]^2*V2[1., 2.] + 4.71102431546181915*zb^46*Log[zb]^2*V2[1., 2.] + 4.69840921375391011*zb^47*Log[zb]^2*V2[1., 2.] + 4.68524885683943754*zb^48*Log[zb]^2*V2[1., 2.] + 4.67160415759509904*zb^49*Log[zb]^2*V2[1., 2.] + 4.65753016107297652*zb^50*Log[zb]^2*V2[1., 2.] + 184.900083242606026*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 351.549958378696987*zb*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 187.835390946502058*zb^2*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 33.3662551440329218*zb^3*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 8.751440329218108*zb^4*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 1.14181069958847737*zb^5*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 2.00462920970857479*zb^6*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 3.51860250272948686*zb^7*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 4.30650970950794584*zb^8*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 4.72805865830557189*zb^9*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 4.94826069470289448*zb^10*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 5.05105718075415045*zb^11*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 5.08254354641301028*zb^12*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 5.06954563547970141*zb^13*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 5.02839097320171801*zb^14*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 4.96937083786290135*zb^15*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 4.89915119454142907*zb^16*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 4.82214152174957848*zb^17*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 4.74130471991961683*zb^18*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 4.65865327485393589*zb^19*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 4.57556233712237757*zb^20*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 4.49297234321675996*zb^21*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 4.41152304290971057*zb^22*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 4.33164384375886937*zb^23*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 4.25361571505021349*zb^24*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 4.17761421037468636*zb^25*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 4.10373973676279507*zb^26*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 4.032039076368676*zb^27*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 3.96252082593311781*zb^28*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 3.89516655548822502*zb^29*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 3.82993892143844348*zb^30*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 3.76678759186925964*zb^31*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 3.70565358691121602*zb^32*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 3.64647246229970886*zb^33*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 3.58917664314901196*zb^34*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 3.53369713003497407*zb^35*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 3.47996473932342716*zb^36*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 3.42791099666420595*zb^37*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 3.37746877154219536*zb^38*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 3.32857271821649545*zb^39*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 3.28115957185471528*zb^40*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 3.23516833648467929*zb^41*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 3.19054039234525149*zb^42*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 3.14721954347229977*zb^43*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 3.10515202129662184*zb^44*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 3.06428645621869238*zb^45*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 3.024573826240969*zb^46*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 2.98596738954837509*zb^47*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 2.94842260625918416*zb^48*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 2.91189705329417649*zb^49*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 2.87635033533646196*zb^50*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] + 85.03703703703704*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] - 89.9259259259259259*zb*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 22.1234567901234568*zb^2*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 9.08641975308641975*zb^3*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 5.76790123456790123*zb^4*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 4.30617283950617284*zb^5*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 3.47654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 2.93474426807760141*zb^7*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 2.54908877131099353*zb^8*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 2.25843621399176955*zb^9*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 2.03037785260007482*zb^10*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 1.84601571268237935*zb^11*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 1.69351636018302685*zb^12*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 1.56505223171889839*zb^13*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 1.45521638854972188*zb^14*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 1.36014109347442681*zb^15*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 1.27697893972403776*zb^16*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 1.20358266763495522*zb^17*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 1.13829963434366599*zb^18*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 1.07983539094650206*zb^19*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 1.02716049382716049*zb^20*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.979445246111912779*zb^21*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.936012993984008477*zb^22*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.896306055726345581*zb^23*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.859860440150295223*zb^24*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.826286799620132953*zb^25*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.795255882663290071*zb^26*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.766487285005803524*zb^27*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.739740652895186739*zb^28*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.714808733199537797*zb^29*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.691511830703525179*zb^30*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.669693349263241736*zb^31*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.649216176097896528*zb^32*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.629959727998943685*zb^33*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.6118175216214432*zb^34*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.594695162015423453*zb^35*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.578508667397556286*zb^36*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.563183066107042715*zb^37*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.548651215317881985*zb^38*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.534852801519468186*zb^39*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.521733490839181896*zb^40*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.509244203553146643*zb^41*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.497340492046485618*zb^42*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.485982005361850323*zb^43*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.475132026553215184*zb^44*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.464757071520356545*zb^45*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.454826539974037147*zb^46*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.445312410776487249*zb^47*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.436188975196067395*zb^48*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.427432602670697909*zb^49*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] + 0.419021534539741823*zb^50*Log[Q2/muf2]^2*Log[zb]^2*V2[1., 2.] - 9.48148148148148148*Log[Q2/muf2]^3*Log[zb]^2*V2[1., 2.] + 4.74074074074074074*zb*Log[Q2/muf2]^3*Log[zb]^2*V2[1., 2.] + 70.0650760712023712*Log[zb]^3*V2[1., 2.] + 294.597091594028444*zb*Log[zb]^3*V2[1., 2.] - 144.195301783264746*zb^2*Log[zb]^3*V2[1., 2.] - 26.0361796982167353*zb^3*Log[zb]^3*V2[1., 2.] - 6.87385973936899863*zb^4*Log[zb]^3*V2[1., 2.] - 0.866354595336076818*zb^5*Log[zb]^3*V2[1., 2.] + 1.64712871980067747*zb^6*Log[zb]^3*V2[1., 2.] + 2.86930307102264774*zb^7*Log[zb]^3*V2[1., 2.] + 3.51188678403460149*zb^8*Log[zb]^3*V2[1., 2.] + 3.85963730485335424*zb^9*Log[zb]^3*V2[1., 2.] + 4.04414567620515993*zb^10*Log[zb]^3*V2[1., 2.] + 4.13279810288227797*zb^11*Log[zb]^3*V2[1., 2.] + 4.16282384333893*zb^12*Log[zb]^3*V2[1., 2.] + 4.15601096528548706*zb^13*Log[zb]^3*V2[1., 2.] + 4.12569133296646524*zb^14*Log[zb]^3*V2[1., 2.] + 4.08031132692508354*zb^15*Log[zb]^3*V2[1., 2.] + 4.025369919792868*zb^16*Log[zb]^3*V2[1., 2.] + 3.96452369127442016*zb^17*Log[zb]^3*V2[1., 2.] + 3.90024324052633298*zb^18*Log[zb]^3*V2[1., 2.] + 3.83421682465365087*zb^19*Log[zb]^3*V2[1., 2.] + 3.76760596639357762*zb^20*Log[zb]^3*V2[1., 2.] + 3.7012114504766997*zb^21*Log[zb]^3*V2[1., 2.] + 3.63558349328853542*zb^22*Log[zb]^3*V2[1., 2.] + 3.57109625085501838*zb^23*Log[zb]^3*V2[1., 2.] + 3.50799903972650854*zb^24*Log[zb]^3*V2[1., 2.] + 3.44645205323069288*zb^25*Log[zb]^3*V2[1., 2.] + 3.38655157550062906*zb^26*Log[zb]^3*V2[1., 2.] + 3.32834797201029975*zb^27*Log[zb]^3*V2[1., 2.] + 3.27185864352152423*zb^28*Log[zb]^3*V2[1., 2.] + 3.21707742526287943*zb^29*Log[zb]^3*V2[1., 2.] + 3.16398144979929497*zb^30*Log[zb]^3*V2[1., 2.] + 3.11253618266432804*zb^31*Log[zb]^3*V2[1., 2.] + 3.06269913023545674*zb^32*Log[zb]^3*V2[1., 2.] + 3.01442257545367575*zb^33*Log[zb]^3*V2[1., 2.] + 2.96765559701376496*zb^34*Log[zb]^3*V2[1., 2.] + 2.92234555740536572*zb^35*Log[zb]^3*V2[1., 2.] + 2.87843919531897397*zb^36*Log[zb]^3*V2[1., 2.] + 2.83588342219681567*zb^37*Log[zb]^3*V2[1., 2.] + 2.79462589687781718*zb^38*Log[zb]^3*V2[1., 2.] + 2.75461543346368902*zb^39*Log[zb]^3*V2[1., 2.] + 2.71580228371627048*zb^40*Log[zb]^3*V2[1., 2.] + 2.67813832508450831*zb^41*Log[zb]^3*V2[1., 2.] + 2.64157717786481921*zb^42*Log[zb]^3*V2[1., 2.] + 2.60607426931791609*zb^43*Log[zb]^3*V2[1., 2.] + 2.57158685829381893*zb^44*Log[zb]^3*V2[1., 2.] + 2.53807403068977051*zb^45*Log[zb]^3*V2[1., 2.] + 2.50549667361729481*zb^46*Log[zb]^3*V2[1., 2.] + 2.47381743428970799*zb^47*Log[zb]^3*V2[1., 2.] + 2.44300066821612547*zb^48*Log[zb]^3*V2[1., 2.] + 2.41301238019556184*zb^49*Log[zb]^3*V2[1., 2.] + 2.38382016076532141*zb^50*Log[zb]^3*V2[1., 2.] + 183.308641975308642*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] - 167.506172839506173*zb*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 40.2962962962962963*zb^2*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 16.9876543209876543*zb^3*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 10.9432098765432099*zb^4*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 8.23703703703703704*zb^5*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 6.68218694885361552*zb^6*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 5.65784832451499118*zb^7*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 4.92416225749559083*zb^8*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 4.36872427983539095*zb^9*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 3.93146277590722035*zb^10*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 3.577104377104377*zb^11*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 3.28343261676595*zb^12*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 3.03568036901370235*zb^13*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 2.82360602360602361*zb^14*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 2.63985890652557319*zb^15*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 2.47901234567901235*zb^16*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 2.33696441539578794*zb^17*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 2.21055179706710494*zb^18*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 2.09729261425167858*zb^19*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 1.99521024784182679*zb^20*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 1.90270963604296938*zb^21*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 1.81848854312622429*zb^22*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 1.74147269799443712*zb^23*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 1.67076757917337627*zb^24*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 1.60562203228869896*zb^25*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 1.54540044317822096*zb^26*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 1.48956119326489697*zb^27*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 1.43763979268449256*zb^28*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 1.38923554095967889*zb^29*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 1.344000878891498*zb^30*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 1.30163281561131023*zb^31*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 1.2618659715433909*zb^32*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 1.2244668911335579*zb^33*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 1.18922936177838139*zb^34*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 1.15597053636269323*zb^35*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 1.12452770230548008*zb^36*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 1.09475557428773803*zb^37*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 1.06652401389243495*zb^38*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 1.03971609936522217*zb^39*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 1.01422648414518333*zb^40*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 0.989959994838043619*zb^41*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 0.966830428732489614*zb^42*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 0.944759518402929256*zb^43*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 0.923676036854331428*zb^44*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 0.903515021389417525*zb^45*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 0.884217098175367268*zb^46*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 0.865727892554904581*zb^47*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 0.847997512637836853*zb^48*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 0.830980095742000504*zb^49*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] + 0.814633408919123205*zb^50*Log[Q2/muf2]*Log[zb]^3*V2[1., 2.] - 37.9259259259259259*Log[Q2/muf2]^2*Log[zb]^3*V2[1., 2.] + 18.962962962962962*zb*Log[Q2/muf2]^2*Log[zb]^3*V2[1., 2.] + 109.432098765432099*Log[zb]^4*V2[1., 2.] - 92.6419753086419753*zb*Log[zb]^4*V2[1., 2.] + 21.3333333333333333*zb^2*Log[zb]^4*V2[1., 2.] + 9.08641975308641975*zb^3*Log[zb]^4*V2[1., 2.] + 5.88641975308641975*zb^4*Log[zb]^4*V2[1., 2.] + 4.44444444444444444*zb^5*Log[zb]^4*V2[1., 2.] + 3.61199294532627866*zb^6*Log[zb]^4*V2[1., 2.] + 3.0617283950617282*zb^7*Log[zb]^4*V2[1., 2.] + 2.66666666666666667*zb^8*Log[zb]^4*V2[1., 2.] + 2.36707818930041152*zb^9*Log[zb]^4*V2[1., 2.] + 2.13093901982790872*zb^10*Log[zb]^4*V2[1., 2.] + 1.93939393939393939*zb^11*Log[zb]^4*V2[1., 2.] + 1.78054044720711387*zb^12*Log[zb]^4*V2[1., 2.] + 1.64645231311897979*zb^13*Log[zb]^4*V2[1., 2.] + 1.53162393162393162*zb^14*Log[zb]^4*V2[1., 2.] + 1.43209876543209877*zb^15*Log[zb]^4*V2[1., 2.] + 1.34495279593318809*zb^16*Log[zb]^4*V2[1., 2.] + 1.26797385620915033*zb^17*Log[zb]^4*V2[1., 2.] + 1.19945470065869103*zb^18*Log[zb]^4*V2[1., 2.] + 1.13805501407840589*zb^19*Log[zb]^4*V2[1., 2.] + 1.08270676691729323*zb^20*Log[zb]^4*V2[1., 2.] + 1.03254769921436588*zb^21*Log[zb]^4*V2[1., 2.] + 0.986873566583711511*zb^22*Log[zb]^4*V2[1., 2.] + 0.9451032059727712*zb^23*Log[zb]^4*V2[1., 2.] + 0.906752549651100376*zb^24*Log[zb]^4*V2[1., 2.] + 0.871415004748338082*zb^25*Log[zb]^4*V2[1., 2.] + 0.838746438746438746*zb^26*Log[zb]^4*V2[1., 2.] + 0.808453549194289935*zb^27*Log[zb]^4*V2[1., 2.] + 0.780284754741970578*zb^28*Log[zb]^4*V2[1., 2.] + 0.754022988505747126*zb^29*Log[zb]^4*V2[1., 2.] + 0.7294799434213598*zb^30*Log[zb]^4*V2[1., 2.] + 0.706491437674233373*zb^31*Log[zb]^4*V2[1., 2.] + 0.684913652655588139*zb^32*Log[zb]^4*V2[1., 2.] + 0.664620056776919522*zb^33*Log[zb]^4*V2[1., 2.] + 0.645498872949853342*zb^34*Log[zb]^4*V2[1., 2.] + 0.627450980392156863*zb^35*Log[zb]^4*V2[1., 2.] + 0.610388165943721499*zb^36*Log[zb]^4*V2[1., 2.] + 0.594231658559143939*zb^37*Log[zb]^4*V2[1., 2.] + 0.578910894700368385*zb^38*Log[zb]^4*V2[1., 2.] + 0.564362473134402959*zb^39*Log[zb]^4*V2[1., 2.] + 0.550529265976420448*zb^40*Log[zb]^4*V2[1., 2.] + 0.537359659310878823*zb^41*Log[zb]^4*V2[1., 2.] + 0.524806901815788184*zb^42*Log[zb]^4*V2[1., 2.] + 0.512828543836295774*zb^43*Log[zb]^4*V2[1., 2.] + 0.501385952548743246*zb^44*Log[zb]^4*V2[1., 2.] + 0.490443891410074985*zb^45*Log[zb]^4*V2[1., 2.] + 0.479970154140161335*zb^46*Log[zb]^4*V2[1., 2.] + 0.469935245143385754*zb^47*Log[zb]^4*V2[1., 2.] + 0.4603120996231432*zb^48*Log[zb]^4*V2[1., 2.] + 0.451075837742504409*zb^49*Log[zb]^4*V2[1., 2.] + 0.442203548085901027*zb^50*Log[zb]^4*V2[1., 2.] - 47.4074074074074074*Log[Q2/muf2]*Log[zb]^4*V2[1., 2.] + 23.7037037037037037*zb*Log[Q2/muf2]*Log[zb]^4*V2[1., 2.] - 18.962962962962962*Log[zb]^5*V2[1., 2.] + 9.48148148148148148*zb*Log[zb]^5*V2[1., 2.] + 0.872875560559768397*zb*V2[1., s] - 6.10750008866846044*zb^2*V2[1., s] + 0.630646044875324056*zb^3*V2[1., s] - 7.15873414745228062*zb^4*V2[1., s] - 1.77774191075403383*zb^5*V2[1., s] - 0.0419134167346341674*zb^6*V2[1., s] + 0.502830163395907847*zb^7*V2[1., s] + 0.640367566506382343*zb^8*V2[1., s] + 0.621497446334045098*zb^9*V2[1., s] + 0.536726258998909651*zb^10*V2[1., s] + 0.422770670058928892*zb^11*V2[1., s] + 0.296125299195523658*zb^12*V2[1., s] + 0.164859198186674596*zb^13*V2[1., s] + 0.0331936122517652817*zb^14*V2[1., s] - 0.0965565060913249122*zb^15*V2[1., s] - 0.223090214568472097*zb^16*V2[1., s] - 0.345679418536628437*zb^17*V2[1., s] - 0.4639358118690308*zb^18*V2[1., s] - 0.577680254265771666*zb^19*V2[1., s] - 0.6868656912959031*zb^20*V2[1., s] - 0.791529646953906132*zb^21*V2[1., s] - 0.891763884024476101*zb^22*V2[1., s] - 0.987694479928293594*zb^23*V2[1., s] - 1.07946846651136787*zb^24*V2[1., s] - 1.16724474123567467*zb^25*V2[1., s] - 1.25118783223998873*zb^26*V2[1., s] - 1.33146361106696448*zb^27*V2[1., s] - 1.40823635689818269*zb^28*V2[1., s] - 1.48166677049388541*zb^29*V2[1., s] - 1.55191066150773525*zb^30*V2[1., s] - 1.61911811595781007*zb^31*V2[1., s] - 1.68343300691591898*zb^32*V2[1., s] - 1.7449927503141192*zb^33*V2[1., s] - 1.80392823499706279*zb^34*V2[1., s] - 1.86036387549783064*zb^35*V2[1., s] - 1.91441774991878178*zb^36*V2[1., s] - 1.96620179538331451*zb^37*V2[1., s] - 2.01582204089465615*zb^38*V2[1., s] - 2.06337886285776898*zb^39*V2[1., s] - 2.10896725252566863*zb^40*V2[1., s] - 2.15267708760196112*zb^41*V2[1., s] - 2.19459340243990694*zb^42*V2[1., s] - 2.23479665292233096*zb^43*V2[1., s] - 2.2733629733304683*zb^44*V2[1., s] - 2.31036442341949116*zb^45*V2[1., s] - 2.34586922459255483*zb^46*V2[1., s] - 2.37994198456224207*zb^47*V2[1., s] - 2.41264391025198101*zb^48*V2[1., s] - 2.44403300895327534*zb^49*V2[1., s] - 2.47416427794214632*zb^50*V2[1., s] - 2.45024874250174799*zb*Log[Q2/muf2]*V2[1., s] + 6.33607691969960789*zb^2*Log[Q2/muf2]*V2[1., s] - 5.03385499128801942*zb^3*Log[Q2/muf2]*V2[1., s] + 4.21657494529124843*zb^4*Log[Q2/muf2]*V2[1., s] + 2.71390281248726246*zb^5*Log[Q2/muf2]*V2[1., s] + 1.78121620729521454*zb^6*Log[Q2/muf2]*V2[1., s] + 1.25282706479948473*zb^7*Log[Q2/muf2]*V2[1., s] + 0.919673921944165965*zb^8*Log[Q2/muf2]*V2[1., s] + 0.6869394949545431*zb^9*Log[Q2/muf2]*V2[1., s] + 0.511757323774833129*zb^10*Log[Q2/muf2]*V2[1., s] + 0.373243672930461576*zb^11*Log[Q2/muf2]*V2[1., s] + 0.26027564450329366*zb^12*Log[Q2/muf2]*V2[1., s] + 0.16637366875253515*zb^13*Log[Q2/muf2]*V2[1., s] + 0.0874340546553285085*zb^14*Log[Q2/muf2]*V2[1., s] + 0.0206606163227456023*zb^15*Log[Q2/muf2]*V2[1., s] - 0.0359705033219147388*zb^16*Log[Q2/muf2]*V2[1., s] - 0.0839955235513085924*zb^17*Log[Q2/muf2]*V2[1., s] - 0.124623652014223868*zb^18*Log[Q2/muf2]*V2[1., s] - 0.158833043555117362*zb^19*Log[Q2/muf2]*V2[1., s] - 0.187431334549900398*zb^20*Log[Q2/muf2]*V2[1., s] - 0.211095805325035172*zb^21*Log[Q2/muf2]*V2[1., s] - 0.230401258838248054*zb^22*Log[Q2/muf2]*V2[1., s] - 0.245840147427362695*zb^23*Log[Q2/muf2]*V2[1., s] - 0.257837593137162147*zb^24*Log[Q2/muf2]*V2[1., s] - 0.266762909199692637*zb^25*Log[Q2/muf2]*V2[1., s] - 0.272938638230176347*zb^26*Log[Q2/muf2]*V2[1., s] - 0.276647772902953763*zb^27*Log[Q2/muf2]*V2[1., s] - 0.278139610912182456*zb^28*Log[Q2/muf2]*V2[1., s] - 0.277634560666366338*zb^29*Log[Q2/muf2]*V2[1., s] - 0.275328125719085107*zb^30*Log[Q2/muf2]*V2[1., s] - 0.271394236346897903*zb^31*Log[Q2/muf2]*V2[1., s] - 0.265988055377249861*zb^32*Log[Q2/muf2]*V2[1., s] - 0.259248355982184988*zb^33*Log[Q2/muf2]*V2[1., s] - 0.2512995477548792*zb^34*Log[Q2/muf2]*V2[1., s] - 0.242253411479420923*zb^35*Log[Q2/muf2]*V2[1., s] - 0.2322105909647208*zb^36*Log[Q2/muf2]*V2[1., s] - 0.2212618810564488*zb^37*Log[Q2/muf2]*V2[1., s] - 0.209489343725712311*zb^38*Log[Q2/muf2]*V2[1., s] - 0.196967278442626799*zb^39*Log[Q2/muf2]*V2[1., s] - 0.183763068508546897*zb^40*Log[Q2/muf2]*V2[1., s] - 0.169937921375120655*zb^41*Log[Q2/muf2]*V2[1., s] - 0.155547518024179684*zb^42*Log[Q2/muf2]*V2[1., s] - 0.140642584071945369*zb^43*Log[Q2/muf2]*V2[1., s] - 0.12526939328187073*zb^44*Log[Q2/muf2]*V2[1., s] - 0.109470212536393555*zb^45*Log[Q2/muf2]*V2[1., s] - 0.0932836959619604886*zb^46*Log[Q2/muf2]*V2[1., s] - 0.0767452347713733339*zb^47*Log[Q2/muf2]*V2[1., s] - 0.0598872684412819811*zb^48*Log[Q2/muf2]*V2[1., s] - 0.0427395620474215978*zb^49*Log[Q2/muf2]*V2[1., s] - 0.025329453909431355*zb^50*Log[Q2/muf2]*V2[1., s] + 1.51831033684539061*zb*Log[Q2/muf2]^2*V2[1., s] - 1.84722222222222222*zb^2*Log[Q2/muf2]^2*V2[1., s] + 2.67340292943798321*zb^3*Log[Q2/muf2]^2*V2[1., s] + 0.340648299808353576*zb^4*Log[Q2/muf2]^2*V2[1., s] + 0.10429362379373491*zb^5*Log[Q2/muf2]^2*V2[1., s] + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2*V2[1., s] - 0.006543613665368836*zb^7*Log[Q2/muf2]^2*V2[1., s] - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2*V2[1., s] - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2*V2[1., s] - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2*V2[1., s] - 0.117559298194551702*zb^11*Log[Q2/muf2]^2*V2[1., s] - 0.133604643886945973*zb^12*Log[Q2/muf2]^2*V2[1., s] - 0.146077907453518962*zb^13*Log[Q2/muf2]^2*V2[1., s] - 0.15551676668547582*zb^14*Log[Q2/muf2]^2*V2[1., s] - 0.162394555230928302*zb^15*Log[Q2/muf2]^2*V2[1., s] - 0.167116821907012876*zb^16*Log[Q2/muf2]^2*V2[1., s] - 0.170026098234647181*zb^17*Log[Q2/muf2]^2*V2[1., s] - 0.171409653179460037*zb^18*Log[Q2/muf2]^2*V2[1., s] - 0.171507731036253822*zb^19*Log[Q2/muf2]^2*V2[1., s] - 0.170521193638932256*zb^20*Log[Q2/muf2]^2*V2[1., s] - 0.168618186909873032*zb^21*Log[Q2/muf2]^2*V2[1., s] - 0.165939774742756276*zb^22*Log[Q2/muf2]^2*V2[1., s] - 0.162604619652769055*zb^23*Log[Q2/muf2]^2*V2[1., s] - 0.158712836637729439*zb^24*Log[Q2/muf2]^2*V2[1., s] - 0.154349152819696456*zb^25*Log[Q2/muf2]^2*V2[1., s] - 0.149585494458261869*zb^26*Log[Q2/muf2]^2*V2[1., s] - 0.144483106185278743*zb^27*Log[Q2/muf2]^2*V2[1., s] - 0.139094289972386044*zb^28*Log[Q2/muf2]^2*V2[1., s] - 0.133463835552511657*zb^29*Log[Q2/muf2]^2*V2[1., s] - 0.127630200478857543*zb^30*Log[Q2/muf2]^2*V2[1., s] - 0.121626486768718835*zb^31*Log[Q2/muf2]^2*V2[1., s] - 0.115481251923931254*zb^32*Log[Q2/muf2]^2*V2[1., s] - 0.109219184737927071*zb^33*Log[Q2/muf2]^2*V2[1., s] - 0.102861670382099728*zb^34*Log[Q2/muf2]^2*V2[1., s] - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2*V2[1., s] - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2*V2[1., s] - 0.08339018651667983*zb^37*Log[Q2/muf2]^2*V2[1., s] - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2*V2[1., s] - 0.07021350628169923*zb^39*Log[Q2/muf2]^2*V2[1., s] - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2*V2[1., s] - 0.05697745675405505*zb^41*Log[Q2/muf2]^2*V2[1., s] - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2*V2[1., s] - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2*V2[1., s] - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2*V2[1., s] - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2*V2[1., s] - 0.023993944807626913*zb^46*Log[Q2/muf2]^2*V2[1., s] - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2*V2[1., s] - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2*V2[1., s] - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2*V2[1., s] + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2*V2[1., s] - 0.236111111111111111*zb*Log[Q2/muf2]^3*V2[1., s] + 0.134259259259259259*zb^2*Log[Q2/muf2]^3*V2[1., s] - 0.37191358024691357*zb^3*Log[Q2/muf2]^3*V2[1., s] - 0.260030864197530864*zb^4*Log[Q2/muf2]^3*V2[1., s] - 0.235252057613168724*zb^5*Log[Q2/muf2]^3*V2[1., s] - 0.22389917695473252*zb^6*Log[Q2/muf2]^3*V2[1., s] - 0.215528680608045687*zb^7*Log[Q2/muf2]^3*V2[1., s] - 0.2080094692197867*zb^8*Log[Q2/muf2]^3*V2[1., s] - 0.200850704650858972*zb^9*Log[Q2/muf2]^3*V2[1., s] - 0.19394514664576393*zb^10*Log[Q2/muf2]^3*V2[1., s] - 0.18727753322871168*zb^11*Log[Q2/muf2]^3*V2[1., s] - 0.180850315120096265*zb^12*Log[Q2/muf2]^3*V2[1., s] - 0.174665149006317097*zb^13*Log[Q2/muf2]^3*V2[1., s] - 0.168719471016479563*zb^14*Log[Q2/muf2]^3*V2[1., s] - 0.163006964131302756*zb^15*Log[Q2/muf2]^3*V2[1., s] - 0.157518752680789718*zb^16*Log[Q2/muf2]^3*V2[1., s] - 0.152244479231245139*zb^17*Log[Q2/muf2]^3*V2[1., s] - 0.147173100989341538*zb^18*Log[Q2/muf2]^3*V2[1., s] - 0.142293430174128006*zb^19*Log[Q2/muf2]^3*V2[1., s] - 0.137594480487959402*zb^20*Log[Q2/muf2]^3*V2[1., s] - 0.133065677260785128*zb^21*Log[Q2/muf2]^3*V2[1., s] - 0.128696975394755384*zb^22*Log[Q2/muf2]^3*V2[1., s] - 0.124478916544560385*zb^23*Log[Q2/muf2]^3*V2[1., s] - 0.120402647157585351*zb^24*Log[Q2/muf2]^3*V2[1., s] - 0.116459911965006676*zb^25*Log[Q2/muf2]^3*V2[1., s] - 0.11264303264681699*zb^26*Log[Q2/muf2]^3*V2[1., s] - 0.108944878083172984*zb^27*Log[Q2/muf2]^3*V2[1., s] - 0.105358830374374951*zb^28*Log[Q2/muf2]^3*V2[1., s] - 0.101878749318005154*zb^29*Log[Q2/muf2]^3*V2[1., s] - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3*V2[1., s] - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3*V2[1., s] - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3*V2[1., s] - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3*V2[1., s] - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3*V2[1., s] - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3*V2[1., s] - 0.08005414371591445*zb^36*Log[Q2/muf2]^3*V2[1., s] - 0.07724713850592825*zb^37*Log[Q2/muf2]^3*V2[1., s] - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3*V2[1., s] - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3*V2[1., s] - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3*V2[1., s] - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3*V2[1., s] - 0.06415848622764578*zb^42*Log[Q2/muf2]^3*V2[1., s] - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3*V2[1., s] - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3*V2[1., s] - 0.05696955200165228*zb^45*Log[Q2/muf2]^3*V2[1., s] - 0.054670711394300374*zb^46*Log[Q2/muf2]^3*V2[1., s] - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3*V2[1., s] - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3*V2[1., s] - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3*V2[1., s] - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3*V2[1., s] - 3.86705401507409429*zb*Log[zb]*V2[1., s] + 12.9594038895674852*zb^2*Log[zb]*V2[1., s] - 11.1409052772758639*zb^3*Log[zb]*V2[1., s] + 8.80986225280713581*zb^4*Log[zb]*V2[1., s] + 5.19089583865230014*zb^5*Log[zb]*V2[1., s] + 3.14386522329262793*zb^6*Log[zb]*V2[1., s] + 2.1149230274176998*zb^7*Log[zb]*V2[1., s] + 1.57429446174790184*zb^8*Log[zb]*V2[1., s] + 1.28311353363927893*zb^9*Log[zb]*V2[1., s] + 1.13186447071033721*zb^10*Log[zb]*V2[1., s] + 1.06621262743061325*zb^11*Log[zb]*V2[1., s] + 1.05680741187641461*zb^12*Log[zb]*V2[1., s] + 1.08648388530286492*zb^13*Log[zb]*V2[1., s] + 1.14447550902636076*zb^14*Log[zb]*V2[1., s] + 1.2236159370292448*zb^15*Log[zb]*V2[1., s] + 1.31889639251567163*zb^16*Log[zb]*V2[1., s] + 1.42667582461936737*zb^17*Log[zb]*V2[1., s] + 1.54422368333038756*zb^18*Log[zb]*V2[1., s] + 1.66944137823589455*zb^19*Log[zb]*V2[1., s] + 1.80068458286790949*zb^20*Log[zb]*V2[1., s] + 1.93664512705544642*zb^21*Log[zb]*V2[1., s] + 2.076269622944605*zb^22*Log[zb]*V2[1., s] + 2.21870163051162572*zb^23*Log[zb]*V2[1., s] + 2.36323944520454847*zb^24*Log[zb]*V2[1., s] + 2.5093045828413327*zb^25*Log[zb]*V2[1., s] + 2.65641779490263261*zb^26*Log[zb]*V2[1., s] + 2.80418051498699303*zb^27*Log[zb]*V2[1., s] + 2.952260306023123*zb^28*Log[zb]*V2[1., s] + 3.10037930912156397*zb^29*Log[zb]*V2[1., s] + 3.248304980594284*zb^30*Log[zb]*V2[1., s] + 3.39584259755319418*zb^31*Log[zb]*V2[1., s] + 3.54282914706841471*zb^32*Log[zb]*V2[1., s] + 3.68912830917683527*zb^33*Log[zb]*V2[1., s] + 3.83462631277557172*zb^34*Log[zb]*V2[1., s] + 3.97922849383521839*zb^35*Log[zb]*V2[1., s] + 4.12285642286435924*zb^36*Log[zb]*V2[1., s] + 4.26544549682159192*zb^37*Log[zb]*V2[1., s] + 4.40694291222911477*zb^38*Log[zb]*V2[1., s] + 4.54730595285866336*zb^39*Log[zb]*V2[1., s] + 4.68650053829101269*zb^40*Log[zb]*V2[1., s] + 4.82449998979888544*zb^41*Log[zb]*V2[1., s] + 4.96128397803062349*zb^42*Log[zb]*V2[1., s] + 5.09683762336686544*zb^43*Log[zb]*V2[1., s] + 5.23115072494989055*zb^44*Log[zb]*V2[1., s] + 5.364217098520991*zb^45*Log[zb]*V2[1., s] + 5.49603400655539373*zb^46*Log[zb]*V2[1., s] + 5.62660166691840603*zb^47*Log[zb]*V2[1., s] + 5.75592282850580643*zb^48*Log[zb]*V2[1., s] + 5.88400240417361859*zb^49*Log[zb]*V2[1., s] + 6.01084715278410055*zb^50*Log[zb]*V2[1., s] + 6.73064041011253238*zb*Log[Q2/muf2]*Log[zb]*V2[1., s] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb]*V2[1., s] + 11.2715354718409274*zb^3*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.170594157788702191*zb^4*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.738191380743798848*zb^5*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.588383768307949003*zb^6*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.400628585910535902*zb^7*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.229519618982398546*zb^8*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.0705850998548390996*zb^9*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.0824034001385726979*zb^10*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.232713999135034484*zb^11*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.381616589018738968*zb^12*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.529380321524652401*zb^13*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.6758453491108368*zb^14*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.820707825465354355*zb^15*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.963650754734696496*zb^16*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.10439788153415605*zb^17*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.24273084546735179*zb^18*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.37848972395719566*zb^19*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.51156679177747381*zb^20*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.64189816600537967*zb^21*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.76945544921674308*zb^22*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.89423823442467834*zb^23*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.01626773909101881*zb^24*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.13558156432823345*zb^25*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.25222946410467852*zb^26*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.36626997480435204*zb^27*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.47776775621249918*zb^28*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.58679151023460016*zb^29*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.69341236340426864*zb^30*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.79770261888536656*zb^31*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.89973480131221613*zb^32*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.99958093284098476*zb^33*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.09731199121658409*zb^34*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.19299751075863405*zb^35*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.28670529528320758*zb^36*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.37850121844905993*zb^37*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.46844909215747589*zb^38*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.55661058770727395*zb^39*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.64304519762842562*zb^40*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.72781022866541261*zb^41*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.81096081839594434*zb^42*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.89254996956410624*zb^43*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.97262859746807991*zb^44*Log[Q2/muf2]*Log[zb]*V2[1., s] + 4.05124558674121493*zb^45*Log[Q2/muf2]*Log[zb]*V2[1., s] + 4.12844785465653477*zb^46*Log[Q2/muf2]*Log[zb]*V2[1., s] + 4.20428041871210466*zb^47*Log[Q2/muf2]*Log[zb]*V2[1., s] + 4.27878646675224166*zb^48*Log[Q2/muf2]*Log[zb]*V2[1., s] + 4.35200742827422846*zb^49*Log[Q2/muf2]*Log[zb]*V2[1., s] + 4.42398304588324308*zb^50*Log[Q2/muf2]*Log[zb]*V2[1., s] - 2.625*zb*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 7.14485625574111145*zb*Log[zb]^2*V2[1., s] - 11.3668981481481481*zb^2*Log[zb]^2*V2[1., s] + 12.2158439100620991*zb^3*Log[zb]^2*V2[1., s] - 0.411631655781522291*zb^4*Log[zb]^2*V2[1., s] - 0.904405308710865216*zb^5*Log[zb]^2*V2[1., s] - 0.603399383450907728*zb^6*Log[zb]^2*V2[1., s] - 0.26732679634822043*zb^7*Log[zb]^2*V2[1., s] + 0.0421483185793919975*zb^8*Log[zb]^2*V2[1., s] + 0.329935518063247315*zb^9*Log[zb]^2*V2[1., s] + 0.603347462926094058*zb^10*Log[zb]^2*V2[1., s] + 0.866596131787064904*zb^11*Log[zb]^2*V2[1., s] + 1.12172521568339091*zb^12*Log[zb]^2*V2[1., s] + 1.36965211075979387*zb^13*Log[zb]^2*V2[1., s] + 1.61077391125937102*zb^14*Log[zb]^2*V2[1., s] + 1.84527363692215593*zb^15*Log[zb]^2*V2[1., s] + 2.07326441445044422*zb^16*Log[zb]^2*V2[1., s] + 2.29485241230871468*zb^17*Log[zb]^2*V2[1., s] + 2.51016068472233331*zb^18*Log[zb]^2*V2[1., s] + 2.71933501614464332*zb^19*Log[zb]^2*V2[1., s] + 2.92254207806746171*zb^20*Log[zb]^2*V2[1., s] + 3.11996481862313577*zb^21*Log[zb]^2*V2[1., s] + 3.31179733989540277*zb^22*Log[zb]^2*V2[1., s] + 3.49824021606768441*zb^23*Log[zb]^2*V2[1., s] + 3.67949658321830151*zb^24*Log[zb]^2*V2[1., s] + 3.85576904624595287*zb^25*Log[zb]^2*V2[1., s] + 4.02725732851517764*zb^26*Log[zb]^2*V2[1., s] + 4.19415654936803176*zb^27*Log[zb]^2*V2[1., s] + 4.35665601070634666*zb^28*Log[zb]^2*V2[1., s] + 4.514938385184323*zb^29*Log[zb]^2*V2[1., s] + 4.66917921491847173*zb^30*Log[zb]^2*V2[1., s] + 4.81954664630282309*zb^31*Log[zb]^2*V2[1., s] + 4.96620134154324488*zb^32*Log[zb]^2*V2[1., s] + 5.10929652026071395*zb^33*Log[zb]^2*V2[1., s] + 5.24897809494018861*zb^34*Log[zb]^2*V2[1., s] + 5.38538487235616551*zb^35*Log[zb]^2*V2[1., s] + 5.51864879970597232*zb^36*Log[zb]^2*V2[1., s] + 5.64889523934527768*zb^37*Log[zb]^2*V2[1., s] + 5.77624326003156443*zb^38*Log[zb]^2*V2[1., s] + 5.90080593568077177*zb^39*Log[zb]^2*V2[1., s] + 6.02269064502661401*zb^40*Log[zb]^2*V2[1., s] + 6.141999367398892*zb^41*Log[zb]^2*V2[1., s] + 6.25882897123120112*zb^42*Log[zb]^2*V2[1., s] + 6.37327149296770985*zb^43*Log[zb]^2*V2[1., s] + 6.48541440483949499*zb^44*Log[zb]^2*V2[1., s] + 6.59534087058264549*zb^45*Log[zb]^2*V2[1., s] + 6.70312998861896542*zb^46*Log[zb]^2*V2[1., s] + 6.80885702255123876*zb^47*Log[zb]^2*V2[1., s] + 6.91259361906616741*zb^48*Log[zb]^2*V2[1., s] + 7.01440801351051584*zb^49*Log[zb]^2*V2[1., s] + 7.11436522352609089*zb^50*Log[zb]^2*V2[1., s] - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] - 5.05015432098765432*zb*Log[zb]^3*V2[1., s] + 3.53317901234567901*zb^2*Log[zb]^3*V2[1., s] - 5.01697530864197531*zb^3*Log[zb]^3*V2[1., s] - 2.09580761316872428*zb^4*Log[zb]^3*V2[1., s] - 1.24200788751714678*zb^5*Log[zb]^3*V2[1., s] - 0.739468449931412894*zb^6*Log[zb]^3*V2[1., s] - 0.34873673749335127*zb^7*Log[zb]^3*V2[1., s] - 0.0139693737577335461*zb^8*Log[zb]^3*V2[1., s] + 0.283487007914734252*zb^9*Log[zb]^3*V2[1., s] + 0.552220371459054587*zb^10*Log[zb]^3*V2[1., s] + 0.797341060651947296*zb^11*Log[zb]^3*V2[1., s] + 1.0224328387557906*zb^12*Log[zb]^3*V2[1., s] + 1.23024480882980408*zb^13*Log[zb]^3*V2[1., s] + 1.42298672663955529*zb^14*Log[zb]^3*V2[1., s] + 1.60248062571695729*zb^15*Log[zb]^3*V2[1., s] + 1.77025212563214106*zb^16*Log[zb]^3*V2[1., s] + 1.92759217885346257*zb^17*Log[zb]^3*V2[1., s] + 2.07560204503554284*zb^18*Log[zb]^3*V2[1., s] + 2.21522754916335545*zb^19*Log[zb]^3*V2[1., s] + 2.3472858941286203*zb^20*Log[zb]^3*V2[1., s] + 2.47248701186960848*zb^21*Log[zb]^3*V2[1., s] + 2.5914507700354803*zb^22*Log[zb]^3*V2[1., s] + 2.70472096471000378*zb^23*Log[zb]^3*V2[1., s] + 2.81277678421609501*zb^24*Log[zb]^3*V2[1., s] + 2.91604226187258473*zb^25*Log[zb]^3*V2[1., s] + 3.01489411620481979*zb^26*Log[zb]^3*V2[1., s] + 3.10966828910119916*zb^27*Log[zb]^3*V2[1., s] + 3.20066542612078696*zb^28*Log[zb]^3*V2[1., s] + 3.28815549248867977*zb^29*Log[zb]^3*V2[1., s] + 3.37238167916536977*zb^30*Log[zb]^3*V2[1., s] + 3.45356372286968212*zb^31*Log[zb]^3*V2[1., s] + 3.53190073999663807*zb^32*Log[zb]^3*V2[1., s] + 3.60757365547221684*zb^33*Log[zb]^3*V2[1., s] + 3.68074729258257071*zb^34*Log[zb]^3*V2[1., s] + 3.75157217784109377*zb^35*Log[zb]^3*V2[1., s] + 3.8201861053537036*zb^36*Log[zb]^3*V2[1., s] + 3.88671549740481802*zb^37*Log[zb]^3*V2[1., s] + 3.95127659172310138*zb^38*Log[zb]^3*V2[1., s] + 4.01397648079381115*zb^39*Log[zb]^3*V2[1., s] + 4.07491402442680053*zb^40*Log[zb]^3*V2[1., s] + 4.13418065338040742*zb^41*Log[zb]^3*V2[1., s] + 4.19186107903543021*zb^42*Log[zb]^3*V2[1., s] + 4.24803392179457651*zb^43*Log[zb]^3*V2[1., s] + 4.30277226895933478*zb^44*Log[zb]^3*V2[1., s] + 4.35614417123490641*zb^45*Log[zb]^3*V2[1., s] + 4.40821308567596835*zb^46*Log[zb]^3*V2[1., s] + 4.459038271764431*zb^47*Log[zb]^3*V2[1., s] + 4.50867514636691758*zb^48*Log[zb]^3*V2[1., s] + 4.55717560252356976*zb^49*Log[zb]^3*V2[1., s] + 4.60458829634584248*zb^50*Log[zb]^3*V2[1., s] + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 1.21682098765432099*zb*Log[zb]^4*V2[1., s] + 1.21682098765432099*zb^3*Log[zb]^4*V2[1., s] + 1.21682098765432099*zb^4*Log[zb]^4*V2[1., s] + 1.25738168724279835*zb^5*Log[zb]^4*V2[1., s] + 1.29794238683127572*zb^6*Log[zb]^4*V2[1., s] + 1.33270870076425632*zb^7*Log[zb]^4*V2[1., s] + 1.36168062904174015*zb^8*Log[zb]^4*V2[1., s] + 1.38582390260631001*zb^9*Log[zb]^4*V2[1., s] + 1.4061042524005487*zb^10*Log[zb]^4*V2[1., s] + 1.42331182192293303*zb^11*Log[zb]^4*V2[1., s] + 1.43806116722783389*zb^12*Log[zb]^4*V2[1., s] + 1.45082502374169041*zb^13*Log[zb]^4*V2[1., s] + 1.46196807307918419*zb^14*Log[zb]^4*V2[1., s] + 1.47177395649617872*zb^15*Log[zb]^4*V2[1., s] + 1.48046553497942387*zb^16*Log[zb]^4*V2[1., s] + 1.48821978637133866*zb^17*Log[zb]^4*V2[1., s] + 1.49517872992818527*zb^18*Log[zb]^4*V2[1., s] + 1.50145747599451303*zb^19*Log[zb]^4*V2[1., s] + 1.50715020576131687*zb^20*Log[zb]^4*V2[1., s] + 1.51233465608465608*zb^21*Log[zb]^4*V2[1., s] + 1.51707551707551708*zb^22*Log[zb]^4*V2[1., s] + 1.52142703199466484*zb^23*Log[zb]^4*V2[1., s] + 1.52543500626230095*zb^24*Log[zb]^4*V2[1., s] + 1.52913837448559671*zb^25*Log[zb]^4*V2[1., s] + 1.53257043368154479*zb^26*Log[zb]^4*V2[1., s] + 1.53575982202525412*zb^27*Log[zb]^4*V2[1., s] + 1.5387313018485858*zb^28*Log[zb]^4*V2[1., s] + 1.5415063907640536*zb^29*Log[zb]^4*V2[1., s] + 1.54410387398893146*zb^30*Log[zb]^4*V2[1., s] + 1.54654022301871764*zb^31*Log[zb]^4*V2[1., s] + 1.5488299399309704*zb^32*Log[zb]^4*V2[1., s] + 1.55098584221848111*zb^33*Log[zb]^4*V2[1., s] + 1.553019299751326*zb^34*Log[zb]^4*V2[1., s] + 1.55494043296330878*zb^35*Log[zb]^4*V2[1., s] + 1.55675827944346463*zb^36*Log[zb]^4*V2[1., s] + 1.55848093463834205*zb^37*Log[zb]^4*V2[1., s] + 1.56011567122678234*zb^38*Log[zb]^4*V2[1., s] + 1.5616690408357075*zb^39*Log[zb]^4*V2[1., s] + 1.56314696106362773*zb^40*Log[zb]^4*V2[1., s] + 1.56455479022382816*zb^41*Log[zb]^4*V2[1., s] + 1.56589739177815059*zb^42*Log[zb]^4*V2[1., s] + 1.56717919007970688*zb^43*Log[zb]^4*V2[1., s] + 1.56840421875951592*zb^44*Log[zb]^4*V2[1., s] + 1.5695761628632*zb^45*Log[zb]^4*V2[1., s] + 1.57069839565813801*zb^46*Log[zb]^4*V2[1., s] + 1.57177401088003411*zb^47*Log[zb]^4*V2[1., s] + 1.57280585106382979*zb^48*Log[zb]^4*V2[1., s] + 1.57379653250188964*zb^49*Log[zb]^4*V2[1., s] + 1.57474846728814983*zb^50*Log[zb]^4*V2[1., s] + 0.872875560559768397*zb*V2[2., s] - 6.10750008866846044*zb^2*V2[2., s] + 0.630646044875324056*zb^3*V2[2., s] - 7.15873414745228062*zb^4*V2[2., s] - 1.77774191075403383*zb^5*V2[2., s] - 0.0419134167346341674*zb^6*V2[2., s] + 0.502830163395907847*zb^7*V2[2., s] + 0.640367566506382343*zb^8*V2[2., s] + 0.621497446334045098*zb^9*V2[2., s] + 0.536726258998909651*zb^10*V2[2., s] + 0.422770670058928892*zb^11*V2[2., s] + 0.296125299195523658*zb^12*V2[2., s] + 0.164859198186674596*zb^13*V2[2., s] + 0.0331936122517652817*zb^14*V2[2., s] - 0.0965565060913249122*zb^15*V2[2., s] - 0.223090214568472097*zb^16*V2[2., s] - 0.345679418536628437*zb^17*V2[2., s] - 0.4639358118690308*zb^18*V2[2., s] - 0.577680254265771666*zb^19*V2[2., s] - 0.6868656912959031*zb^20*V2[2., s] - 0.791529646953906132*zb^21*V2[2., s] - 0.891763884024476101*zb^22*V2[2., s] - 0.987694479928293594*zb^23*V2[2., s] - 1.07946846651136787*zb^24*V2[2., s] - 1.16724474123567467*zb^25*V2[2., s] - 1.25118783223998873*zb^26*V2[2., s] - 1.33146361106696448*zb^27*V2[2., s] - 1.40823635689818269*zb^28*V2[2., s] - 1.48166677049388541*zb^29*V2[2., s] - 1.55191066150773525*zb^30*V2[2., s] - 1.61911811595781007*zb^31*V2[2., s] - 1.68343300691591898*zb^32*V2[2., s] - 1.7449927503141192*zb^33*V2[2., s] - 1.80392823499706279*zb^34*V2[2., s] - 1.86036387549783064*zb^35*V2[2., s] - 1.91441774991878178*zb^36*V2[2., s] - 1.96620179538331451*zb^37*V2[2., s] - 2.01582204089465615*zb^38*V2[2., s] - 2.06337886285776898*zb^39*V2[2., s] - 2.10896725252566863*zb^40*V2[2., s] - 2.15267708760196112*zb^41*V2[2., s] - 2.19459340243990694*zb^42*V2[2., s] - 2.23479665292233096*zb^43*V2[2., s] - 2.2733629733304683*zb^44*V2[2., s] - 2.31036442341949116*zb^45*V2[2., s] - 2.34586922459255483*zb^46*V2[2., s] - 2.37994198456224207*zb^47*V2[2., s] - 2.41264391025198101*zb^48*V2[2., s] - 2.44403300895327534*zb^49*V2[2., s] - 2.47416427794214632*zb^50*V2[2., s] - 2.45024874250174799*zb*Log[Q2/muf2]*V2[2., s] + 6.33607691969960789*zb^2*Log[Q2/muf2]*V2[2., s] - 5.03385499128801942*zb^3*Log[Q2/muf2]*V2[2., s] + 4.21657494529124843*zb^4*Log[Q2/muf2]*V2[2., s] + 2.71390281248726246*zb^5*Log[Q2/muf2]*V2[2., s] + 1.78121620729521454*zb^6*Log[Q2/muf2]*V2[2., s] + 1.25282706479948473*zb^7*Log[Q2/muf2]*V2[2., s] + 0.919673921944165965*zb^8*Log[Q2/muf2]*V2[2., s] + 0.6869394949545431*zb^9*Log[Q2/muf2]*V2[2., s] + 0.511757323774833129*zb^10*Log[Q2/muf2]*V2[2., s] + 0.373243672930461576*zb^11*Log[Q2/muf2]*V2[2., s] + 0.26027564450329366*zb^12*Log[Q2/muf2]*V2[2., s] + 0.16637366875253515*zb^13*Log[Q2/muf2]*V2[2., s] + 0.0874340546553285085*zb^14*Log[Q2/muf2]*V2[2., s] + 0.0206606163227456023*zb^15*Log[Q2/muf2]*V2[2., s] - 0.0359705033219147388*zb^16*Log[Q2/muf2]*V2[2., s] - 0.0839955235513085924*zb^17*Log[Q2/muf2]*V2[2., s] - 0.124623652014223868*zb^18*Log[Q2/muf2]*V2[2., s] - 0.158833043555117362*zb^19*Log[Q2/muf2]*V2[2., s] - 0.187431334549900398*zb^20*Log[Q2/muf2]*V2[2., s] - 0.211095805325035172*zb^21*Log[Q2/muf2]*V2[2., s] - 0.230401258838248054*zb^22*Log[Q2/muf2]*V2[2., s] - 0.245840147427362695*zb^23*Log[Q2/muf2]*V2[2., s] - 0.257837593137162147*zb^24*Log[Q2/muf2]*V2[2., s] - 0.266762909199692637*zb^25*Log[Q2/muf2]*V2[2., s] - 0.272938638230176347*zb^26*Log[Q2/muf2]*V2[2., s] - 0.276647772902953763*zb^27*Log[Q2/muf2]*V2[2., s] - 0.278139610912182456*zb^28*Log[Q2/muf2]*V2[2., s] - 0.277634560666366338*zb^29*Log[Q2/muf2]*V2[2., s] - 0.275328125719085107*zb^30*Log[Q2/muf2]*V2[2., s] - 0.271394236346897903*zb^31*Log[Q2/muf2]*V2[2., s] - 0.265988055377249861*zb^32*Log[Q2/muf2]*V2[2., s] - 0.259248355982184988*zb^33*Log[Q2/muf2]*V2[2., s] - 0.2512995477548792*zb^34*Log[Q2/muf2]*V2[2., s] - 0.242253411479420923*zb^35*Log[Q2/muf2]*V2[2., s] - 0.2322105909647208*zb^36*Log[Q2/muf2]*V2[2., s] - 0.2212618810564488*zb^37*Log[Q2/muf2]*V2[2., s] - 0.209489343725712311*zb^38*Log[Q2/muf2]*V2[2., s] - 0.196967278442626799*zb^39*Log[Q2/muf2]*V2[2., s] - 0.183763068508546897*zb^40*Log[Q2/muf2]*V2[2., s] - 0.169937921375120655*zb^41*Log[Q2/muf2]*V2[2., s] - 0.155547518024179684*zb^42*Log[Q2/muf2]*V2[2., s] - 0.140642584071945369*zb^43*Log[Q2/muf2]*V2[2., s] - 0.12526939328187073*zb^44*Log[Q2/muf2]*V2[2., s] - 0.109470212536393555*zb^45*Log[Q2/muf2]*V2[2., s] - 0.0932836959619604886*zb^46*Log[Q2/muf2]*V2[2., s] - 0.0767452347713733339*zb^47*Log[Q2/muf2]*V2[2., s] - 0.0598872684412819811*zb^48*Log[Q2/muf2]*V2[2., s] - 0.0427395620474215978*zb^49*Log[Q2/muf2]*V2[2., s] - 0.025329453909431355*zb^50*Log[Q2/muf2]*V2[2., s] + 1.51831033684539061*zb*Log[Q2/muf2]^2*V2[2., s] - 1.84722222222222222*zb^2*Log[Q2/muf2]^2*V2[2., s] + 2.67340292943798321*zb^3*Log[Q2/muf2]^2*V2[2., s] + 0.340648299808353576*zb^4*Log[Q2/muf2]^2*V2[2., s] + 0.10429362379373491*zb^5*Log[Q2/muf2]^2*V2[2., s] + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2*V2[2., s] - 0.006543613665368836*zb^7*Log[Q2/muf2]^2*V2[2., s] - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2*V2[2., s] - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2*V2[2., s] - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2*V2[2., s] - 0.117559298194551702*zb^11*Log[Q2/muf2]^2*V2[2., s] - 0.133604643886945973*zb^12*Log[Q2/muf2]^2*V2[2., s] - 0.146077907453518962*zb^13*Log[Q2/muf2]^2*V2[2., s] - 0.15551676668547582*zb^14*Log[Q2/muf2]^2*V2[2., s] - 0.162394555230928302*zb^15*Log[Q2/muf2]^2*V2[2., s] - 0.167116821907012876*zb^16*Log[Q2/muf2]^2*V2[2., s] - 0.170026098234647181*zb^17*Log[Q2/muf2]^2*V2[2., s] - 0.171409653179460037*zb^18*Log[Q2/muf2]^2*V2[2., s] - 0.171507731036253822*zb^19*Log[Q2/muf2]^2*V2[2., s] - 0.170521193638932256*zb^20*Log[Q2/muf2]^2*V2[2., s] - 0.168618186909873032*zb^21*Log[Q2/muf2]^2*V2[2., s] - 0.165939774742756276*zb^22*Log[Q2/muf2]^2*V2[2., s] - 0.162604619652769055*zb^23*Log[Q2/muf2]^2*V2[2., s] - 0.158712836637729439*zb^24*Log[Q2/muf2]^2*V2[2., s] - 0.154349152819696456*zb^25*Log[Q2/muf2]^2*V2[2., s] - 0.149585494458261869*zb^26*Log[Q2/muf2]^2*V2[2., s] - 0.144483106185278743*zb^27*Log[Q2/muf2]^2*V2[2., s] - 0.139094289972386044*zb^28*Log[Q2/muf2]^2*V2[2., s] - 0.133463835552511657*zb^29*Log[Q2/muf2]^2*V2[2., s] - 0.127630200478857543*zb^30*Log[Q2/muf2]^2*V2[2., s] - 0.121626486768718835*zb^31*Log[Q2/muf2]^2*V2[2., s] - 0.115481251923931254*zb^32*Log[Q2/muf2]^2*V2[2., s] - 0.109219184737927071*zb^33*Log[Q2/muf2]^2*V2[2., s] - 0.102861670382099728*zb^34*Log[Q2/muf2]^2*V2[2., s] - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2*V2[2., s] - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2*V2[2., s] - 0.08339018651667983*zb^37*Log[Q2/muf2]^2*V2[2., s] - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2*V2[2., s] - 0.07021350628169923*zb^39*Log[Q2/muf2]^2*V2[2., s] - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2*V2[2., s] - 0.05697745675405505*zb^41*Log[Q2/muf2]^2*V2[2., s] - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2*V2[2., s] - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2*V2[2., s] - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2*V2[2., s] - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2*V2[2., s] - 0.023993944807626913*zb^46*Log[Q2/muf2]^2*V2[2., s] - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2*V2[2., s] - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2*V2[2., s] - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2*V2[2., s] + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2*V2[2., s] - 0.236111111111111111*zb*Log[Q2/muf2]^3*V2[2., s] + 0.134259259259259259*zb^2*Log[Q2/muf2]^3*V2[2., s] - 0.37191358024691357*zb^3*Log[Q2/muf2]^3*V2[2., s] - 0.260030864197530864*zb^4*Log[Q2/muf2]^3*V2[2., s] - 0.235252057613168724*zb^5*Log[Q2/muf2]^3*V2[2., s] - 0.22389917695473252*zb^6*Log[Q2/muf2]^3*V2[2., s] - 0.215528680608045687*zb^7*Log[Q2/muf2]^3*V2[2., s] - 0.2080094692197867*zb^8*Log[Q2/muf2]^3*V2[2., s] - 0.200850704650858972*zb^9*Log[Q2/muf2]^3*V2[2., s] - 0.19394514664576393*zb^10*Log[Q2/muf2]^3*V2[2., s] - 0.18727753322871168*zb^11*Log[Q2/muf2]^3*V2[2., s] - 0.180850315120096265*zb^12*Log[Q2/muf2]^3*V2[2., s] - 0.174665149006317097*zb^13*Log[Q2/muf2]^3*V2[2., s] - 0.168719471016479563*zb^14*Log[Q2/muf2]^3*V2[2., s] - 0.163006964131302756*zb^15*Log[Q2/muf2]^3*V2[2., s] - 0.157518752680789718*zb^16*Log[Q2/muf2]^3*V2[2., s] - 0.152244479231245139*zb^17*Log[Q2/muf2]^3*V2[2., s] - 0.147173100989341538*zb^18*Log[Q2/muf2]^3*V2[2., s] - 0.142293430174128006*zb^19*Log[Q2/muf2]^3*V2[2., s] - 0.137594480487959402*zb^20*Log[Q2/muf2]^3*V2[2., s] - 0.133065677260785128*zb^21*Log[Q2/muf2]^3*V2[2., s] - 0.128696975394755384*zb^22*Log[Q2/muf2]^3*V2[2., s] - 0.124478916544560385*zb^23*Log[Q2/muf2]^3*V2[2., s] - 0.120402647157585351*zb^24*Log[Q2/muf2]^3*V2[2., s] - 0.116459911965006676*zb^25*Log[Q2/muf2]^3*V2[2., s] - 0.11264303264681699*zb^26*Log[Q2/muf2]^3*V2[2., s] - 0.108944878083172984*zb^27*Log[Q2/muf2]^3*V2[2., s] - 0.105358830374374951*zb^28*Log[Q2/muf2]^3*V2[2., s] - 0.101878749318005154*zb^29*Log[Q2/muf2]^3*V2[2., s] - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3*V2[2., s] - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3*V2[2., s] - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3*V2[2., s] - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3*V2[2., s] - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3*V2[2., s] - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3*V2[2., s] - 0.08005414371591445*zb^36*Log[Q2/muf2]^3*V2[2., s] - 0.07724713850592825*zb^37*Log[Q2/muf2]^3*V2[2., s] - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3*V2[2., s] - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3*V2[2., s] - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3*V2[2., s] - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3*V2[2., s] - 0.06415848622764578*zb^42*Log[Q2/muf2]^3*V2[2., s] - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3*V2[2., s] - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3*V2[2., s] - 0.05696955200165228*zb^45*Log[Q2/muf2]^3*V2[2., s] - 0.054670711394300374*zb^46*Log[Q2/muf2]^3*V2[2., s] - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3*V2[2., s] - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3*V2[2., s] - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3*V2[2., s] - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3*V2[2., s] - 3.86705401507409429*zb*Log[zb]*V2[2., s] + 12.9594038895674852*zb^2*Log[zb]*V2[2., s] - 11.1409052772758639*zb^3*Log[zb]*V2[2., s] + 8.80986225280713581*zb^4*Log[zb]*V2[2., s] + 5.19089583865230014*zb^5*Log[zb]*V2[2., s] + 3.14386522329262793*zb^6*Log[zb]*V2[2., s] + 2.1149230274176998*zb^7*Log[zb]*V2[2., s] + 1.57429446174790184*zb^8*Log[zb]*V2[2., s] + 1.28311353363927893*zb^9*Log[zb]*V2[2., s] + 1.13186447071033721*zb^10*Log[zb]*V2[2., s] + 1.06621262743061325*zb^11*Log[zb]*V2[2., s] + 1.05680741187641461*zb^12*Log[zb]*V2[2., s] + 1.08648388530286492*zb^13*Log[zb]*V2[2., s] + 1.14447550902636076*zb^14*Log[zb]*V2[2., s] + 1.2236159370292448*zb^15*Log[zb]*V2[2., s] + 1.31889639251567163*zb^16*Log[zb]*V2[2., s] + 1.42667582461936737*zb^17*Log[zb]*V2[2., s] + 1.54422368333038756*zb^18*Log[zb]*V2[2., s] + 1.66944137823589455*zb^19*Log[zb]*V2[2., s] + 1.80068458286790949*zb^20*Log[zb]*V2[2., s] + 1.93664512705544642*zb^21*Log[zb]*V2[2., s] + 2.076269622944605*zb^22*Log[zb]*V2[2., s] + 2.21870163051162572*zb^23*Log[zb]*V2[2., s] + 2.36323944520454847*zb^24*Log[zb]*V2[2., s] + 2.5093045828413327*zb^25*Log[zb]*V2[2., s] + 2.65641779490263261*zb^26*Log[zb]*V2[2., s] + 2.80418051498699303*zb^27*Log[zb]*V2[2., s] + 2.952260306023123*zb^28*Log[zb]*V2[2., s] + 3.10037930912156397*zb^29*Log[zb]*V2[2., s] + 3.248304980594284*zb^30*Log[zb]*V2[2., s] + 3.39584259755319418*zb^31*Log[zb]*V2[2., s] + 3.54282914706841471*zb^32*Log[zb]*V2[2., s] + 3.68912830917683527*zb^33*Log[zb]*V2[2., s] + 3.83462631277557172*zb^34*Log[zb]*V2[2., s] + 3.97922849383521839*zb^35*Log[zb]*V2[2., s] + 4.12285642286435924*zb^36*Log[zb]*V2[2., s] + 4.26544549682159192*zb^37*Log[zb]*V2[2., s] + 4.40694291222911477*zb^38*Log[zb]*V2[2., s] + 4.54730595285866336*zb^39*Log[zb]*V2[2., s] + 4.68650053829101269*zb^40*Log[zb]*V2[2., s] + 4.82449998979888544*zb^41*Log[zb]*V2[2., s] + 4.96128397803062349*zb^42*Log[zb]*V2[2., s] + 5.09683762336686544*zb^43*Log[zb]*V2[2., s] + 5.23115072494989055*zb^44*Log[zb]*V2[2., s] + 5.364217098520991*zb^45*Log[zb]*V2[2., s] + 5.49603400655539373*zb^46*Log[zb]*V2[2., s] + 5.62660166691840603*zb^47*Log[zb]*V2[2., s] + 5.75592282850580643*zb^48*Log[zb]*V2[2., s] + 5.88400240417361859*zb^49*Log[zb]*V2[2., s] + 6.01084715278410055*zb^50*Log[zb]*V2[2., s] + 6.73064041011253238*zb*Log[Q2/muf2]*Log[zb]*V2[2., s] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb]*V2[2., s] + 11.2715354718409274*zb^3*Log[Q2/muf2]*Log[zb]*V2[2., s] - 0.170594157788702191*zb^4*Log[Q2/muf2]*Log[zb]*V2[2., s] - 0.738191380743798848*zb^5*Log[Q2/muf2]*Log[zb]*V2[2., s] - 0.588383768307949003*zb^6*Log[Q2/muf2]*Log[zb]*V2[2., s] - 0.400628585910535902*zb^7*Log[Q2/muf2]*Log[zb]*V2[2., s] - 0.229519618982398546*zb^8*Log[Q2/muf2]*Log[zb]*V2[2., s] - 0.0705850998548390996*zb^9*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.0824034001385726979*zb^10*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.232713999135034484*zb^11*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.381616589018738968*zb^12*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.529380321524652401*zb^13*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.6758453491108368*zb^14*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.820707825465354355*zb^15*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.963650754734696496*zb^16*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.10439788153415605*zb^17*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.24273084546735179*zb^18*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.37848972395719566*zb^19*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.51156679177747381*zb^20*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.64189816600537967*zb^21*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.76945544921674308*zb^22*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.89423823442467834*zb^23*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.01626773909101881*zb^24*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.13558156432823345*zb^25*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.25222946410467852*zb^26*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.36626997480435204*zb^27*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.47776775621249918*zb^28*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.58679151023460016*zb^29*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.69341236340426864*zb^30*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.79770261888536656*zb^31*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.89973480131221613*zb^32*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.99958093284098476*zb^33*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.09731199121658409*zb^34*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.19299751075863405*zb^35*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.28670529528320758*zb^36*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.37850121844905993*zb^37*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.46844909215747589*zb^38*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.55661058770727395*zb^39*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.64304519762842562*zb^40*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.72781022866541261*zb^41*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.81096081839594434*zb^42*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.89254996956410624*zb^43*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.97262859746807991*zb^44*Log[Q2/muf2]*Log[zb]*V2[2., s] + 4.05124558674121493*zb^45*Log[Q2/muf2]*Log[zb]*V2[2., s] + 4.12844785465653477*zb^46*Log[Q2/muf2]*Log[zb]*V2[2., s] + 4.20428041871210466*zb^47*Log[Q2/muf2]*Log[zb]*V2[2., s] + 4.27878646675224166*zb^48*Log[Q2/muf2]*Log[zb]*V2[2., s] + 4.35200742827422846*zb^49*Log[Q2/muf2]*Log[zb]*V2[2., s] + 4.42398304588324308*zb^50*Log[Q2/muf2]*Log[zb]*V2[2., s] - 2.625*zb*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 7.14485625574111145*zb*Log[zb]^2*V2[2., s] - 11.3668981481481481*zb^2*Log[zb]^2*V2[2., s] + 12.2158439100620991*zb^3*Log[zb]^2*V2[2., s] - 0.411631655781522291*zb^4*Log[zb]^2*V2[2., s] - 0.904405308710865216*zb^5*Log[zb]^2*V2[2., s] - 0.603399383450907728*zb^6*Log[zb]^2*V2[2., s] - 0.26732679634822043*zb^7*Log[zb]^2*V2[2., s] + 0.0421483185793919975*zb^8*Log[zb]^2*V2[2., s] + 0.329935518063247315*zb^9*Log[zb]^2*V2[2., s] + 0.603347462926094058*zb^10*Log[zb]^2*V2[2., s] + 0.866596131787064904*zb^11*Log[zb]^2*V2[2., s] + 1.12172521568339091*zb^12*Log[zb]^2*V2[2., s] + 1.36965211075979387*zb^13*Log[zb]^2*V2[2., s] + 1.61077391125937102*zb^14*Log[zb]^2*V2[2., s] + 1.84527363692215593*zb^15*Log[zb]^2*V2[2., s] + 2.07326441445044422*zb^16*Log[zb]^2*V2[2., s] + 2.29485241230871468*zb^17*Log[zb]^2*V2[2., s] + 2.51016068472233331*zb^18*Log[zb]^2*V2[2., s] + 2.71933501614464332*zb^19*Log[zb]^2*V2[2., s] + 2.92254207806746171*zb^20*Log[zb]^2*V2[2., s] + 3.11996481862313577*zb^21*Log[zb]^2*V2[2., s] + 3.31179733989540277*zb^22*Log[zb]^2*V2[2., s] + 3.49824021606768441*zb^23*Log[zb]^2*V2[2., s] + 3.67949658321830151*zb^24*Log[zb]^2*V2[2., s] + 3.85576904624595287*zb^25*Log[zb]^2*V2[2., s] + 4.02725732851517764*zb^26*Log[zb]^2*V2[2., s] + 4.19415654936803176*zb^27*Log[zb]^2*V2[2., s] + 4.35665601070634666*zb^28*Log[zb]^2*V2[2., s] + 4.514938385184323*zb^29*Log[zb]^2*V2[2., s] + 4.66917921491847173*zb^30*Log[zb]^2*V2[2., s] + 4.81954664630282309*zb^31*Log[zb]^2*V2[2., s] + 4.96620134154324488*zb^32*Log[zb]^2*V2[2., s] + 5.10929652026071395*zb^33*Log[zb]^2*V2[2., s] + 5.24897809494018861*zb^34*Log[zb]^2*V2[2., s] + 5.38538487235616551*zb^35*Log[zb]^2*V2[2., s] + 5.51864879970597232*zb^36*Log[zb]^2*V2[2., s] + 5.64889523934527768*zb^37*Log[zb]^2*V2[2., s] + 5.77624326003156443*zb^38*Log[zb]^2*V2[2., s] + 5.90080593568077177*zb^39*Log[zb]^2*V2[2., s] + 6.02269064502661401*zb^40*Log[zb]^2*V2[2., s] + 6.141999367398892*zb^41*Log[zb]^2*V2[2., s] + 6.25882897123120112*zb^42*Log[zb]^2*V2[2., s] + 6.37327149296770985*zb^43*Log[zb]^2*V2[2., s] + 6.48541440483949499*zb^44*Log[zb]^2*V2[2., s] + 6.59534087058264549*zb^45*Log[zb]^2*V2[2., s] + 6.70312998861896542*zb^46*Log[zb]^2*V2[2., s] + 6.80885702255123876*zb^47*Log[zb]^2*V2[2., s] + 6.91259361906616741*zb^48*Log[zb]^2*V2[2., s] + 7.01440801351051584*zb^49*Log[zb]^2*V2[2., s] + 7.11436522352609089*zb^50*Log[zb]^2*V2[2., s] - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] - 5.05015432098765432*zb*Log[zb]^3*V2[2., s] + 3.53317901234567901*zb^2*Log[zb]^3*V2[2., s] - 5.01697530864197531*zb^3*Log[zb]^3*V2[2., s] - 2.09580761316872428*zb^4*Log[zb]^3*V2[2., s] - 1.24200788751714678*zb^5*Log[zb]^3*V2[2., s] - 0.739468449931412894*zb^6*Log[zb]^3*V2[2., s] - 0.34873673749335127*zb^7*Log[zb]^3*V2[2., s] - 0.0139693737577335461*zb^8*Log[zb]^3*V2[2., s] + 0.283487007914734252*zb^9*Log[zb]^3*V2[2., s] + 0.552220371459054587*zb^10*Log[zb]^3*V2[2., s] + 0.797341060651947296*zb^11*Log[zb]^3*V2[2., s] + 1.0224328387557906*zb^12*Log[zb]^3*V2[2., s] + 1.23024480882980408*zb^13*Log[zb]^3*V2[2., s] + 1.42298672663955529*zb^14*Log[zb]^3*V2[2., s] + 1.60248062571695729*zb^15*Log[zb]^3*V2[2., s] + 1.77025212563214106*zb^16*Log[zb]^3*V2[2., s] + 1.92759217885346257*zb^17*Log[zb]^3*V2[2., s] + 2.07560204503554284*zb^18*Log[zb]^3*V2[2., s] + 2.21522754916335545*zb^19*Log[zb]^3*V2[2., s] + 2.3472858941286203*zb^20*Log[zb]^3*V2[2., s] + 2.47248701186960848*zb^21*Log[zb]^3*V2[2., s] + 2.5914507700354803*zb^22*Log[zb]^3*V2[2., s] + 2.70472096471000378*zb^23*Log[zb]^3*V2[2., s] + 2.81277678421609501*zb^24*Log[zb]^3*V2[2., s] + 2.91604226187258473*zb^25*Log[zb]^3*V2[2., s] + 3.01489411620481979*zb^26*Log[zb]^3*V2[2., s] + 3.10966828910119916*zb^27*Log[zb]^3*V2[2., s] + 3.20066542612078696*zb^28*Log[zb]^3*V2[2., s] + 3.28815549248867977*zb^29*Log[zb]^3*V2[2., s] + 3.37238167916536977*zb^30*Log[zb]^3*V2[2., s] + 3.45356372286968212*zb^31*Log[zb]^3*V2[2., s] + 3.53190073999663807*zb^32*Log[zb]^3*V2[2., s] + 3.60757365547221684*zb^33*Log[zb]^3*V2[2., s] + 3.68074729258257071*zb^34*Log[zb]^3*V2[2., s] + 3.75157217784109377*zb^35*Log[zb]^3*V2[2., s] + 3.8201861053537036*zb^36*Log[zb]^3*V2[2., s] + 3.88671549740481802*zb^37*Log[zb]^3*V2[2., s] + 3.95127659172310138*zb^38*Log[zb]^3*V2[2., s] + 4.01397648079381115*zb^39*Log[zb]^3*V2[2., s] + 4.07491402442680053*zb^40*Log[zb]^3*V2[2., s] + 4.13418065338040742*zb^41*Log[zb]^3*V2[2., s] + 4.19186107903543021*zb^42*Log[zb]^3*V2[2., s] + 4.24803392179457651*zb^43*Log[zb]^3*V2[2., s] + 4.30277226895933478*zb^44*Log[zb]^3*V2[2., s] + 4.35614417123490641*zb^45*Log[zb]^3*V2[2., s] + 4.40821308567596835*zb^46*Log[zb]^3*V2[2., s] + 4.459038271764431*zb^47*Log[zb]^3*V2[2., s] + 4.50867514636691758*zb^48*Log[zb]^3*V2[2., s] + 4.55717560252356976*zb^49*Log[zb]^3*V2[2., s] + 4.60458829634584248*zb^50*Log[zb]^3*V2[2., s] + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 1.21682098765432099*zb*Log[zb]^4*V2[2., s] + 1.21682098765432099*zb^3*Log[zb]^4*V2[2., s] + 1.21682098765432099*zb^4*Log[zb]^4*V2[2., s] + 1.25738168724279835*zb^5*Log[zb]^4*V2[2., s] + 1.29794238683127572*zb^6*Log[zb]^4*V2[2., s] + 1.33270870076425632*zb^7*Log[zb]^4*V2[2., s] + 1.36168062904174015*zb^8*Log[zb]^4*V2[2., s] + 1.38582390260631001*zb^9*Log[zb]^4*V2[2., s] + 1.4061042524005487*zb^10*Log[zb]^4*V2[2., s] + 1.42331182192293303*zb^11*Log[zb]^4*V2[2., s] + 1.43806116722783389*zb^12*Log[zb]^4*V2[2., s] + 1.45082502374169041*zb^13*Log[zb]^4*V2[2., s] + 1.46196807307918419*zb^14*Log[zb]^4*V2[2., s] + 1.47177395649617872*zb^15*Log[zb]^4*V2[2., s] + 1.48046553497942387*zb^16*Log[zb]^4*V2[2., s] + 1.48821978637133866*zb^17*Log[zb]^4*V2[2., s] + 1.49517872992818527*zb^18*Log[zb]^4*V2[2., s] + 1.50145747599451303*zb^19*Log[zb]^4*V2[2., s] + 1.50715020576131687*zb^20*Log[zb]^4*V2[2., s] + 1.51233465608465608*zb^21*Log[zb]^4*V2[2., s] + 1.51707551707551708*zb^22*Log[zb]^4*V2[2., s] + 1.52142703199466484*zb^23*Log[zb]^4*V2[2., s] + 1.52543500626230095*zb^24*Log[zb]^4*V2[2., s] + 1.52913837448559671*zb^25*Log[zb]^4*V2[2., s] + 1.53257043368154479*zb^26*Log[zb]^4*V2[2., s] + 1.53575982202525412*zb^27*Log[zb]^4*V2[2., s] + 1.5387313018485858*zb^28*Log[zb]^4*V2[2., s] + 1.5415063907640536*zb^29*Log[zb]^4*V2[2., s] + 1.54410387398893146*zb^30*Log[zb]^4*V2[2., s] + 1.54654022301871764*zb^31*Log[zb]^4*V2[2., s] + 1.5488299399309704*zb^32*Log[zb]^4*V2[2., s] + 1.55098584221848111*zb^33*Log[zb]^4*V2[2., s] + 1.553019299751326*zb^34*Log[zb]^4*V2[2., s] + 1.55494043296330878*zb^35*Log[zb]^4*V2[2., s] + 1.55675827944346463*zb^36*Log[zb]^4*V2[2., s] + 1.55848093463834205*zb^37*Log[zb]^4*V2[2., s] + 1.56011567122678234*zb^38*Log[zb]^4*V2[2., s] + 1.5616690408357075*zb^39*Log[zb]^4*V2[2., s] + 1.56314696106362773*zb^40*Log[zb]^4*V2[2., s] + 1.56455479022382816*zb^41*Log[zb]^4*V2[2., s] + 1.56589739177815059*zb^42*Log[zb]^4*V2[2., s] + 1.56717919007970688*zb^43*Log[zb]^4*V2[2., s] + 1.56840421875951592*zb^44*Log[zb]^4*V2[2., s] + 1.5695761628632*zb^45*Log[zb]^4*V2[2., s] + 1.57069839565813801*zb^46*Log[zb]^4*V2[2., s] + 1.57177401088003411*zb^47*Log[zb]^4*V2[2., s] + 1.57280585106382979*zb^48*Log[zb]^4*V2[2., s] + 1.57379653250188964*zb^49*Log[zb]^4*V2[2., s] + 1.57474846728814983*zb^50*Log[zb]^4*V2[2., s], ALARM*zb^51 - 21.2127171630781568*V2[1., s] - 55.8142627148498016*zb*V2[1., s] + 72.6934661260495461*zb^2*V2[1., s] + 20.8681817335766683*zb^3*V2[1., s] - 35.7557088441745829*zb^4*V2[1., s] - 16.4460058935205409*zb^5*V2[1., s] - 2.50986407800883154*zb^6*V2[1., s] + 3.11965174113089729*zb^7*V2[1., s] + 4.841444809768314*zb^8*V2[1., s] + 4.88170821370079133*zb^9*V2[1., s] + 4.21600679620289485*zb^10*V2[1., s] + 3.28031949798062207*zb^11*V2[1., s] + 2.27070973412535286*zb^12*V2[1., s] + 1.27528575720240027*zb^13*V2[1., s] + 0.331552758742797176*zb^14*V2[1., s] - 0.54683617363372*zb^15*V2[1., s] - 1.35747953082402827*zb^16*V2[1., s] - 2.10307502902886105*zb^17*V2[1., s] - 2.78841623160480147*zb^18*V2[1., s] - 3.418926178632397*zb^19*V2[1., s] - 3.99996469861417384*zb^20*V2[1., s] - 4.53652329230287487*zb^21*V2[1., s] - 5.03311410849113069*zb^22*V2[1., s] - 5.49375336630323405*zb^23*V2[1., s] - 5.92198832049534898*zb^24*V2[1., s] - 6.32094177626437272*zb^25*V2[1., s] - 6.69336121759440314*zb^26*V2[1., s] - 7.04166638650368361*zb^27*V2[1., s] - 7.36799266339637927*zb^28*V2[1., s] - 7.67422937826199451*zb^29*V2[1., s] - 7.96205305170011628*zb^30*V2[1., s] - 8.23295595581271325*zb^31*V2[1., s] - 8.48827053029065186*zb^32*V2[1., s] - 8.72919021183314692*zb^33*V2[1., s] - 8.956787200852451*zb^34*V2[1., s] - 9.17202763229950596*zb^35*V2[1., s] - 9.37578455465739951*zb^36*V2[1., s] - 9.56884906093652676*zb^37*V2[1., s] - 9.75193986137886022*zb^38*V2[1., s] - 9.92571154061546274*zb^39*V2[1., s] - 10.0907617021095522*zb^40*V2[1., s] - 10.247637169217455*zb^41*V2[1., s] - 10.3968393842879065*zb^42*V2[1., s] - 10.5388291240592271*zb^43*V2[1., s] - 10.6740306304320624*zb^44*V2[1., s] - 10.8028352398154285*zb^45*V2[1., s] - 10.9256045810893461*zb^46*V2[1., s] - 11.042673401315623*zb^47*V2[1., s] - 11.1543520692600968*zb^48*V2[1., s] - 11.2609287992365375*zb^49*V2[1., s] - 11.3626716314756335*zb^50*V2[1., s] - 22.8758720987782288*Log[Q2/muf2]*V2[1., s] + 105.6908411849918*zb*Log[Q2/muf2]*V2[1., s] - 16.9531004979423789*zb^2*Log[Q2/muf2]*V2[1., s] - 106.568274406596914*zb^3*Log[Q2/muf2]*V2[1., s] + 21.3791702544499082*zb^4*Log[Q2/muf2]*V2[1., s] + 19.1399644024345064*zb^5*Log[Q2/muf2]*V2[1., s] + 11.3654706845922549*zb^6*Log[Q2/muf2]*V2[1., s] + 6.03030472407166741*zb^7*Log[Q2/muf2]*V2[1., s] + 2.64782360371749943*zb^8*Log[Q2/muf2]*V2[1., s] + 0.467394923148512798*zb^9*Log[Q2/muf2]*V2[1., s] - 0.9848299558463973*zb^10*Log[Q2/muf2]*V2[1., s] - 1.98472365283549327*zb^11*Log[Q2/muf2]*V2[1., s] - 2.69403413198158964*zb^12*Log[Q2/muf2]*V2[1., s] - 3.21015562931188723*zb^13*Log[Q2/muf2]*V2[1., s] - 3.59356980569240737*zb^14*Log[Q2/muf2]*V2[1., s] - 3.88301008536454074*zb^15*Log[Q2/muf2]*V2[1., s] - 4.10402451875399505*zb^16*Log[Q2/muf2]*V2[1., s] - 4.27394040268579722*zb^17*Log[Q2/muf2]*V2[1., s] - 4.40482089731559074*zb^18*Log[Q2/muf2]*V2[1., s] - 4.50527189267418042*zb^19*Log[Q2/muf2]*V2[1., s] - 4.58157367159844184*zb^20*Log[Q2/muf2]*V2[1., s] - 4.63840636227513775*zb^21*Log[Q2/muf2]*V2[1., s] - 4.67932536236574366*zb^22*Log[Q2/muf2]*V2[1., s] - 4.7070795020907665*zb^23*Log[Q2/muf2]*V2[1., s] - 4.72382824238282476*zb^24*Log[Q2/muf2]*V2[1., s] - 4.731292772074065*zb^25*Log[Q2/muf2]*V2[1., s] - 4.73086301552085988*zb^26*Log[Q2/muf2]*V2[1., s] - 4.72367470531921726*zb^27*Log[Q2/muf2]*V2[1., s] - 4.71066578363255162*zb^28*Log[Q2/muf2]*V2[1., s] - 4.69261829733215301*zb^29*Log[Q2/muf2]*V2[1., s] - 4.67018995656462545*zb^30*Log[Q2/muf2]*V2[1., s] - 4.643938220358684*zb^31*Log[Q2/muf2]*V2[1., s] - 4.61433890499255181*zb^32*Log[Q2/muf2]*V2[1., s] - 4.58180072556369505*zb^33*Log[Q2/muf2]*V2[1., s] - 4.54667678091466533*zb^34*Log[Q2/muf2]*V2[1., s] - 4.509273714589032*zb^35*Log[Q2/muf2]*V2[1., s] - 4.46985908964916954*zb^36*Log[Q2/muf2]*V2[1., s] - 4.42866737667977079*zb^37*Log[Q2/muf2]*V2[1., s] - 4.38590485467796628*zb^38*Log[Q2/muf2]*V2[1., s] - 4.341753652070924*zb^39*Log[Q2/muf2]*V2[1., s] - 4.296375101834731*zb^40*Log[Q2/muf2]*V2[1., s] - 4.24991254513179284*zb^41*Log[Q2/muf2]*V2[1., s] - 4.20249368822451344*zb^42*Log[Q2/muf2]*V2[1., s] - 4.154232594979562*zb^43*Log[Q2/muf2]*V2[1., s] - 4.10523138014525756*zb^44*Log[Q2/muf2]*V2[1., s] - 4.05558165539844767*zb^45*Log[Q2/muf2]*V2[1., s] - 4.00536576992767306*zb^46*Log[Q2/muf2]*V2[1., s] - 3.95465787932362432*zb^47*Log[Q2/muf2]*V2[1., s] - 3.90352487025339063*zb^48*Log[Q2/muf2]*V2[1., s] - 3.85202716340594386*zb^49*Log[Q2/muf2]*V2[1., s] - 3.80021941321630542*zb^50*Log[Q2/muf2]*V2[1., s] + 17.4838492388528175*Log[Q2/muf2]^2*V2[1., s] - 30.2830487851248444*zb*Log[Q2/muf2]^2*V2[1., s] - 22.5615481911207129*zb^2*Log[Q2/muf2]^2*V2[1., s] + 44.8978125206775679*zb^3*Log[Q2/muf2]^2*V2[1., s] + 4.02173225392307185*zb^4*Log[Q2/muf2]^2*V2[1., s] - 1.0625549636900078*zb^5*Log[Q2/muf2]^2*V2[1., s] - 1.91363741680898399*zb^6*Log[Q2/muf2]^2*V2[1., s] - 1.9824864314400075*zb^7*Log[Q2/muf2]^2*V2[1., s] - 1.89280314449298263*zb^8*Log[Q2/muf2]^2*V2[1., s] - 1.78311245058710593*zb^9*Log[Q2/muf2]^2*V2[1., s] - 1.68459544784211767*zb^10*Log[Q2/muf2]^2*V2[1., s] - 1.60180563836191451*zb^11*Log[Q2/muf2]^2*V2[1., s] - 1.53283745049906832*zb^12*Log[Q2/muf2]^2*V2[1., s] - 1.47472335288979109*zb^13*Log[Q2/muf2]^2*V2[1., s] - 1.4248220182927445*zb^14*Log[Q2/muf2]^2*V2[1., s] - 1.38107143602084278*zb^15*Log[Q2/muf2]^2*V2[1., s] - 1.34193566194548878*zb^16*Log[Q2/muf2]^2*V2[1., s] - 1.30629045867825*zb^17*Log[Q2/muf2]^2*V2[1., s] - 1.27331678624162611*zb^18*Log[Q2/muf2]^2*V2[1., s] - 1.24241700902978691*zb^19*Log[Q2/muf2]^2*V2[1., s] - 1.21315292616427892*zb^20*Log[Q2/muf2]^2*V2[1., s] - 1.18520109922184868*zb^21*Log[Q2/muf2]^2*V2[1., s] - 1.15832096222218342*zb^22*Log[Q2/muf2]^2*V2[1., s] - 1.13233210028176019*zb^23*Log[Q2/muf2]^2*V2[1., s] - 1.10709802479738496*zb^24*Log[Q2/muf2]^2*V2[1., s] - 1.0825145356427375*zb^25*Log[Q2/muf2]^2*V2[1., s] - 1.05850132598574746*zb^26*Log[Q2/muf2]^2*V2[1., s] - 1.03499588813086546*zb^27*Log[Q2/muf2]^2*V2[1., s] - 1.01194906087077975*zb^28*Log[Q2/muf2]^2*V2[1., s] - 0.989321754997195621*zb^29*Log[Q2/muf2]^2*V2[1., s] - 0.967082529877503872*zb^30*Log[Q2/muf2]^2*V2[1., s] - 0.945205788856380832*zb^31*Log[Q2/muf2]^2*V2[1., s] - 0.923670427547115154*zb^32*Log[Q2/muf2]^2*V2[1., s] - 0.902458815677104313*zb^33*Log[Q2/muf2]^2*V2[1., s] - 0.881556026100329542*zb^34*Log[Q2/muf2]^2*V2[1., s] - 0.860949248034927438*zb^35*Log[Q2/muf2]^2*V2[1., s] - 0.8406273383761659*zb^36*Log[Q2/muf2]^2*V2[1., s] - 0.8205804770406928*zb^37*Log[Q2/muf2]^2*V2[1., s] - 0.800799901080968434*zb^38*Log[Q2/muf2]^2*V2[1., s] - 0.781277698721126421*zb^39*Log[Q2/muf2]^2*V2[1., s] - 0.762006649175407611*zb^40*Log[Q2/muf2]^2*V2[1., s] - 0.742980097589911987*zb^41*Log[Q2/muf2]^2*V2[1., s] - 0.724191857033460192*zb^42*Log[Q2/muf2]^2*V2[1., s] - 0.705636131394060539*zb^43*Log[Q2/muf2]^2*V2[1., s] - 0.687307454486801574*zb^44*Log[Q2/muf2]^2*V2[1., s] - 0.669200641772209612*zb^45*Log[Q2/muf2]^2*V2[1., s] - 0.651310751912499996*zb^46*Log[Q2/muf2]^2*V2[1., s] - 0.633633056023587975*zb^47*Log[Q2/muf2]^2*V2[1., s] - 0.616163012962480529*zb^48*Log[Q2/muf2]^2*V2[1., s] - 0.598896249359233822*zb^49*Log[Q2/muf2]^2*V2[1., s] - 0.581828543387192733*zb^50*Log[Q2/muf2]^2*V2[1., s] - 2.67404065059190884*Log[Q2/muf2]^3*V2[1., s] + 1.6790998197023361*zb*Log[Q2/muf2]^3*V2[1., s] + 4.65307610622358973*zb^2*Log[Q2/muf2]^3*V2[1., s] - 4.59323559670781893*zb^3*Log[Q2/muf2]^3*V2[1., s] - 1.62680041152263374*zb^4*Log[Q2/muf2]^3*V2[1., s] - 0.991113683127572016*zb^5*Log[Q2/muf2]^3*V2[1., s] - 0.760771604938271605*zb^6*Log[Q2/muf2]^3*V2[1., s] - 0.650707357016880826*zb^7*Log[Q2/muf2]^3*V2[1., s] - 0.587102551282858823*zb^8*Log[Q2/muf2]^3*V2[1., s] - 0.544773681506210166*zb^9*Log[Q2/muf2]^3*V2[1., s] - 0.513491828744529362*zb^10*Log[Q2/muf2]^3*V2[1., s] - 0.488551759714077335*zb^11*Log[Q2/muf2]^3*V2[1., s] - 0.467571643209795567*zb^12*Log[Q2/muf2]^3*V2[1., s] - 0.449248243920122967*zb^13*Log[Q2/muf2]^3*V2[1., s] - 0.432819973090755549*zb^14*Log[Q2/muf2]^3*V2[1., s] - 0.417815498737609035*zb^15*Log[Q2/muf2]^3*V2[1., s] - 0.403927880427033039*zb^16*Log[Q2/muf2]^3*V2[1., s] - 0.390947891748179899*zb^17*Log[Q2/muf2]^3*V2[1., s] - 0.378726940285320275*zb^18*Log[Q2/muf2]^3*V2[1., s] - 0.367155550375306818*zb^19*Log[Q2/muf2]^3*V2[1., s] - 0.356150394102940179*zb^20*Log[Q2/muf2]^3*V2[1., s] - 0.345646201968150415*zb^21*Log[Q2/muf2]^3*V2[1., s] - 0.335590556620607098*zb^22*Log[Q2/muf2]^3*V2[1., s] - 0.325940443867520295*zb^23*Log[Q2/muf2]^3*V2[1., s] - 0.316659905669859288*zb^24*Log[Q2/muf2]^3*V2[1., s] - 0.307718402557201683*zb^25*Log[Q2/muf2]^3*V2[1., s] - 0.299089643998526994*zb^26*Log[Q2/muf2]^3*V2[1., s] - 0.290750734557345925*zb^27*Log[Q2/muf2]^3*V2[1., s] - 0.282681537744496472*zb^28*Log[Q2/muf2]^3*V2[1., s] - 0.274864192998482546*zb^29*Log[Q2/muf2]^3*V2[1., s] - 0.26728274243840267*zb^30*Log[Q2/muf2]^3*V2[1., s] - 0.259922837731557118*zb^31*Log[Q2/muf2]^3*V2[1., s] - 0.252771506426669121*zb^32*Log[Q2/muf2]^3*V2[1., s] - 0.245816963133554939*zb^33*Log[Q2/muf2]^3*V2[1., s] - 0.239048455033431444*zb^34*Log[Q2/muf2]^3*V2[1., s] - 0.232456134040604793*zb^35*Log[Q2/muf2]^3*V2[1., s] - 0.226030949926660711*zb^36*Log[Q2/muf2]^3*V2[1., s] - 0.2197645601349524*zb^37*Log[Q2/muf2]^3*V2[1., s] - 0.213649253035334332*zb^38*Log[Q2/muf2]^3*V2[1., s] - 0.207677882116240665*zb^39*Log[Q2/muf2]^3*V2[1., s] - 0.201843809164172045*zb^40*Log[Q2/muf2]^3*V2[1., s] - 0.196140854894791182*zb^41*Log[Q2/muf2]^3*V2[1., s] - 0.190563255813526478*zb^42*Log[Q2/muf2]^3*V2[1., s] - 0.185105626323785821*zb^43*Log[Q2/muf2]^3*V2[1., s] - 0.179762925286712859*zb^44*Log[Q2/muf2]^3*V2[1., s] - 0.174530426381598926*zb^45*Log[Q2/muf2]^3*V2[1., s] - 0.169403691730547264*zb^46*Log[Q2/muf2]^3*V2[1., s] - 0.164378548342062971*zb^47*Log[Q2/muf2]^3*V2[1., s] - 0.159451067001305368*zb^48*Log[Q2/muf2]^3*V2[1., s] - 0.154617543293816565*zb^49*Log[Q2/muf2]^3*V2[1., s] - 0.149874480497665514*zb^50*Log[Q2/muf2]^3*V2[1., s] - 66.37919067434598*Log[zb]*V2[1., s] + 245.302845553889089*zb*Log[zb]*V2[1., s] + 37.3864851689894461*zb^2*Log[zb]*V2[1., s] - 284.443661586285637*zb^3*Log[zb]*V2[1., s] + 51.5337512817689951*zb^4*Log[zb]*V2[1., s] + 43.0133673362641948*zb^5*Log[zb]*V2[1., s] + 23.162645379716317*zb^6*Log[zb]*V2[1., s] + 10.3423442340277671*zb^7*Log[zb]*V2[1., s] + 2.71898302219335998*zb^8*Log[zb]*V2[1., s] - 1.79483745323312705*zb^9*Log[zb]*V2[1., s] - 4.46926840189098323*zb^10*Log[zb]*V2[1., s] - 6.02989508092416314*zb^11*Log[zb]*V2[1., s] - 6.89687511972487804*zb^12*Log[zb]*V2[1., s] - 7.32001354172405252*zb^13*Log[zb]*V2[1., s] - 7.45232223217850807*zb^14*Log[zb]*V2[1., s] - 7.39017776907758081*zb^15*Log[zb]*V2[1., s] - 7.19588801573791785*zb^16*Log[zb]*V2[1., s] - 6.91069975676476242*zb^17*Log[zb]*V2[1., s] - 6.56251218402902668*zb^18*Log[zb]*V2[1., s] - 6.17056593327691136*zb^19*Log[zb]*V2[1., s] - 5.74836310232771391*zb^20*Log[zb]*V2[1., s] - 5.30552597654222439*zb^21*Log[zb]*V2[1., s] - 4.84900499654264358*zb^22*Log[zb]*V2[1., s] - 4.38387909008183658*zb^23*Log[zb]*V2[1., s] - 3.91389562855141488*zb^24*Log[zb]*V2[1., s] - 3.44184094378648592*zb^25*Log[zb]*V2[1., s] - 2.96979864195985935*zb^26*Log[zb]*V2[1., s] - 2.49933237825523893*zb^27*Log[zb]*V2[1., s] - 2.03161697747225382*zb^28*Log[zb]*V2[1., s] - 1.56753371027602618*zb^29*Log[zb]*V2[1., s] - 1.10774034950722121*zb^30*Log[zb]*V2[1., s] - 0.652723249645537729*zb^31*Log[zb]*V2[1., s] - 0.202836455127173183*zb^32*Log[zb]*V2[1., s] + 0.241668658113085586*zb^33*Log[zb]*V2[1., s] + 0.680620724424396192*zb^34*Log[zb]*V2[1., s] + 1.11391093320009525*zb^35*Log[zb]*V2[1., s] + 1.54147948637062413*zb^36*Log[zb]*V2[1., s] + 1.96330502394997168*zb^37*Log[zb]*V2[1., s] + 2.37939631927454746*zb^38*Log[zb]*V2[1., s] + 2.78978572296632888*zb^39*Log[zb]*V2[1., s] + 3.19452396365916398*zb^40*Log[zb]*V2[1., s] + 3.59367600821640802*zb^41*Log[zb]*V2[1., s] + 3.98731775427854089*zb^42*Log[zb]*V2[1., s] + 4.3755333803219365*zb^43*Log[zb]*V2[1., s] + 4.75841321779419982*zb^44*Log[zb]*V2[1., s] + 5.13605203974557851*zb^45*Log[zb]*V2[1., s] + 5.50854768316494742*zb^46*Log[zb]*V2[1., s] + 5.87599993974047496*zb^47*Log[zb]*V2[1., s] + 6.23850966330602903*zb^48*Log[zb]*V2[1., s] + 6.59617805276743931*zb^49*Log[zb]*V2[1., s] + 6.949106077542237*zb^50*Log[zb]*V2[1., s] + 101.298295165894541*Log[Q2/muf2]*Log[zb]*V2[1., s] - 114.186645849967712*zb*Log[Q2/muf2]*Log[zb]*V2[1., s] - 222.289993879583835*zb^2*Log[Q2/muf2]*Log[zb]*V2[1., s] + 274.296498737896362*zb^3*Log[Q2/muf2]*Log[zb]*V2[1., s] + 18.1269092735585335*zb^4*Log[Q2/muf2]*Log[zb]*V2[1., s] - 9.63085004182409067*zb^5*Log[Q2/muf2]*Log[zb]*V2[1., s] - 12.2628519136273454*zb^6*Log[Q2/muf2]*Log[zb]*V2[1., s] - 10.7652805412490755*zb^7*Log[Q2/muf2]*Log[zb]*V2[1., s] - 8.71807841842562798*zb^8*Log[Q2/muf2]*Log[zb]*V2[1., s] - 6.83010631625883816*zb^9*Log[Q2/muf2]*Log[zb]*V2[1., s] - 5.21040778480569023*zb^10*Log[Q2/muf2]*Log[zb]*V2[1., s] - 3.83559478493095362*zb^11*Log[Q2/muf2]*Log[zb]*V2[1., s] - 2.65995090679159845*zb^12*Log[Q2/muf2]*Log[zb]*V2[1., s] - 1.64158547160209008*zb^13*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.747154564373862241*zb^14*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.0487896932125944315*zb^15*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.765474750971214004*zb^16*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.41747217810601695*zb^17*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.01592390514363806*zb^18*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.56944859695001046*zb^19*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.08479784561873111*zb^20*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.56732902758102723*zb^21*Log[Q2/muf2]*Log[zb]*V2[1., s] + 4.02134710487190668*zb^22*Log[Q2/muf2]*Log[zb]*V2[1., s] + 4.45035345195406042*zb^23*Log[Q2/muf2]*Log[zb]*V2[1., s] + 4.85722866752339067*zb^24*Log[Q2/muf2]*Log[zb]*V2[1., s] + 5.24436826310046512*zb^25*Log[Q2/muf2]*Log[zb]*V2[1., s] + 5.61378445187567181*zb^26*Log[Q2/muf2]*Log[zb]*V2[1., s] + 5.96718332851325043*zb^27*Log[Q2/muf2]*Log[zb]*V2[1., s] + 6.30602401002027365*zb^28*Log[Q2/muf2]*Log[zb]*V2[1., s] + 6.631564421349766*zb^29*Log[Q2/muf2]*Log[zb]*V2[1., s] + 6.94489709436863909*zb^30*Log[Q2/muf2]*Log[zb]*V2[1., s] + 7.246977425582488*zb^31*Log[Q2/muf2]*Log[zb]*V2[1., s] + 7.53864618457062775*zb^32*Log[Q2/muf2]*Log[zb]*V2[1., s] + 7.82064759859178015*zb^33*Log[Q2/muf2]*Log[zb]*V2[1., s] + 8.09364400282053201*zb^34*Log[Q2/muf2]*Log[zb]*V2[1., s] + 8.35822780149560994*zb^35*Log[Q2/muf2]*Log[zb]*V2[1., s] + 8.61493130623497348*zb^36*Log[Q2/muf2]*Log[zb]*V2[1., s] + 8.86423488537179255*zb^37*Log[Q2/muf2]*Log[zb]*V2[1., s] + 9.10657375941518682*zb^38*Log[Q2/muf2]*Log[zb]*V2[1., s] + 9.34234370348087441*zb^39*Log[Q2/muf2]*Log[zb]*V2[1., s] + 9.57190586125060645*zb^40*Log[Q2/muf2]*Log[zb]*V2[1., s] + 9.79559083202784411*zb^41*Log[Q2/muf2]*Log[zb]*V2[1., s] + 10.0137021593772673*zb^42*Log[Q2/muf2]*Log[zb]*V2[1., s] + 10.2265193242010209*zb^43*Log[Q2/muf2]*Log[zb]*V2[1., s] + 10.4343003251033772*zb^44*Log[Q2/muf2]*Log[zb]*V2[1., s] + 10.637283913186964*zb^45*Log[Q2/muf2]*Log[zb]*V2[1., s] + 10.8356915360085006*zb^46*Log[Q2/muf2]*Log[zb]*V2[1., s] + 11.0297290355499202*zb^47*Log[Q2/muf2]*Log[zb]*V2[1., s] + 11.2195881371650951*zb^48*Log[Q2/muf2]*Log[zb]*V2[1., s] + 11.4054477601117764*zb^49*Log[Q2/muf2]*Log[zb]*V2[1., s] + 11.5874751751430414*zb^50*Log[Q2/muf2]*Log[zb]*V2[1., s] - 24.9794229390387624*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 11.0446263441446974*zb*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 95.2599041219224752*zb^2*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 60.9845679012345679*zb^3*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 17.0919174382716049*zb^4*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 7.688271604938271*zb^5*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 4.25189043209876543*zb^6*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 2.5915753338372385*zb^7*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 1.62513070042831948*zb^8*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.982075910353853476*zb^9*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.510567527679796198*zb^10*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.139788828439922716*zb^11*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.166751974409802693*zb^12*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.429443369741786603*zb^13*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.660475777924648499*zb^14*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.8675731978418181*zb^15*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.05588148295799585*zb^16*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.22898166430174852*zb^17*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.38946204512185245*zb^18*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.53925590622223201*zb^19*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.67984890859249353*zb^20*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.81241108124094057*zb^21*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.93788355846307795*zb^22*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 2.05703726625391486*zb^23*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 2.17051369665160994*zb^24*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 2.27885392983319346*zb^25*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 2.38251975116325184*zb^26*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 2.48190932779452322*zb^27*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 2.57736906111977977*zb^28*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 2.6692026982948405*zb^29*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 2.75767844355130928*zb^30*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 2.84303458538030024*zb^31*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 2.92548400547742867*zb^32*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 3.00521783310444369*zb^33*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 3.08240843775305072*zb^34*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 3.157211903230409*zb^35*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 3.22977009076908538*zb^36*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 3.30021237306289212*zb^37*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 3.36865710228748056*zb^38*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 3.43521286118008672*zb^39*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 3.49997953575360988*zb^40*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 3.56304924025170473*zb^41*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 3.62450711884179214*zb^42*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 3.68443204381309811*zb^43*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 3.74289722635210847*zb^44*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 3.79997075305702145*zb^45*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 3.85571605904113972*zb^46*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 3.91019234662544859*zb^47*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 3.96345495713001945*zb^48*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 4.01555570206458587*zb^49*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 4.06654315903136426*zb^50*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.505787037037037037*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 5.22916666666666667*zb*Log[Q2/muf2]^3*Log[zb]*V2[1., s] - 9.62731481481481481*zb^2*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 3.12037037037037037*zb^3*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 1.70138888888888889*zb^4*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 1.31358024691358025*zb^5*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 1.15277777777777778*zb^6*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 1.07169312169312169*zb^7*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 1.02573853615520282*zb^8*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.997574955908289242*zb^9*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.979320987654320988*zb^10*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.966984661429105874*zb^11*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.958375420875420875*zb^12*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.952214452214452214*zb^13*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.947717406050739384*zb^14*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.944383394383394383*zb^15*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.941881613756613757*zb^16*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.939987291212781409*zb^17*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.938543936092955701*zb^18*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.937440278255551733*zb^19*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.936595733160060645*zb^20*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.9359509885825675*zb^21*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.935461760461760462*zb^22*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.935094561906156109*zb^23*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.934823781291172596*zb^24*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.9346296296296296*zb^25*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.9344966761633429*zb^26*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.934412788857233302*zb^27*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.934368357979469091*zb^28*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.934355720434903066*zb^29*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.934368728334245576*zb^30*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.934402422444691633*zb^31*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.934452782755874154*zb^32*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.9345165363310525*zb^33*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.934591008120419885*zb^34*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.934674004281847419*zb^35*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.934763720302935989*zb^36*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.934858668192001525*zb^37*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.934957618437150601*zb^38*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.935059553480606112*zb^39*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.935163630229419703*zb^40*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.935269149700044009*zb^41*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.935375532326751839*zb^42*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.935482297790862737*zb^43*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.935589048476645376*zb^44*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.9356954558504946*zb^45*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.935801249207046308*zb^46*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.935906206339961094*zb^47*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.936010145784081954*zb^48*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.936112920345443142*zb^49*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.936214411690602167*zb^50*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 118.858099176963203*Log[zb]^2*V2[1., s] - 106.151095672429157*zb*Log[zb]^2*V2[1., s] - 313.6411794894227*zb^2*Log[zb]^2*V2[1., s] + 335.653871034044097*zb^3*Log[zb]^2*V2[1., s] + 22.0355921284248852*zb^4*Log[zb]^2*V2[1., s] - 9.78071329105942523*zb^5*Log[zb]^2*V2[1., s] - 11.8858292157048436*zb^6*Log[zb]^2*V2[1., s] - 9.38285625531542715*zb^7*Log[zb]^2*V2[1., s] - 6.41650039669338698*zb^8*Log[zb]^2*V2[1., s] - 3.76240374504753943*zb^9*Log[zb]^2*V2[1., s] - 1.50995592128800102*zb^10*Log[zb]^2*V2[1., s] + 0.392774635167273217*zb^11*Log[zb]^2*V2[1., s] + 2.0156481872393535*zb^12*Log[zb]^2*V2[1., s] + 3.41881297112580142*zb^13*Log[zb]^2*V2[1., s] + 4.64911898403970143*zb^14*Log[zb]^2*V2[1., s] + 5.742001133689531*zb^15*Log[zb]^2*V2[1., s] + 6.72414951035933521*zb^16*Log[zb]^2*V2[1., s] + 7.61578709498123889*zb^17*Log[zb]^2*V2[1., s] + 8.43239903048483525*zb^18*Log[zb]^2*V2[1., s] + 9.18599070957740304*zb^19*Log[zb]^2*V2[1., s] + 9.88599185551303386*zb^20*Log[zb]^2*V2[1., s] + 10.5399057080746603*zb^21*Log[zb]^2*V2[1., s] + 11.1537778398682179*zb^22*Log[zb]^2*V2[1., s] + 11.7325376393437858*zb^23*Log[zb]^2*V2[1., s] + 12.2802495976072037*zb^24*Log[zb]^2*V2[1., s] + 12.800300241534789*zb^25*Log[zb]^2*V2[1., s] + 13.2955387411835428*zb^26*Log[zb]^2*V2[1., s] + 13.7683838371648587*zb^27*Log[zb]^2*V2[1., s] + 14.2209060290417321*zb^28*Log[zb]^2*V2[1., s] + 14.654891403108927*zb^29*Log[zb]^2*V2[1., s] + 15.0718916934658106*zb^30*Log[zb]^2*V2[1., s] + 15.4732639174655212*zb^31*Log[zb]^2*V2[1., s] + 15.8602020392750362*zb^32*Log[zb]^2*V2[1., s] + 16.2337624809765178*zb^33*Log[zb]^2*V2[1., s] + 16.5948848429967363*zb^34*Log[zb]^2*V2[1., s] + 16.9444088624046002*zb^35*Log[zb]^2*V2[1., s] + 17.2830883927440749*zb^36*Log[zb]^2*V2[1., s] + 17.6116030075373314*zb^37*Log[zb]^2*V2[1., s] + 17.9305676938582892*zb^38*Log[zb]^2*V2[1., s] + 18.2405410000416169*zb^39*Log[zb]^2*V2[1., s] + 18.5420319238200222*zb^40*Log[zb]^2*V2[1., s] + 18.8355057676221234*zb^41*Log[zb]^2*V2[1., s] + 19.1213891418121194*zb^42*Log[zb]^2*V2[1., s] + 19.4000742609492495*zb^43*Log[zb]^2*V2[1., s] + 19.6719226502151232*zb^44*Log[zb]^2*V2[1., s] + 19.937268357165134*zb^45*Log[zb]^2*V2[1., s] + 20.1964207465353229*zb^46*Log[zb]^2*V2[1., s] + 20.4496669419466395*zb^47*Log[zb]^2*V2[1., s] + 20.6972739672135628*zb^48*Log[zb]^2*V2[1., s] + 20.9394906309874217*zb^49*Log[zb]^2*V2[1., s] + 21.1765491911900698*zb^50*Log[zb]^2*V2[1., s] - 59.6998864831227535*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 68.8398103670878264*zb*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 307.513421478198938*zb^2*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 172.230324074074074*zb^3*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 42.8522858796296296*zb^4*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 15.9456674382716049*zb^5*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 6.36662422839506173*zb^6*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 1.86594749937011842*zb^7*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 0.679875037399218947*zb^8*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 2.32926131293566809*zb^9*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.51163887970311581*zb^10*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.42509865419061547*zb^11*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.17047613391915791*zb^12*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.80335128005825364*zb^13*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 6.35647108125645214*zb^14*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 6.85026592007628332*zb^15*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 7.29813376568569401*zb^16*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 7.70925410989656863*zb^17*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 8.090163302150266*zb^18*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 8.44567599997384083*zb^19*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 8.77944556323586386*zb^20*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 9.09431700864681415*zb^21*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 9.39255647333137914*zb^22*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 9.67600476623830049*zb^23*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 9.946182872081492*zb^24*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 10.2043662199948864*zb^25*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 10.4516381403619177*zb^26*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 10.6889291360287022*zb^27*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 10.9170462786787073*zb^28*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 11.1366955955696875*zb^29*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 11.3484993893767266*zb^30*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 11.5530098331490793*zb^31*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 11.750719783671624*zb^32*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 11.942071487145125*zb^33*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 12.1274636660484665*zb^34*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 12.3072573469166377*zb^35*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 12.4817806973230598*zb^36*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 12.651333074689916*zb^37*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 12.8161884417752746*zb^38*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 12.97659826849385*zb^39*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 13.1327940135001127*zb^40*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 13.2849892591978212*zb^41*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 13.4333815587896151*zb^42*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 13.5781540424059344*zb^43*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 13.7194768203680709*zb^44*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 13.8575082146041959*zb^45*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 13.9923958436811427*zb^46*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 14.1242775824925976*zb^47*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 14.2532824140984508*zb^48*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 14.3795311883467409*zb^49*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 14.5031372995820634*zb^50*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 0.300347222222222222*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 41.90625*zb*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] - 64.5034722222222222*zb^2*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 20.3449074074074074*zb^3*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 10.6174768518518519*zb^4*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 7.91574074074074074*zb^5*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 6.759953703703704*zb^6*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 6.153902116402117*zb^7*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 5.79484953703703704*zb^8*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 5.56387786596119929*zb^9*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 5.40617283950617284*zb^10*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 5.29350448933782267*zb^11*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 5.21009048821548822*zb^12*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 5.14652939652939653*zb^13*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 5.09692969067969068*zb^14*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 5.05744301994301994*zb^15*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 5.02546709656084656*zb^16*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.99918981481481481*zb^17*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.97731708424110385*zb^18*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.95890427321025876*zb^19*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.94324845679012346*zb^20*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.92981759955444166*zb^21*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.91820286195286195*zb^22*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.90808577493360102*zb^23*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.89921520458205241*zb^24*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.89139090177133655*zb^25*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.88445156695156695*zb^26*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.87826606521050965*zb^27*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.87272687446298557*zb^28*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.86774513977579112*zb^29*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.86324689837620872*zb^30*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.859170168499979*zb^31*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.85546268294504182*zb^32*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.85208010888454437*zb^33*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.84898463804713805*zb^34*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.84614386158503806*zb^35*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.84352986564996369*zb^36*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.84111849945183279*zb^37*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.8388887791300075*zb^38*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.83682239932239932*zb^39*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.83490333070925176*zb^40*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.83311748662358418*zb^41*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.83145244547683572*zb^42*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.82989721854582887*zb^43*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.82844205482286878*zb^44*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.827078276303083*zb^45*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.825798138388718*zb^46*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.82459471111567935*zb^47*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.82346177771781958*zb^48*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.82239374768820058*zb^49*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 4.82138558201058201*zb^50*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.56018518518518519*Log[Q2/muf2]^3*Log[zb]^2*V2[1., s] - 3.12037037037037037*zb*Log[Q2/muf2]^3*Log[zb]^2*V2[1., s] + 3.12037037037037037*zb^2*Log[Q2/muf2]^3*Log[zb]^2*V2[1., s] - 40.47269653262268*Log[zb]^3*V2[1., s] - 67.6230868730262429*zb*Log[zb]^3*V2[1., s] + 247.625257011915132*zb^2*Log[zb]^3*V2[1., s] - 131.8533521947874*zb^3*Log[zb]^3*V2[1., s] - 31.7320534872256516*zb^4*Log[zb]^3*V2[1., s] - 11.1664479381001372*zb^5*Log[zb]^3*V2[1., s] - 3.91868719993141289*zb^6*Log[zb]^3*V2[1., s] - 0.551970444556423392*zb^7*Log[zb]^3*V2[1., s] + 1.32860390273972243*zb^8*Log[zb]^3*V2[1., s] + 2.53195286807781526*zb^9*Log[zb]^3*V2[1., s] + 3.38521644403074444*zb^10*Log[zb]^3*V2[1., s] + 4.03872284525775454*zb^11*Log[zb]^3*V2[1., s] + 4.56863099660171946*zb^12*Log[zb]^3*V2[1., s] + 5.01667563870472362*zb^13*Log[zb]^3*V2[1., s] + 5.40727805949960339*zb^14*Log[zb]^3*V2[1., s] + 5.75555635685125408*zb^15*Log[zb]^3*V2[1., s] + 6.071341423688726*zb^16*Log[zb]^3*V2[1., s] + 6.36130974510686011*zb^17*Log[zb]^3*V2[1., s] + 6.63017351173547163*zb^18*Log[zb]^3*V2[1., s] + 6.88137405902914797*zb^19*Log[zb]^3*V2[1., s] + 7.11750171232099126*zb^20*Log[zb]^3*V2[1., s] + 7.34055888737188266*zb^21*Log[zb]^3*V2[1., s] + 7.55213018750553111*zb^22*Log[zb]^3*V2[1., s] + 7.75349554582586373*zb^23*Log[zb]^3*V2[1., s] + 7.94570747157130728*zb^24*Log[zb]^3*V2[1., s] + 8.12964506992428968*zb^25*Log[zb]^3*V2[1., s] + 8.30605266447690435*zb^26*Log[zb]^3*V2[1., s] + 8.47556798121248555*zb^27*Log[zb]^3*V2[1., s] + 8.63874310711862165*zb^28*Log[zb]^3*V2[1., s] + 8.79606034978263004*zb^29*Log[zb]^3*V2[1., s] + 8.94794443304913692*zb^30*Log[zb]^3*V2[1., s] + 9.094772015216094*zb^31*Log[zb]^3*V2[1., s] + 9.23687921962885567*zb^32*Log[zb]^3*V2[1., s] + 9.37456766794606895*zb^33*Log[zb]^3*V2[1., s] + 9.50810936982993974*zb^34*Log[zb]^3*V2[1., s] + 9.63775072797467608*zb^35*Log[zb]^3*V2[1., s] + 9.76371585053634599*zb^36*Log[zb]^3*V2[1., s] + 9.88620931525174457*zb^37*Log[zb]^3*V2[1., s] + 10.0054184949425345*zb^38*Log[zb]^3*V2[1., s] + 10.1215155287445803*zb^39*Log[zb]^3*V2[1., s] + 10.2346590045969253*zb^40*Log[zb]^3*V2[1., s] + 10.344995404422338*zb^41*Log[zb]^3*V2[1., s] + 10.4526603527438634*zb^42*Log[zb]^3*V2[1., s] + 10.5577797013011869*zb^43*Log[zb]^3*V2[1., s] + 10.6604704759093297*zb^44*Log[zb]^3*V2[1., s] + 10.7608417068736118*zb^45*Log[zb]^3*V2[1., s] + 10.8589951603992811*zb^46*Log[zb]^3*V2[1., s] + 10.9550259853620283*zb^47*Log[zb]^3*V2[1., s] + 11.0490232873515858*zb^48*Log[zb]^3*V2[1., s] + 11.1410706399261056*zb^49*Log[zb]^3*V2[1., s] + 11.2312465414153912*zb^50*Log[zb]^3*V2[1., s] - 4.68634259259259259*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 83.0162037037037037*zb*Log[Q2/muf2]*Log[zb]^3*V2[1., s] - 120.365740740740741*zb^2*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 37.1203703703703704*zb^3*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 19.0659722222222222*zb^4*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 14.0205246913580247*zb^5*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 11.8388888888888889*zb^6*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 10.6804232804232804*zb^7*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 9.98481591710758377*zb^8*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 9.53113977072310406*zb^9*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 9.21705246913580247*zb^10*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.98954358398802843*zb^11*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.81879208754208754*zb^12*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.68691724941724942*zb^13*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.582638040971375*zb^14*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.49853479853479853*zb^15*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.42955522486772487*zb^16*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.37215640885984023*zb^17*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.32379039578794481*zb^18*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.28258418377097428*zb^19*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.24713423218540178*zb^20*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.216370788081315*zb^21*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.18946608946608947*zb^22*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.16577089040857157*zb^23*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.14476970794905578*zb^24*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.12604871175523349*zb^25*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.10927231718898386*zb^26*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.09416587527698639*zb^27*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.08050270203047981*zb^28*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.068094241386067*zb^29*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.05678252143769385*zb^30*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.046434309726857*zb^31*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.03693654171644763*zb^32*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.02819271342456826*zb^33*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.02012001138839374*zb^34*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.01264701166661951*zb^35*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 8.00571182176574333*zb^36*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 7.99926057009390343*zb^37*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 7.99324617014675494*zb^38*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 7.987627303416777*zb^39*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 7.98236757759784076*zb^40*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 7.97743482616450096*zb^41*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 7.97280052264808362*zb^42*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 7.96843928849033784*zb^43*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 7.96432847765212106*zb^44*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 7.960447824498212*zb^45*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 7.95677914409798468*zb^46*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 7.95330607614501129*zb^47*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 7.95001386533388152*zb^48*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 7.94688917233560091*zb^49*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 7.94391991055681532*zb^50*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 6.29861111111111111*Log[Q2/muf2]^2*Log[zb]^3*V2[1., s] - 12.5972222222222222*zb*Log[Q2/muf2]^2*Log[zb]^3*V2[1., s] + 12.5972222222222222*zb^2*Log[Q2/muf2]^2*Log[zb]^3*V2[1., s] - 4.239052854938271*Log[zb]^4*V2[1., s] + 47.7088155864197531*zb*Log[zb]^4*V2[1., s] - 67.1124131944444444*zb^2*Log[zb]^4*V2[1., s] + 20.2480066872427984*zb^3*Log[zb]^4*V2[1., s] + 10.3372235082304527*zb^4*Log[zb]^4*V2[1., s] + 7.55725308641975309*zb^5*Log[zb]^4*V2[1., s] + 6.349157664609053*zb^6*Log[zb]^4*V2[1., s] + 5.704043577307466*zb^7*Log[zb]^4*V2[1., s] + 5.314446235670194*zb^8*Log[zb]^4*V2[1., s] + 5.05889152214383696*zb^9*Log[zb]^4*V2[1., s] + 4.88097136488340192*zb^10*Log[zb]^4*V2[1., s] + 4.75139005798728021*zb^11*Log[zb]^4*V2[1., s] + 4.65362098999251777*zb^12*Log[zb]^4*V2[1., s] + 4.577726157587269*zb^13*Log[zb]^4*V2[1., s] + 4.51741728564645231*zb^14*Log[zb]^4*V2[1., s] + 4.46854635847691403*zb^15*Log[zb]^4*V2[1., s] + 4.42828058403145209*zb^16*Log[zb]^4*V2[1., s] + 4.39462770061728395*zb^17*Log[zb]^4*V2[1., s] + 4.36615081346324538*zb^18*Log[zb]^4*V2[1., s] + 4.34179066227964003*zb^19*Log[zb]^4*V2[1., s] + 4.32075126570283734*zb^20*Log[zb]^4*V2[1., s] + 4.30242427055292552*zb^21*Log[zb]^4*V2[1., s] + 4.28633766567794346*zb^22*Log[zb]^4*V2[1., s] + 4.27212024924887244*zb^23*Log[zb]^4*V2[1., s] + 4.25947652729997235*zb^24*Log[zb]^4*V2[1., s] + 4.24816866836643407*zb^25*Log[zb]^4*V2[1., s] + 4.23800332383665717*zb^26*Log[zb]^4*V2[1., s] + 4.22882186257957863*zb^27*Log[zb]^4*V2[1., s] + 4.220493039696358*zb^28*Log[zb]^4*V2[1., s] + 4.21290742599012075*zb^29*Log[zb]^4*V2[1., s] + 4.20597312812949786*zb^30*Log[zb]^4*V2[1., s] + 4.19961246664103233*zb^31*Log[zb]^4*V2[1., s] + 4.19375937282208284*zb^32*Log[zb]^4*V2[1., s] + 4.18835733096345776*zb^33*Log[zb]^4*V2[1., s] + 4.18335773826225215*zb^34*Log[zb]^4*V2[1., s] + 4.17871858760339152*zb^35*Log[zb]^4*V2[1., s] + 4.17440340205012046*zb^36*Log[zb]^4*V2[1., s] + 4.170380367139626*zb^37*Log[zb]^4*V2[1., s] + 4.16662161979230693*zb^38*Log[zb]^4*V2[1., s] + 4.16310266209754514*zb^39*Log[zb]^4*V2[1., s] + 4.15980187533321671*zb^40*Log[zb]^4*V2[1., s] + 4.15670011494452551*zb^41*Log[zb]^4*V2[1., s] + 4.15378037130239027*zb^42*Log[zb]^4*V2[1., s] + 4.15102748420818157*zb^43*Log[zb]^4*V2[1., s] + 4.14842790154684535*zb^44*Log[zb]^4*V2[1., s] + 4.14596947438786371*zb^45*Log[zb]^4*V2[1., s] + 4.14364128232133466*zb^46*Log[zb]^4*V2[1., s] + 4.14143348399020873*zb^47*Log[zb]^4*V2[1., s] + 4.13933718871106048*zb^48*Log[zb]^4*V2[1., s] + 4.13734434581883712*zb^49*Log[zb]^4*V2[1., s] + 4.13544764896699421*zb^50*Log[zb]^4*V2[1., s] + 8.09606481481481481*Log[Q2/muf2]*Log[zb]^4*V2[1., s] - 16.1921296296296296*zb*Log[Q2/muf2]*Log[zb]^4*V2[1., s] + 16.1921296296296296*zb^2*Log[Q2/muf2]*Log[zb]^4*V2[1., s] + 3.37210648148148148*Log[zb]^5*V2[1., s] - 6.74421296296296296*zb*Log[zb]^5*V2[1., s] + 6.74421296296296296*zb^2*Log[zb]^5*V2[1., s] - 0.303113815477298744*zb^2*V2[s, s] + 0.858592286961387133*zb^3*V2[s, s] - 0.205505427948616707*zb^4*V2[s, s] + 0.0927146151410410221*zb^5*V2[s, s] + 0.0857386791939360552*zb^6*V2[s, s] + 0.0457028881993004887*zb^7*V2[s, s] + 0.00969621936743414048*zb^8*V2[s, s] - 0.0188856919521152559*zb^9*V2[s, s] - 0.0412638267522179407*zb^10*V2[s, s] - 0.0588932410402002338*zb^11*V2[s, s] - 0.0728895106350255095*zb^12*V2[s, s] - 0.0840554215288442948*zb^13*V2[s, s] - 0.0929712089173520667*zb^14*V2[s, s] - 0.100065475289135352*zb^15*V2[s, s] - 0.105662753650495471*zb^16*V2[s, s] - 0.110014515783372914*zb^17*V2[s, s] - 0.113319571256013518*zb^18*V2[s, s] - 0.115737786227506722*zb^19*V2[s, s] - 0.117399553216362212*zb^20*V2[s, s] - 0.11841250120142308*zb^21*V2[s, s] - 0.118866368390843471*zb^22*V2[s, s] - 0.118836620150536992*zb^23*V2[s, s] - 0.11838718858830892*zb^24*V2[s, s] - 0.117572583104012103*zb^25*V2[s, s] - 0.116439540974477278*zb^26*V2[s, s] - 0.115028335254894253*zb^27*V2[s, s] - 0.113373823089474472*zb^28*V2[s, s] - 0.111506294452953159*zb^29*V2[s, s] - 0.109452165448443165*zb^30*V2[s, s] - 0.107234549119931863*zb^31*V2[s, s] - 0.104873728750367603*zb^32*V2[s, s] - 0.102387552808420298*zb^33*V2[s, s] - 0.0997917664199391249*zb^34*V2[s, s] - 0.0971002910320862097*zb^35*V2[s, s] - 0.0943254615075450209*zb^36*V2[s, s] - 0.0914782280238178835*zb^37*V2[s, s] - 0.0885683287109473264*zb^38*V2[s, s] - 0.0856044378345585574*zb^39*V2[s, s] - 0.0825942934434988712*zb^40*V2[s, s] - 0.0795448076964686436*zb^41*V2[s, s] - 0.0764621625182799862*zb^42*V2[s, s] - 0.0733518927825272089*zb^43*V2[s, s] - 0.0702189588498644204*zb^44*V2[s, s] - 0.0670678099916896402*zb^45*V2[s, s] - 0.0639024399839054488*zb^46*V2[s, s] - 0.0607264359537476972*zb^47*V2[s, s] - 0.05754302139598581*zb^48*V2[s, s] - 0.0543550941364387161*zb^49*V2[s, s] - 0.0511652599054406445*zb^50*V2[s, s] + 0.484599816621276724*zb^2*Log[Q2/muf2]*V2[s, s] - 0.638888888888888889*zb^3*Log[Q2/muf2]*V2[s, s] + 0.148587377747517816*zb^4*Log[Q2/muf2]*V2[s, s] - 0.0237854244807563984*zb^5*Log[Q2/muf2]*V2[s, s] - 0.0777177844225583322*zb^6*Log[Q2/muf2]*V2[s, s] - 0.0947425453066625024*zb^7*Log[Q2/muf2]*V2[s, s] - 0.0992750177432354574*zb^8*Log[Q2/muf2]*V2[s, s] - 0.0986534852290835506*zb^9*Log[Q2/muf2]*V2[s, s] - 0.0954880647201435826*zb^10*Log[Q2/muf2]*V2[s, s] - 0.0908899837832800446*zb^11*Log[Q2/muf2]*V2[s, s] - 0.0854173269446961826*zb^12*Log[Q2/muf2]*V2[s, s] - 0.0793906326473430631*zb^13*Log[Q2/muf2]*V2[s, s] - 0.0730127646843090625*zb^14*Log[Q2/muf2]*V2[s, s] - 0.0664206432508959348*zb^15*Log[Q2/muf2]*V2[s, s] - 0.0597104844432809*zb^16*Log[Q2/muf2]*V2[s, s] - 0.0529515570988987467*zb^17*Log[Q2/muf2]*V2[s, s] - 0.0461944059461153127*zb^18*Log[Q2/muf2]*V2[s, s] - 0.0394761310728630384*zb^19*Log[Q2/muf2]*V2[s, s] - 0.0328239604361558898*zb^20*Log[Q2/muf2]*V2[s, s] - 0.0262577602871023726*zb^21*Log[Q2/muf2]*V2[s, s] - 0.0197918476473969606*zb^22*Log[Q2/muf2]*V2[s, s] - 0.0134363249105223069*zb^23*Log[Q2/muf2]*V2[s, s] - 0.00719807710978321953*zb^24*Log[Q2/muf2]*V2[s, s] - 0.001081525560504852*zb^25*Log[Q2/muf2]*V2[s, s] + 0.00491079753879322414*zb^26*Log[Q2/muf2]*V2[s, s] + 0.0107778078876310481*zb^27*Log[Q2/muf2]*V2[s, s] + 0.0165195283264408052*zb^28*Log[Q2/muf2]*V2[s, s] + 0.0221368244321543266*zb^29*Log[Q2/muf2]*V2[s, s] + 0.0276311985869840327*zb^30*Log[Q2/muf2]*V2[s, s] + 0.0330046291214617921*zb^31*Log[Q2/muf2]*V2[s, s] + 0.0382594444011477053*zb^32*Log[Q2/muf2]*V2[s, s] + 0.0433982241385027375*zb^33*Log[Q2/muf2]*V2[s, s] + 0.0484237220092925135*zb^34*Log[Q2/muf2]*V2[s, s] + 0.0533388050045037746*zb^35*Log[Q2/muf2]*V2[s, s] + 0.0581464059725931619*zb^36*Log[Q2/muf2]*V2[s, s] + 0.0628494865877043779*zb^37*Log[Q2/muf2]*V2[s, s] + 0.0674510085786291918*zb^38*Log[Q2/muf2]*V2[s, s] + 0.0719539115156044763*zb^39*Log[Q2/muf2]*V2[s, s] + 0.0763610958106215797*zb^40*Log[Q2/muf2]*V2[s, s] + 0.0806754098663815688*zb^41*Log[Q2/muf2]*V2[s, s] + 0.0848996405277884083*zb^42*Log[Q2/muf2]*V2[s, s] + 0.0890365061618240821*zb^43*Log[Q2/muf2]*V2[s, s] + 0.0930886518273308249*zb^44*Log[Q2/muf2]*V2[s, s] + 0.0970586461036712634*zb^45*Log[Q2/muf2]*V2[s, s] + 0.100948979232607669*zb^46*Log[Q2/muf2]*V2[s, s] + 0.104762062295782778*zb^47*Log[Q2/muf2]*V2[s, s] + 0.108500227204570307*zb^48*Log[Q2/muf2]*V2[s, s] + 0.112165727322649187*zb^49*Log[Q2/muf2]*V2[s, s] + 0.115760738576671167*zb^50*Log[Q2/muf2]*V2[s, s] - 0.1875*zb^2*Log[Q2/muf2]^2*V2[s, s] + 0.104166666666666667*zb^3*Log[Q2/muf2]^2*V2[s, s] - 0.0729166666666666667*zb^4*Log[Q2/muf2]^2*V2[s, s] - 0.0575*zb^5*Log[Q2/muf2]^2*V2[s, s] - 0.0446296296296296296*zb^6*Log[Q2/muf2]^2*V2[s, s] - 0.0354109977324263039*zb^7*Log[Q2/muf2]^2*V2[s, s] - 0.0280850222033257748*zb^8*Log[Q2/muf2]^2*V2[s, s] - 0.02182375650877635*zb^9*Log[Q2/muf2]^2*V2[s, s] - 0.0162577212983959016*zb^10*Log[Q2/muf2]^2*V2[s, s] - 0.0112058370588312868*zb^11*Log[Q2/muf2]^2*V2[s, s] - 0.00656707737808928285*zb^12*Log[Q2/muf2]^2*V2[s, s] - 0.00227717115829003941*zb^13*Log[Q2/muf2]^2*V2[s, s] + 0.00170955004069558166*zb^14*Log[Q2/muf2]^2*V2[s, s] + 0.00542825772729004418*zb^15*Log[Q2/muf2]^2*V2[s, s] + 0.00890751871293703593*zb^16*Log[Q2/muf2]^2*V2[s, s] + 0.0121713244909041882*zb^17*Log[Q2/muf2]^2*V2[s, s] + 0.0152402492307872895*zb^18*Log[Q2/muf2]^2*V2[s, s] + 0.0181321740929783642*zb^19*Log[Q2/muf2]^2*V2[s, s] + 0.0208627801844834195*zb^20*Log[Q2/muf2]^2*V2[s, s] + 0.0234459083026894772*zb^21*Log[Q2/muf2]^2*V2[s, s] + 0.0258938356707458275*zb^22*Log[Q2/muf2]^2*V2[s, s] + 0.0282174969191477674*zb^23*Log[Q2/muf2]^2*V2[s, s] + 0.0304266651165228618*zb^24*Log[Q2/muf2]^2*V2[s, s] + 0.0325301026696276556*zb^25*Log[Q2/muf2]^2*V2[s, s] + 0.0345356886204215478*zb^26*Log[Q2/muf2]^2*V2[s, s] + 0.03645052694886575*zb^27*Log[Q2/muf2]^2*V2[s, s] + 0.0382810393001996636*zb^28*Log[Q2/muf2]^2*V2[s, s] + 0.04003304477112023*zb^29*Log[Q2/muf2]^2*V2[s, s] + 0.0417118288423809459*zb^30*Log[Q2/muf2]^2*V2[s, s] + 0.0433222031453181148*zb^31*Log[Q2/muf2]^2*V2[s, s] + 0.0448685574459428133*zb^32*Log[Q2/muf2]^2*V2[s, s] + 0.0463549049927006207*zb^33*Log[Q2/muf2]^2*V2[s, s] + 0.0477849221843875261*zb^34*Log[Q2/muf2]^2*V2[s, s] + 0.0491619833610474716*zb^35*Log[Q2/muf2]^2*V2[s, s] + 0.0504891913947791916*zb^36*Log[Q2/muf2]^2*V2[s, s] + 0.051769404653397806*zb^37*Log[Q2/muf2]^2*V2[s, s] + 0.0530052608234906338*zb^38*Log[Q2/muf2]^2*V2[s, s] + 0.0541991980072615267*zb^39*Log[Q2/muf2]^2*V2[s, s] + 0.0553534734470836499*zb^40*Log[Q2/muf2]^2*V2[s, s] + 0.0564701801808183722*zb^41*Log[Q2/muf2]^2*V2[s, s] + 0.0575512618880531471*zb^42*Log[Q2/muf2]^2*V2[s, s] + 0.0585985261511197685*zb^43*Log[Q2/muf2]^2*V2[s, s] + 0.0596136563239785257*zb^44*Log[Q2/muf2]^2*V2[s, s] + 0.0605982221758914442*zb^45*Log[Q2/muf2]^2*V2[s, s] + 0.0615536894545149281*zb^46*Log[Q2/muf2]^2*V2[s, s] + 0.0624814284940027583*zb^47*Log[Q2/muf2]^2*V2[s, s] + 0.06338272197741318*zb^48*Log[Q2/muf2]^2*V2[s, s] + 0.0642587719487329557*zb^49*Log[Q2/muf2]^2*V2[s, s] + 0.0651107061578117058*zb^50*Log[Q2/muf2]^2*V2[s, s] + 0.0208333333333333333*zb^2*Log[Q2/muf2]^3*V2[s, s] + 0.0138888888888888889*zb^4*Log[Q2/muf2]^3*V2[s, s] + 0.0166666666666666667*zb^5*Log[Q2/muf2]^3*V2[s, s] + 0.018287037037037036*zb^6*Log[Q2/muf2]^3*V2[s, s] + 0.0195767195767195767*zb^7*Log[Q2/muf2]^3*V2[s, s] + 0.0206762566137566138*zb^8*Log[Q2/muf2]^3*V2[s, s] + 0.0216324955908289242*zb^9*Log[Q2/muf2]^3*V2[s, s] + 0.0224724426807760141*zb^10*Log[Q2/muf2]^3*V2[s, s] + 0.0232158890492223826*zb^11*Log[Q2/muf2]^3*V2[s, s] + 0.0238784171075837743*zb^12*Log[Q2/muf2]^3*V2[s, s] + 0.0244725567642234309*zb^13*Log[Q2/muf2]^3*V2[s, s] + 0.0250084736691879549*zb^14*Log[Q2/muf2]^3*V2[s, s] + 0.0254944702563750183*zb^15*Log[Q2/muf2]^3*V2[s, s] + 0.0259373718488301822*zb^16*Log[Q2/muf2]^3*V2[s, s] + 0.0263428275836364072*zb^17*Log[Q2/muf2]^3*V2[s, s] + 0.0267155453327838949*zb^18*Log[Q2/muf2]^3*V2[s, s] + 0.0270594753416390843*zb^19*Log[Q2/muf2]^3*V2[s, s] + 0.0273779541882934556*zb^20*Log[Q2/muf2]^3*V2[s, s] + 0.0276738181214906115*zb^21*Log[Q2/muf2]^3*V2[s, s] + 0.027949492764375056*zb^22*Log[Q2/muf2]^3*V2[s, s] + 0.0282070645335308388*zb^23*Log[Q2/muf2]^3*V2[s, s] + 0.0284483378557803952*zb^24*Log[Q2/muf2]^3*V2[s, s] + 0.0286748812985310159*zb^25*Log[Q2/muf2]^3*V2[s, s] + 0.0288880649972350118*zb^26*Log[Q2/muf2]^3*V2[s, s] + 0.0290890912103792902*zb^27*Log[Q2/muf2]^3*V2[s, s] + 0.0292790194143738517*zb^28*Log[Q2/muf2]^3*V2[s, s] + 0.0294587870339929857*zb^29*Log[Q2/muf2]^3*V2[s, s] + 0.0296292266631677357*zb^30*Log[Q2/muf2]^3*V2[s, s] + 0.0297910804469138871*zb^31*Log[Q2/muf2]^3*V2[s, s] + 0.0299450121538665234*zb^32*Log[Q2/muf2]^3*V2[s, s] + 0.03009161735977867*zb^33*Log[Q2/muf2]^3*V2[s, s] + 0.0302314320776184737*zb^34*Log[Q2/muf2]^3*V2[s, s] + 0.0303649401037434869*zb^35*Log[Q2/muf2]^3*V2[s, s] + 0.0304925792976832*zb^36*Log[Q2/muf2]^3*V2[s, s] + 0.0306147469720450947*zb^37*Log[Q2/muf2]^3*V2[s, s] + 0.0307318045364997564*zb^38*Log[Q2/muf2]^3*V2[s, s] + 0.0308440815138173611*zb^39*Log[Q2/muf2]^3*V2[s, s] + 0.0309518790250869379*zb^40*Log[Q2/muf2]^3*V2[s, s] + 0.0310554728244504588*zb^41*Log[Q2/muf2]^3*V2[s, s] + 0.0311551159500775503*zb^42*Log[Q2/muf2]^3*V2[s, s] + 0.0312510410470354514*zb^43*Log[Q2/muf2]^3*V2[s, s] + 0.0313434624086602175*zb^44*Log[Q2/muf2]^3*V2[s, s] + 0.0314325777756077433*zb^45*Log[Q2/muf2]^3*V2[s, s] + 0.0315185699256411531*zb^46*Log[Q2/muf2]^3*V2[s, s] + 0.0316016080821448569*zb^47*Log[Q2/muf2]^3*V2[s, s] + 0.0316818491651468226*zb^48*Log[Q2/muf2]^3*V2[s, s] + 0.0317594389051212291*zb^49*Log[Q2/muf2]^3*V2[s, s] + 0.0318345128369069139*zb^50*Log[Q2/muf2]^3*V2[s, s] + 0.969199633242553448*zb^2*Log[zb]*V2[s, s] - 1.27777777777777778*zb^3*Log[zb]*V2[s, s] + 0.297174755495035632*zb^4*Log[zb]*V2[s, s] - 0.0475708489615127968*zb^5*Log[zb]*V2[s, s] - 0.155435568845116664*zb^6*Log[zb]*V2[s, s] - 0.189485090613325005*zb^7*Log[zb]*V2[s, s] - 0.198550035486470915*zb^8*Log[zb]*V2[s, s] - 0.197306970458167101*zb^9*Log[zb]*V2[s, s] - 0.190976129440287165*zb^10*Log[zb]*V2[s, s] - 0.181779967566560089*zb^11*Log[zb]*V2[s, s] - 0.170834653889392365*zb^12*Log[zb]*V2[s, s] - 0.158781265294686126*zb^13*Log[zb]*V2[s, s] - 0.146025529368618125*zb^14*Log[zb]*V2[s, s] - 0.13284128650179186*zb^15*Log[zb]*V2[s, s] - 0.119420968886561802*zb^16*Log[zb]*V2[s, s] - 0.105903114197797493*zb^17*Log[zb]*V2[s, s] - 0.0923888118922306255*zb^18*Log[zb]*V2[s, s] - 0.0789522621457260768*zb^19*Log[zb]*V2[s, s] - 0.0656479208723117797*zb^20*Log[zb]*V2[s, s] - 0.0525155205742047453*zb^21*Log[zb]*V2[s, s] - 0.0395836952947939211*zb^22*Log[zb]*V2[s, s] - 0.0268726498210446137*zb^23*Log[zb]*V2[s, s] - 0.0143961542195664391*zb^24*Log[zb]*V2[s, s] - 0.002163051121009704*zb^25*Log[zb]*V2[s, s] + 0.00982159507758644828*zb^26*Log[zb]*V2[s, s] + 0.0215556157752620962*zb^27*Log[zb]*V2[s, s] + 0.0330390566528816103*zb^28*Log[zb]*V2[s, s] + 0.0442736488643086531*zb^29*Log[zb]*V2[s, s] + 0.0552623971739680654*zb^30*Log[zb]*V2[s, s] + 0.0660092582429235842*zb^31*Log[zb]*V2[s, s] + 0.0765188888022954107*zb^32*Log[zb]*V2[s, s] + 0.08679644827700547*zb^33*Log[zb]*V2[s, s] + 0.0968474440185850269*zb^34*Log[zb]*V2[s, s] + 0.106677610009007549*zb^35*Log[zb]*V2[s, s] + 0.116292811945186324*zb^36*Log[zb]*V2[s, s] + 0.125698973175408756*zb^37*Log[zb]*V2[s, s] + 0.134902017157258384*zb^38*Log[zb]*V2[s, s] + 0.143907823031208953*zb^39*Log[zb]*V2[s, s] + 0.152722191621243159*zb^40*Log[zb]*V2[s, s] + 0.161350819732763138*zb^41*Log[zb]*V2[s, s] + 0.169799281055576817*zb^42*Log[zb]*V2[s, s] + 0.178073012323648164*zb^43*Log[zb]*V2[s, s] + 0.18617730365466165*zb^44*Log[zb]*V2[s, s] + 0.194117292207342527*zb^45*Log[zb]*V2[s, s] + 0.201897958465215338*zb^46*Log[zb]*V2[s, s] + 0.209524124591565557*zb^47*Log[zb]*V2[s, s] + 0.217000454409140613*zb^48*Log[zb]*V2[s, s] + 0.224331454645298374*zb^49*Log[zb]*V2[s, s] + 0.231521477153342335*zb^50*Log[zb]*V2[s, s] - 0.75*zb^2*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.416666666666666667*zb^3*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.291666666666666667*zb^4*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.23*zb^5*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.178518518518518519*zb^6*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.141643990929705215*zb^7*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.112340088813303099*zb^8*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.0872950260351054002*zb^9*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.0650308851935836063*zb^10*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.0448233482353251473*zb^11*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.0262683095123571314*zb^12*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.00910868463316015764*zb^13*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.00683820016278232665*zb^14*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0217130309091601767*zb^15*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0356300748517481437*zb^16*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0486852979636167529*zb^17*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.06096099692314916*zb^18*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0725286963719134569*zb^19*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0834511207379336781*zb^20*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0937836332107579088*zb^21*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.10357534268298331*zb^22*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.11286998767659107*zb^23*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.121706660466091447*zb^24*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.130120410678510623*zb^25*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.138142754481686191*zb^26*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.145802107795463*zb^27*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.153124157200798654*zb^28*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.1601321790844809*zb^29*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.166847315369523783*zb^30*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.173288812581272459*zb^31*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.179474229783771253*zb^32*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.185419619970802483*zb^33*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.191139688737550104*zb^34*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.196647933444189886*zb^35*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.201956765579116766*zb^36*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.207077618613591236*zb^37*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.212021043293962535*zb^38*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.216796792029046107*zb^39*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.2214138937883346*zb^40*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.225880720723273489*zb^41*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.230205047552212588*zb^42*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.234394104604479074*zb^43*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.238454625295914103*zb^44*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.242392888703565777*zb^45*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.246214757818059712*zb^46*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.249925713976011033*zb^47*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.253530887909652704*zb^48*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.257035087794931823*zb^49*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.260442824631246823*zb^50*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.125*zb^2*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.1*zb^5*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.109722222222222222*zb^6*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.11746031746031746*zb^7*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.124057539682539683*zb^8*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.129794973544973545*zb^9*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.134834656084656085*zb^10*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.139295334295334295*zb^11*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.143270502645502646*zb^12*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.146835340585340585*zb^13*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.150050842015127729*zb^14*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.15296682153825011*zb^15*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.155624231092981093*zb^16*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.158056965501818443*zb^17*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.160293271996703369*zb^18*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.162356852049834506*zb^19*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.164267725129760733*zb^20*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.166042908728943669*zb^21*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.167696956586250342*zb^22*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.169242387201185033*zb^23*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.170690027134682371*zb^24*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.172049287791186095*zb^25*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.173328389983410071*zb^26*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.174534547262275741*zb^27*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.17567411648624312*zb^28*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.176752722203957914*zb^29*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.177775359979006414*zb^30*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.178746482681483323*zb^31*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.17967007292319914*zb^32*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.18054970415867203*zb^33*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.181388592465710842*zb^34*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.182189640622460922*zb^35*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.182955475786099194*zb^36*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.183688481832270568*zb^37*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.184390827218998538*zb^38*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.185064489082904166*zb^39*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.185711274150521628*zb^40*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.186332836946702753*zb^41*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.186930695700465302*zb^42*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.187506246282212708*zb^43*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.188060774451961305*zb^44*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.18859546665364646*zb^45*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.189111419553846919*zb^46*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.189609648492869141*zb^47*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.190091094990880935*zb^48*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.190556633430727375*zb^49*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.191007077021441483*zb^50*Log[Q2/muf2]^2*Log[zb]*V2[s, s] - 0.75*zb^2*Log[zb]^2*V2[s, s] + 0.416666666666666667*zb^3*Log[zb]^2*V2[s, s] - 0.291666666666666667*zb^4*Log[zb]^2*V2[s, s] - 0.23*zb^5*Log[zb]^2*V2[s, s] - 0.178518518518518519*zb^6*Log[zb]^2*V2[s, s] - 0.141643990929705215*zb^7*Log[zb]^2*V2[s, s] - 0.112340088813303099*zb^8*Log[zb]^2*V2[s, s] - 0.0872950260351054002*zb^9*Log[zb]^2*V2[s, s] - 0.0650308851935836063*zb^10*Log[zb]^2*V2[s, s] - 0.0448233482353251473*zb^11*Log[zb]^2*V2[s, s] - 0.0262683095123571314*zb^12*Log[zb]^2*V2[s, s] - 0.00910868463316015764*zb^13*Log[zb]^2*V2[s, s] + 0.00683820016278232665*zb^14*Log[zb]^2*V2[s, s] + 0.0217130309091601767*zb^15*Log[zb]^2*V2[s, s] + 0.0356300748517481437*zb^16*Log[zb]^2*V2[s, s] + 0.0486852979636167529*zb^17*Log[zb]^2*V2[s, s] + 0.06096099692314916*zb^18*Log[zb]^2*V2[s, s] + 0.0725286963719134569*zb^19*Log[zb]^2*V2[s, s] + 0.0834511207379336781*zb^20*Log[zb]^2*V2[s, s] + 0.0937836332107579088*zb^21*Log[zb]^2*V2[s, s] + 0.10357534268298331*zb^22*Log[zb]^2*V2[s, s] + 0.11286998767659107*zb^23*Log[zb]^2*V2[s, s] + 0.121706660466091447*zb^24*Log[zb]^2*V2[s, s] + 0.130120410678510623*zb^25*Log[zb]^2*V2[s, s] + 0.138142754481686191*zb^26*Log[zb]^2*V2[s, s] + 0.145802107795463*zb^27*Log[zb]^2*V2[s, s] + 0.153124157200798654*zb^28*Log[zb]^2*V2[s, s] + 0.1601321790844809*zb^29*Log[zb]^2*V2[s, s] + 0.166847315369523783*zb^30*Log[zb]^2*V2[s, s] + 0.173288812581272459*zb^31*Log[zb]^2*V2[s, s] + 0.179474229783771253*zb^32*Log[zb]^2*V2[s, s] + 0.185419619970802483*zb^33*Log[zb]^2*V2[s, s] + 0.191139688737550104*zb^34*Log[zb]^2*V2[s, s] + 0.196647933444189886*zb^35*Log[zb]^2*V2[s, s] + 0.201956765579116766*zb^36*Log[zb]^2*V2[s, s] + 0.207077618613591236*zb^37*Log[zb]^2*V2[s, s] + 0.212021043293962535*zb^38*Log[zb]^2*V2[s, s] + 0.216796792029046107*zb^39*Log[zb]^2*V2[s, s] + 0.2214138937883346*zb^40*Log[zb]^2*V2[s, s] + 0.225880720723273489*zb^41*Log[zb]^2*V2[s, s] + 0.230205047552212588*zb^42*Log[zb]^2*V2[s, s] + 0.234394104604479074*zb^43*Log[zb]^2*V2[s, s] + 0.238454625295914103*zb^44*Log[zb]^2*V2[s, s] + 0.242392888703565777*zb^45*Log[zb]^2*V2[s, s] + 0.246214757818059712*zb^46*Log[zb]^2*V2[s, s] + 0.249925713976011033*zb^47*Log[zb]^2*V2[s, s] + 0.253530887909652704*zb^48*Log[zb]^2*V2[s, s] + 0.257035087794931823*zb^49*Log[zb]^2*V2[s, s] + 0.260442824631246823*zb^50*Log[zb]^2*V2[s, s] + 0.25*zb^2*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.166666666666666667*zb^4*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.2*zb^5*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.219444444444444444*zb^6*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.234920634920634921*zb^7*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.248115079365079365*zb^8*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.2595899470899471*zb^9*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.269669312169312169*zb^10*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.278590668590668591*zb^11*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.286541005291005291*zb^12*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.293670681170681171*zb^13*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.300101684030255459*zb^14*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.305933643076500219*zb^15*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.311248462185962186*zb^16*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.316113931003636886*zb^17*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.320586543993406739*zb^18*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.324713704099669012*zb^19*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.328535450259521467*zb^20*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.332085817457887338*zb^21*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.335393913172500684*zb^22*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.338484774402370066*zb^23*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.341380054269364742*zb^24*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.34409857558237217*zb^25*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.346656779966820142*zb^26*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.349069094524551483*zb^27*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.351348232972486221*zb^28*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.353505444407915828*zb^29*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.355550719958012829*zb^30*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.357492965362966645*zb^31*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.359340145846398281*zb^32*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.36109940831734405*zb^33*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.362777184931421684*zb^34*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.364379281244921843*zb^35*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.365910951572198388*zb^36*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.367376963664541136*zb^37*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.368781654437997077*zb^38*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.370128978165808333*zb^39*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.371422548301043255*zb^40*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.372665673893405506*zb^41*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.373861391400930604*zb^42*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.375012492564425416*zb^43*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.37612154890392263*zb^44*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.377190933307292919*zb^45*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.378222839107693837*zb^46*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.379219296985738283*zb^47*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.380182189981761871*zb^48*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.38111326686145475*zb^49*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.382014154042882966*zb^50*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.166666666666666667*zb^2*Log[zb]^3*V2[s, s] + 0.111111111111111111*zb^4*Log[zb]^3*V2[s, s] + 0.133333333333333333*zb^5*Log[zb]^3*V2[s, s] + 0.146296296296296296*zb^6*Log[zb]^3*V2[s, s] + 0.156613756613756614*zb^7*Log[zb]^3*V2[s, s] + 0.16541005291005292*zb^8*Log[zb]^3*V2[s, s] + 0.173059964726631393*zb^9*Log[zb]^3*V2[s, s] + 0.179779541446208113*zb^10*Log[zb]^3*V2[s, s] + 0.18572711239377906*zb^11*Log[zb]^3*V2[s, s] + 0.191027336860670194*zb^12*Log[zb]^3*V2[s, s] + 0.195780454113787447*zb^13*Log[zb]^3*V2[s, s] + 0.200067789353503639*zb^14*Log[zb]^3*V2[s, s] + 0.203955762051000146*zb^15*Log[zb]^3*V2[s, s] + 0.207498974790641457*zb^16*Log[zb]^3*V2[s, s] + 0.210742620669091257*zb^17*Log[zb]^3*V2[s, s] + 0.213724362662271159*zb^18*Log[zb]^3*V2[s, s] + 0.216475802733112675*zb^19*Log[zb]^3*V2[s, s] + 0.219023633506347645*zb^20*Log[zb]^3*V2[s, s] + 0.221390544971924892*zb^21*Log[zb]^3*V2[s, s] + 0.223595942115000456*zb^22*Log[zb]^3*V2[s, s] + 0.2256565162682467*zb^23*Log[zb]^3*V2[s, s] + 0.227586702846243161*zb^24*Log[zb]^3*V2[s, s] + 0.229399050388248127*zb^25*Log[zb]^3*V2[s, s] + 0.231104519977880095*zb^26*Log[zb]^3*V2[s, s] + 0.232712729683034322*zb^27*Log[zb]^3*V2[s, s] + 0.234232155314990814*zb^28*Log[zb]^3*V2[s, s] + 0.235670296271943885*zb^29*Log[zb]^3*V2[s, s] + 0.237033813305341886*zb^30*Log[zb]^3*V2[s, s] + 0.238328643575311097*zb^31*Log[zb]^3*V2[s, s] + 0.239560097230932187*zb^32*Log[zb]^3*V2[s, s] + 0.24073293887822936*zb^33*Log[zb]^3*V2[s, s] + 0.24185145662094779*zb^34*Log[zb]^3*V2[s, s] + 0.242919520829947896*zb^35*Log[zb]^3*V2[s, s] + 0.243940634381465592*zb^36*Log[zb]^3*V2[s, s] + 0.244917975776360757*zb^37*Log[zb]^3*V2[s, s] + 0.245854436291998051*zb^38*Log[zb]^3*V2[s, s] + 0.246752652110538889*zb^39*Log[zb]^3*V2[s, s] + 0.247615032200695503*zb^40*Log[zb]^3*V2[s, s] + 0.24844378259560368*zb^41*Log[zb]^3*V2[s, s] + 0.249240927600620402*zb^42*Log[zb]^3*V2[s, s] + 0.250008328376283611*zb^43*Log[zb]^3*V2[s, s] + 0.25074769926928175*zb^44*Log[zb]^3*V2[s, s] + 0.251460622204861946*zb^45*Log[zb]^3*V2[s, s] + 0.252148559405129225*zb^46*Log[zb]^3*V2[s, s] + 0.252812864657158855*zb^47*Log[zb]^3*V2[s, s] + 0.2534547933211746*zb^48*Log[zb]^3*V2[s, s] + 0.254075511240969833*zb^49*Log[zb]^3*V2[s, s] + 0.254676102695255311*zb^50*Log[zb]^3*V2[s, s], ALARM*zb^51 + 0.0104166666666666667*zb^2*V2[1., s] - 0.00475964718416732186*zb^3*V2[1., s] - 0.00847193340098010207*zb^4*V2[1., s] - 0.0120598211811827993*zb^5*V2[1., s] - 0.0170093768008636508*zb^6*V2[1., s] - 0.0193137234769177591*zb^7*V2[1., s] - 0.0190528391477401109*zb^8*V2[1., s] - 0.0171783496561739883*zb^9*V2[1., s] - 0.0145253863820455283*zb^10*V2[1., s] - 0.0116442767593948308*zb^11*V2[1., s] - 0.00884765663595224392*zb^12*V2[1., s] - 0.006289346417016355*zb^13*V2[1., s] - 0.00402818737270663309*zb^14*V2[1., s] - 0.00207089771253244265*zb^15*V2[1., s] - 0.000398298024910669213*zb^16*V2[1., s] + 0.00101964450500677573*zb^17*V2[1., s] + 0.00221569741223008875*zb^18*V2[1., s] + 0.00322130822013239151*zb^19*V2[1., s] + 0.00406482874383147994*zb^20*V2[1., s] + 0.00477095717675094244*zb^21*V2[1., s] + 0.00536079005863955342*zb^22*V2[1., s] + 0.00585214799784314111*zb^23*V2[1., s] + 0.00625999672321265953*zb^24*V2[1., s] + 0.006596873986512024*zb^25*V2[1., s] + 0.00687328154711061496*zb^26*V2[1., s] + 0.0070980272037324*zb^27*V2[1., s] + 0.00727851474909778934*zb^28*V2[1., s] + 0.00742098566097314*zb^29*V2[1., s] + 0.00753071861066152467*zb^30*V2[1., s] + 0.00761219329631879656*zb^31*V2[1., s] + 0.00766922468317585531*zb^32*V2[1., s] + 0.00770507297498983227*zb^33*V2[1., s] + 0.00772253381113538411*zb^34*V2[1., s] + 0.00772401240249361297*zb^35*V2[1., s] + 0.00771158463451264657*zb^36*V2[1., s] + 0.0076870475887508205*zb^37*V2[1., s] + 0.00765196145912473287*zb^38*V2[1., s] + 0.00760768445344344426*zb^39*V2[1., s] + 0.00755540196041911475*zb^40*V2[1., s] + 0.00749615101371055984*zb^41*V2[1., s] + 0.00743084088584319301*zb^42*V2[1., s] + 0.00736027048611668818*zb^43*V2[1., s] + 0.007285143109726886*zb^44*V2[1., s] + 0.00720607898374104115*zb^45*V2[1., s] + 0.00712362597405279239*zb^46*V2[1., s] + 0.00703826875186568218*zb^47*V2[1., s] + 0.00695043666534103892*zb^48*V2[1., s] + 0.00686051051921746887*zb^49*V2[1., s] + 0.00676882843042940103*zb^50*V2[1., s] - 0.00347222222222222222*zb^2*Log[Q2/muf2]*V2[1., s] + 0.000289351851851851852*zb^4*Log[Q2/muf2]*V2[1., s] + 0.00154320987654320988*zb^5*Log[Q2/muf2]*V2[1., s] + 0.00442258230452674897*zb^6*Log[Q2/muf2]*V2[1., s] + 0.00697911417653481146*zb^7*Log[Q2/muf2]*V2[1., s] + 0.00871546149323927102*zb^8*Log[Q2/muf2]*V2[1., s] + 0.009688413474100202*zb^9*Log[Q2/muf2]*V2[1., s] + 0.0100909306966956879*zb^10*Log[Q2/muf2]*V2[1., s] + 0.0101094109839374991*zb^11*Log[Q2/muf2]*V2[1., s] + 0.00988720003707197904*zb^12*Log[Q2/muf2]*V2[1., s] + 0.00952424544377428171*zb^13*Log[Q2/muf2]*V2[1., s] + 0.00908645001108117889*zb^14*Log[Q2/muf2]*V2[1., s] + 0.00861559873385441813*zb^15*Log[Q2/muf2]*V2[1., s] + 0.008137295193037037*zb^16*Log[Q2/muf2]*V2[1., s] + 0.00766664732063931401*zb^17*Log[Q2/muf2]*V2[1., s] + 0.00721211717167912199*zb^18*Log[Q2/muf2]*V2[1., s] + 0.00677804199943570876*zb^19*Log[Q2/muf2]*V2[1., s] + 0.00636624982089308334*zb^20*Log[Q2/muf2]*V2[1., s] + 0.005977078867947839*zb^21*Log[Q2/muf2]*V2[1., s] + 0.00561001297552777104*zb^22*Log[Q2/muf2]*V2[1., s] + 0.00526407301465850036*zb^23*Log[Q2/muf2]*V2[1., s] + 0.00493805489629796365*zb^24*Log[Q2/muf2]*V2[1., s] + 0.00463067181049833375*zb^25*Log[Q2/muf2]*V2[1., s] + 0.00434063709476372954*zb^26*Log[Q2/muf2]*V2[1., s] + 0.00406671055933272699*zb^27*Log[Q2/muf2]*V2[1., s] + 0.00380772252515071416*zb^28*Log[Q2/muf2]*V2[1., s] + 0.00356258444532365466*zb^29*Log[Q2/muf2]*V2[1., s] + 0.00333029160985054189*zb^30*Log[Q2/muf2]*V2[1., s] + 0.00310992132764344898*zb^31*Log[Q2/muf2]*V2[1., s] + 0.00290062866624409417*zb^32*Log[Q2/muf2]*V2[1., s] + 0.00270164101128689157*zb^33*Log[Q2/muf2]*V2[1., s] + 0.002512252198865239*zb^34*Log[Q2/muf2]*V2[1., s] + 0.00233181665847586741*zb^35*Log[Q2/muf2]*V2[1., s] + 0.00215974380965249761*zb^36*Log[Q2/muf2]*V2[1., s] + 0.00199549283643562986*zb^37*Log[Q2/muf2]*V2[1., s] + 0.00183856789209088293*zb^38*Log[Q2/muf2]*V2[1., s] + 0.00168851374419863627*zb^39*Log[Q2/muf2]*V2[1., s] + 0.00154491184622788103*zb^40*Log[Q2/muf2]*V2[1., s] + 0.00140737680896254777*zb^41*Log[Q2/muf2]*V2[1., s] + 0.00127555323926249348*zb^42*Log[Q2/muf2]*V2[1., s] + 0.00114911291184965778*zb^43*Log[Q2/muf2]*V2[1., s] + 0.00102775224038492528*zb^44*Log[Q2/muf2]*V2[1., s] + 0.000911190015970053461*zb^45*Log[Q2/muf2]*V2[1., s] + 0.000799165383712545337*zb^46*Log[Q2/muf2]*V2[1., s] + 0.000691436030731665876*zb^47*Log[Q2/muf2]*V2[1., s] + 0.000587776561727388762*zb^48*Log[Q2/muf2]*V2[1., s] + 0.00048797704085020105*zb^49*Log[Q2/muf2]*V2[1., s] + 0.000391841681031367369*zb^50*Log[Q2/muf2]*V2[1., s] - 0.000231481481481481481*zb^6*Log[Q2/muf2]^2*V2[1., s] - 0.000529100529100529101*zb^7*Log[Q2/muf2]^2*V2[1., s] - 0.000810185185185185185*zb^8*Log[Q2/muf2]^2*V2[1., s] - 0.00104717813051146384*zb^9*Log[Q2/muf2]^2*V2[1., s] - 0.00123695620223398001*zb^10*Log[Q2/muf2]^2*V2[1., s] - 0.00138528138528138528*zb^11*Log[Q2/muf2]^2*V2[1., s] - 0.00150001725811910997*zb^12*Log[Q2/muf2]^2*V2[1., s] - 0.00158851993342734083*zb^13*Log[Q2/muf2]^2*V2[1., s] - 0.00165685667091090372*zb^14*Log[Q2/muf2]^2*V2[1., s] - 0.00170975555896190817*zb^15*Log[Q2/muf2]^2*V2[1., s] - 0.00175080234500704077*zb^16*Log[Q2/muf2]^2*V2[1., s] - 0.00178268515329381342*zb^17*Log[Q2/muf2]^2*V2[1., s] - 0.0018074145095352883*zb^18*Log[Q2/muf2]^2*V2[1., s] - 0.00182649943106026124*zb^19*Log[Q2/muf2]^2*V2[1., s] - 0.00184108078230652333*zb^20*Log[Q2/muf2]^2*V2[1., s] - 0.00185202943752683093*zb^21*Log[Q2/muf2]^2*V2[1., s] - 0.00186001752825889445*zb^22*Log[Q2/muf2]^2*V2[1., s] - 0.00186556987496742834*zb^23*Log[Q2/muf2]^2*V2[1., s] - 0.00186910112035659139*zb^24*Log[Q2/muf2]^2*V2[1., s] - 0.00187094264594811995*zb^25*Log[Q2/muf2]^2*V2[1., s] - 0.00187136221193183352*zb^26*Log[Q2/muf2]^2*V2[1., s] - 0.00187057840822774801*zb^27*Log[Q2/muf2]^2*V2[1., s] - 0.00186877138995604114*zb^28*Log[Q2/muf2]^2*V2[1., s] - 0.00186609093523563447*zb^29*Log[Q2/muf2]^2*V2[1., s] - 0.00186266255803122376*zb^30*Log[Q2/muf2]^2*V2[1., s] - 0.00185859219562775029*zb^31*Log[Q2/muf2]^2*V2[1., s] - 0.00185396984147352865*zb^32*Log[Q2/muf2]^2*V2[1., s] - 0.00184887238991843946*zb^33*Log[Q2/muf2]^2*V2[1., s] - 0.00184336588606038159*zb^34*Log[Q2/muf2]^2*V2[1., s] - 0.00183750732202130654*zb^35*Log[Q2/muf2]^2*V2[1., s] - 0.00183134608398016419*zb^36*Log[Q2/muf2]^2*V2[1., s] - 0.00182492512770775181*zb^37*Log[Q2/muf2]^2*V2[1., s] - 0.00181828194108674842*zb^38*Log[Q2/muf2]^2*V2[1., s] - 0.00181144933802151604*zb^39*Log[Q2/muf2]^2*V2[1., s] - 0.00180445611776082998*zb^40*Log[Q2/muf2]^2*V2[1., s] - 0.00179732761593370998*zb^41*Log[Q2/muf2]^2*V2[1., s] - 0.00179008616780268596*zb^42*Log[Q2/muf2]^2*V2[1., s] - 0.00178275149985165843*zb^43*Log[Q2/muf2]^2*V2[1., s] - 0.00177534106247660728*zb^44*Log[Q2/muf2]^2*V2[1., s] - 0.00176787031397010164*zb^45*Log[Q2/muf2]^2*V2[1., s] - 0.00176035296399138043*zb^46*Log[Q2/muf2]^2*V2[1., s] - 0.00175280118315120559*zb^47*Log[Q2/muf2]^2*V2[1., s] - 0.00174522578411044588*zb^48*Log[Q2/muf2]^2*V2[1., s] - 0.00173763637861596349*zb^49*Log[Q2/muf2]^2*V2[1., s] - 0.00173004151411887714*zb^50*Log[Q2/muf2]^2*V2[1., s] - 0.00694444444444444444*zb^2*Log[zb]*V2[1., s] + 0.000578703703703703704*zb^4*Log[zb]*V2[1., s] + 0.00308641975308641975*zb^5*Log[zb]*V2[1., s] + 0.00884516460905349794*zb^6*Log[zb]*V2[1., s] + 0.0139582283530696229*zb^7*Log[zb]*V2[1., s] + 0.017430922986478543*zb^8*Log[zb]*V2[1., s] + 0.019376826948200403*zb^9*Log[zb]*V2[1., s] + 0.0201818613933913758*zb^10*Log[zb]*V2[1., s] + 0.0202188219678749982*zb^11*Log[zb]*V2[1., s] + 0.0197744000741439581*zb^12*Log[zb]*V2[1., s] + 0.0190484908875485634*zb^13*Log[zb]*V2[1., s] + 0.0181729000221623578*zb^14*Log[zb]*V2[1., s] + 0.0172311974677088363*zb^15*Log[zb]*V2[1., s] + 0.0162745903860740756*zb^16*Log[zb]*V2[1., s] + 0.015333294641278628*zb^17*Log[zb]*V2[1., s] + 0.014424234343358244*zb^18*Log[zb]*V2[1., s] + 0.0135560839988714175*zb^19*Log[zb]*V2[1., s] + 0.0127324996417861667*zb^20*Log[zb]*V2[1., s] + 0.0119541577358956774*zb^21*Log[zb]*V2[1., s] + 0.0112200259510555421*zb^22*Log[zb]*V2[1., s] + 0.0105281460293170007*zb^23*Log[zb]*V2[1., s] + 0.00987610979259592731*zb^24*Log[zb]*V2[1., s] + 0.009261343620996667*zb^25*Log[zb]*V2[1., s] + 0.00868127418952745908*zb^26*Log[zb]*V2[1., s] + 0.00813342111866545398*zb^27*Log[zb]*V2[1., s] + 0.00761544505030142832*zb^28*Log[zb]*V2[1., s] + 0.00712516889064730933*zb^29*Log[zb]*V2[1., s] + 0.00666058321970108378*zb^30*Log[zb]*V2[1., s] + 0.00621984265528689796*zb^31*Log[zb]*V2[1., s] + 0.00580125733248818834*zb^32*Log[zb]*V2[1., s] + 0.00540328202257378314*zb^33*Log[zb]*V2[1., s] + 0.00502450439773047821*zb^34*Log[zb]*V2[1., s] + 0.00466363331695173483*zb^35*Log[zb]*V2[1., s] + 0.00431948761930499521*zb^36*Log[zb]*V2[1., s] + 0.00399098567287125971*zb^37*Log[zb]*V2[1., s] + 0.00367713578418176586*zb^38*Log[zb]*V2[1., s] + 0.00337702748839727254*zb^39*Log[zb]*V2[1., s] + 0.00308982369245576206*zb^40*Log[zb]*V2[1., s] + 0.00281475361792509555*zb^41*Log[zb]*V2[1., s] + 0.00255110647852498696*zb^42*Log[zb]*V2[1., s] + 0.00229822582369931557*zb^43*Log[zb]*V2[1., s] + 0.00205550448076985056*zb^44*Log[zb]*V2[1., s] + 0.00182238003194010692*zb^45*Log[zb]*V2[1., s] + 0.00159833076742509067*zb^46*Log[zb]*V2[1., s] + 0.00138287206146333175*zb^47*Log[zb]*V2[1., s] + 0.00117555312345477752*zb^48*Log[zb]*V2[1., s] + 0.000975954081700402101*zb^49*Log[zb]*V2[1., s] + 0.000783683362062734737*zb^50*Log[zb]*V2[1., s] - 0.000925925925925925926*zb^6*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.0021164021164021165*zb^7*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00324074074074074074*zb^8*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00418871252204585538*zb^9*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00494782480893592005*zb^10*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00554112554112554113*zb^11*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00600006903247643988*zb^12*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00635407973370936334*zb^13*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00662742668364361486*zb^14*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00683902223584763267*zb^15*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.007003209380028163*zb^16*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.007130740613175254*zb^17*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00722965803814115361*zb^18*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00730599772424104496*zb^19*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00736432312922609334*zb^20*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00740811775010732371*zb^21*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.0074400701130355774*zb^22*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00746227949986971336*zb^23*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00747640448142636556*zb^24*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00748377058379247979*zb^25*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.007485448847727334*zb^26*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00748231363291099204*zb^27*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00747508555982416456*zb^28*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00746436374094253788*zb^29*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00745065023212489502*zb^30*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00743436878251100116*zb^31*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.007415879365894115*zb^32*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00739548955967375786*zb^33*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00737346354424152638*zb^34*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00735002928808522617*zb^35*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00732538433592065677*zb^36*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00729970051083100722*zb^37*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00727312776434699366*zb^38*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00724579735208606417*zb^39*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00721782447104331993*zb^40*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00718931046373483992*zb^41*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00716034467121074383*zb^42*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00713100599940663373*zb^43*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00710136424990642912*zb^44*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00707148125588040656*zb^45*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.007041411855965522*zb^46*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00701120473260482237*zb^47*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00698090313644178351*zb^48*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00695054551446385397*zb^49*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.00692016605647550857*zb^50*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.000925925925925925926*zb^6*Log[zb]^2*V2[1., s] - 0.0021164021164021165*zb^7*Log[zb]^2*V2[1., s] - 0.00324074074074074074*zb^8*Log[zb]^2*V2[1., s] - 0.00418871252204585538*zb^9*Log[zb]^2*V2[1., s] - 0.00494782480893592005*zb^10*Log[zb]^2*V2[1., s] - 0.00554112554112554113*zb^11*Log[zb]^2*V2[1., s] - 0.00600006903247643988*zb^12*Log[zb]^2*V2[1., s] - 0.00635407973370936334*zb^13*Log[zb]^2*V2[1., s] - 0.00662742668364361486*zb^14*Log[zb]^2*V2[1., s] - 0.00683902223584763267*zb^15*Log[zb]^2*V2[1., s] - 0.007003209380028163*zb^16*Log[zb]^2*V2[1., s] - 0.007130740613175254*zb^17*Log[zb]^2*V2[1., s] - 0.00722965803814115361*zb^18*Log[zb]^2*V2[1., s] - 0.00730599772424104496*zb^19*Log[zb]^2*V2[1., s] - 0.00736432312922609334*zb^20*Log[zb]^2*V2[1., s] - 0.00740811775010732371*zb^21*Log[zb]^2*V2[1., s] - 0.0074400701130355774*zb^22*Log[zb]^2*V2[1., s] - 0.00746227949986971336*zb^23*Log[zb]^2*V2[1., s] - 0.00747640448142636556*zb^24*Log[zb]^2*V2[1., s] - 0.00748377058379247979*zb^25*Log[zb]^2*V2[1., s] - 0.007485448847727334*zb^26*Log[zb]^2*V2[1., s] - 0.00748231363291099204*zb^27*Log[zb]^2*V2[1., s] - 0.00747508555982416456*zb^28*Log[zb]^2*V2[1., s] - 0.00746436374094253788*zb^29*Log[zb]^2*V2[1., s] - 0.00745065023212489502*zb^30*Log[zb]^2*V2[1., s] - 0.00743436878251100116*zb^31*Log[zb]^2*V2[1., s] - 0.007415879365894115*zb^32*Log[zb]^2*V2[1., s] - 0.00739548955967375786*zb^33*Log[zb]^2*V2[1., s] - 0.00737346354424152638*zb^34*Log[zb]^2*V2[1., s] - 0.00735002928808522617*zb^35*Log[zb]^2*V2[1., s] - 0.00732538433592065677*zb^36*Log[zb]^2*V2[1., s] - 0.00729970051083100722*zb^37*Log[zb]^2*V2[1., s] - 0.00727312776434699366*zb^38*Log[zb]^2*V2[1., s] - 0.00724579735208606417*zb^39*Log[zb]^2*V2[1., s] - 0.00721782447104331993*zb^40*Log[zb]^2*V2[1., s] - 0.00718931046373483992*zb^41*Log[zb]^2*V2[1., s] - 0.00716034467121074383*zb^42*Log[zb]^2*V2[1., s] - 0.00713100599940663373*zb^43*Log[zb]^2*V2[1., s] - 0.00710136424990642912*zb^44*Log[zb]^2*V2[1., s] - 0.00707148125588040656*zb^45*Log[zb]^2*V2[1., s] - 0.007041411855965522*zb^46*Log[zb]^2*V2[1., s] - 0.00701120473260482237*zb^47*Log[zb]^2*V2[1., s] - 0.00698090313644178351*zb^48*Log[zb]^2*V2[1., s] - 0.00695054551446385397*zb^49*Log[zb]^2*V2[1., s] - 0.00692016605647550857*zb^50*Log[zb]^2*V2[1., s] - 0.303113815477298744*zb^2*V2[s, s] + 0.858592286961387133*zb^3*V2[s, s] - 0.205505427948616707*zb^4*V2[s, s] + 0.0927146151410410221*zb^5*V2[s, s] + 0.0857386791939360552*zb^6*V2[s, s] + 0.0457028881993004887*zb^7*V2[s, s] + 0.00969621936743414048*zb^8*V2[s, s] - 0.0188856919521152559*zb^9*V2[s, s] - 0.0412638267522179407*zb^10*V2[s, s] - 0.0588932410402002338*zb^11*V2[s, s] - 0.0728895106350255095*zb^12*V2[s, s] - 0.0840554215288442948*zb^13*V2[s, s] - 0.0929712089173520667*zb^14*V2[s, s] - 0.100065475289135352*zb^15*V2[s, s] - 0.105662753650495471*zb^16*V2[s, s] - 0.110014515783372914*zb^17*V2[s, s] - 0.113319571256013518*zb^18*V2[s, s] - 0.115737786227506722*zb^19*V2[s, s] - 0.117399553216362212*zb^20*V2[s, s] - 0.11841250120142308*zb^21*V2[s, s] - 0.118866368390843471*zb^22*V2[s, s] - 0.118836620150536992*zb^23*V2[s, s] - 0.11838718858830892*zb^24*V2[s, s] - 0.117572583104012103*zb^25*V2[s, s] - 0.116439540974477278*zb^26*V2[s, s] - 0.115028335254894253*zb^27*V2[s, s] - 0.113373823089474472*zb^28*V2[s, s] - 0.111506294452953159*zb^29*V2[s, s] - 0.109452165448443165*zb^30*V2[s, s] - 0.107234549119931863*zb^31*V2[s, s] - 0.104873728750367603*zb^32*V2[s, s] - 0.102387552808420298*zb^33*V2[s, s] - 0.0997917664199391249*zb^34*V2[s, s] - 0.0971002910320862097*zb^35*V2[s, s] - 0.0943254615075450209*zb^36*V2[s, s] - 0.0914782280238178835*zb^37*V2[s, s] - 0.0885683287109473264*zb^38*V2[s, s] - 0.0856044378345585574*zb^39*V2[s, s] - 0.0825942934434988712*zb^40*V2[s, s] - 0.0795448076964686436*zb^41*V2[s, s] - 0.0764621625182799862*zb^42*V2[s, s] - 0.0733518927825272089*zb^43*V2[s, s] - 0.0702189588498644204*zb^44*V2[s, s] - 0.0670678099916896402*zb^45*V2[s, s] - 0.0639024399839054488*zb^46*V2[s, s] - 0.0607264359537476972*zb^47*V2[s, s] - 0.05754302139598581*zb^48*V2[s, s] - 0.0543550941364387161*zb^49*V2[s, s] - 0.0511652599054406445*zb^50*V2[s, s] + 0.484599816621276724*zb^2*Log[Q2/muf2]*V2[s, s] - 0.638888888888888889*zb^3*Log[Q2/muf2]*V2[s, s] + 0.148587377747517816*zb^4*Log[Q2/muf2]*V2[s, s] - 0.0237854244807563984*zb^5*Log[Q2/muf2]*V2[s, s] - 0.0777177844225583322*zb^6*Log[Q2/muf2]*V2[s, s] - 0.0947425453066625024*zb^7*Log[Q2/muf2]*V2[s, s] - 0.0992750177432354574*zb^8*Log[Q2/muf2]*V2[s, s] - 0.0986534852290835506*zb^9*Log[Q2/muf2]*V2[s, s] - 0.0954880647201435826*zb^10*Log[Q2/muf2]*V2[s, s] - 0.0908899837832800446*zb^11*Log[Q2/muf2]*V2[s, s] - 0.0854173269446961826*zb^12*Log[Q2/muf2]*V2[s, s] - 0.0793906326473430631*zb^13*Log[Q2/muf2]*V2[s, s] - 0.0730127646843090625*zb^14*Log[Q2/muf2]*V2[s, s] - 0.0664206432508959348*zb^15*Log[Q2/muf2]*V2[s, s] - 0.0597104844432809*zb^16*Log[Q2/muf2]*V2[s, s] - 0.0529515570988987467*zb^17*Log[Q2/muf2]*V2[s, s] - 0.0461944059461153127*zb^18*Log[Q2/muf2]*V2[s, s] - 0.0394761310728630384*zb^19*Log[Q2/muf2]*V2[s, s] - 0.0328239604361558898*zb^20*Log[Q2/muf2]*V2[s, s] - 0.0262577602871023726*zb^21*Log[Q2/muf2]*V2[s, s] - 0.0197918476473969606*zb^22*Log[Q2/muf2]*V2[s, s] - 0.0134363249105223069*zb^23*Log[Q2/muf2]*V2[s, s] - 0.00719807710978321953*zb^24*Log[Q2/muf2]*V2[s, s] - 0.001081525560504852*zb^25*Log[Q2/muf2]*V2[s, s] + 0.00491079753879322414*zb^26*Log[Q2/muf2]*V2[s, s] + 0.0107778078876310481*zb^27*Log[Q2/muf2]*V2[s, s] + 0.0165195283264408052*zb^28*Log[Q2/muf2]*V2[s, s] + 0.0221368244321543266*zb^29*Log[Q2/muf2]*V2[s, s] + 0.0276311985869840327*zb^30*Log[Q2/muf2]*V2[s, s] + 0.0330046291214617921*zb^31*Log[Q2/muf2]*V2[s, s] + 0.0382594444011477053*zb^32*Log[Q2/muf2]*V2[s, s] + 0.0433982241385027375*zb^33*Log[Q2/muf2]*V2[s, s] + 0.0484237220092925135*zb^34*Log[Q2/muf2]*V2[s, s] + 0.0533388050045037746*zb^35*Log[Q2/muf2]*V2[s, s] + 0.0581464059725931619*zb^36*Log[Q2/muf2]*V2[s, s] + 0.0628494865877043779*zb^37*Log[Q2/muf2]*V2[s, s] + 0.0674510085786291918*zb^38*Log[Q2/muf2]*V2[s, s] + 0.0719539115156044763*zb^39*Log[Q2/muf2]*V2[s, s] + 0.0763610958106215797*zb^40*Log[Q2/muf2]*V2[s, s] + 0.0806754098663815688*zb^41*Log[Q2/muf2]*V2[s, s] + 0.0848996405277884083*zb^42*Log[Q2/muf2]*V2[s, s] + 0.0890365061618240821*zb^43*Log[Q2/muf2]*V2[s, s] + 0.0930886518273308249*zb^44*Log[Q2/muf2]*V2[s, s] + 0.0970586461036712634*zb^45*Log[Q2/muf2]*V2[s, s] + 0.100948979232607669*zb^46*Log[Q2/muf2]*V2[s, s] + 0.104762062295782778*zb^47*Log[Q2/muf2]*V2[s, s] + 0.108500227204570307*zb^48*Log[Q2/muf2]*V2[s, s] + 0.112165727322649187*zb^49*Log[Q2/muf2]*V2[s, s] + 0.115760738576671167*zb^50*Log[Q2/muf2]*V2[s, s] - 0.1875*zb^2*Log[Q2/muf2]^2*V2[s, s] + 0.104166666666666667*zb^3*Log[Q2/muf2]^2*V2[s, s] - 0.0729166666666666667*zb^4*Log[Q2/muf2]^2*V2[s, s] - 0.0575*zb^5*Log[Q2/muf2]^2*V2[s, s] - 0.0446296296296296296*zb^6*Log[Q2/muf2]^2*V2[s, s] - 0.0354109977324263039*zb^7*Log[Q2/muf2]^2*V2[s, s] - 0.0280850222033257748*zb^8*Log[Q2/muf2]^2*V2[s, s] - 0.02182375650877635*zb^9*Log[Q2/muf2]^2*V2[s, s] - 0.0162577212983959016*zb^10*Log[Q2/muf2]^2*V2[s, s] - 0.0112058370588312868*zb^11*Log[Q2/muf2]^2*V2[s, s] - 0.00656707737808928285*zb^12*Log[Q2/muf2]^2*V2[s, s] - 0.00227717115829003941*zb^13*Log[Q2/muf2]^2*V2[s, s] + 0.00170955004069558166*zb^14*Log[Q2/muf2]^2*V2[s, s] + 0.00542825772729004418*zb^15*Log[Q2/muf2]^2*V2[s, s] + 0.00890751871293703593*zb^16*Log[Q2/muf2]^2*V2[s, s] + 0.0121713244909041882*zb^17*Log[Q2/muf2]^2*V2[s, s] + 0.0152402492307872895*zb^18*Log[Q2/muf2]^2*V2[s, s] + 0.0181321740929783642*zb^19*Log[Q2/muf2]^2*V2[s, s] + 0.0208627801844834195*zb^20*Log[Q2/muf2]^2*V2[s, s] + 0.0234459083026894772*zb^21*Log[Q2/muf2]^2*V2[s, s] + 0.0258938356707458275*zb^22*Log[Q2/muf2]^2*V2[s, s] + 0.0282174969191477674*zb^23*Log[Q2/muf2]^2*V2[s, s] + 0.0304266651165228618*zb^24*Log[Q2/muf2]^2*V2[s, s] + 0.0325301026696276556*zb^25*Log[Q2/muf2]^2*V2[s, s] + 0.0345356886204215478*zb^26*Log[Q2/muf2]^2*V2[s, s] + 0.03645052694886575*zb^27*Log[Q2/muf2]^2*V2[s, s] + 0.0382810393001996636*zb^28*Log[Q2/muf2]^2*V2[s, s] + 0.04003304477112023*zb^29*Log[Q2/muf2]^2*V2[s, s] + 0.0417118288423809459*zb^30*Log[Q2/muf2]^2*V2[s, s] + 0.0433222031453181148*zb^31*Log[Q2/muf2]^2*V2[s, s] + 0.0448685574459428133*zb^32*Log[Q2/muf2]^2*V2[s, s] + 0.0463549049927006207*zb^33*Log[Q2/muf2]^2*V2[s, s] + 0.0477849221843875261*zb^34*Log[Q2/muf2]^2*V2[s, s] + 0.0491619833610474716*zb^35*Log[Q2/muf2]^2*V2[s, s] + 0.0504891913947791916*zb^36*Log[Q2/muf2]^2*V2[s, s] + 0.051769404653397806*zb^37*Log[Q2/muf2]^2*V2[s, s] + 0.0530052608234906338*zb^38*Log[Q2/muf2]^2*V2[s, s] + 0.0541991980072615267*zb^39*Log[Q2/muf2]^2*V2[s, s] + 0.0553534734470836499*zb^40*Log[Q2/muf2]^2*V2[s, s] + 0.0564701801808183722*zb^41*Log[Q2/muf2]^2*V2[s, s] + 0.0575512618880531471*zb^42*Log[Q2/muf2]^2*V2[s, s] + 0.0585985261511197685*zb^43*Log[Q2/muf2]^2*V2[s, s] + 0.0596136563239785257*zb^44*Log[Q2/muf2]^2*V2[s, s] + 0.0605982221758914442*zb^45*Log[Q2/muf2]^2*V2[s, s] + 0.0615536894545149281*zb^46*Log[Q2/muf2]^2*V2[s, s] + 0.0624814284940027583*zb^47*Log[Q2/muf2]^2*V2[s, s] + 0.06338272197741318*zb^48*Log[Q2/muf2]^2*V2[s, s] + 0.0642587719487329557*zb^49*Log[Q2/muf2]^2*V2[s, s] + 0.0651107061578117058*zb^50*Log[Q2/muf2]^2*V2[s, s] + 0.0208333333333333333*zb^2*Log[Q2/muf2]^3*V2[s, s] + 0.0138888888888888889*zb^4*Log[Q2/muf2]^3*V2[s, s] + 0.0166666666666666667*zb^5*Log[Q2/muf2]^3*V2[s, s] + 0.018287037037037036*zb^6*Log[Q2/muf2]^3*V2[s, s] + 0.0195767195767195767*zb^7*Log[Q2/muf2]^3*V2[s, s] + 0.0206762566137566138*zb^8*Log[Q2/muf2]^3*V2[s, s] + 0.0216324955908289242*zb^9*Log[Q2/muf2]^3*V2[s, s] + 0.0224724426807760141*zb^10*Log[Q2/muf2]^3*V2[s, s] + 0.0232158890492223826*zb^11*Log[Q2/muf2]^3*V2[s, s] + 0.0238784171075837743*zb^12*Log[Q2/muf2]^3*V2[s, s] + 0.0244725567642234309*zb^13*Log[Q2/muf2]^3*V2[s, s] + 0.0250084736691879549*zb^14*Log[Q2/muf2]^3*V2[s, s] + 0.0254944702563750183*zb^15*Log[Q2/muf2]^3*V2[s, s] + 0.0259373718488301822*zb^16*Log[Q2/muf2]^3*V2[s, s] + 0.0263428275836364072*zb^17*Log[Q2/muf2]^3*V2[s, s] + 0.0267155453327838949*zb^18*Log[Q2/muf2]^3*V2[s, s] + 0.0270594753416390843*zb^19*Log[Q2/muf2]^3*V2[s, s] + 0.0273779541882934556*zb^20*Log[Q2/muf2]^3*V2[s, s] + 0.0276738181214906115*zb^21*Log[Q2/muf2]^3*V2[s, s] + 0.027949492764375056*zb^22*Log[Q2/muf2]^3*V2[s, s] + 0.0282070645335308388*zb^23*Log[Q2/muf2]^3*V2[s, s] + 0.0284483378557803952*zb^24*Log[Q2/muf2]^3*V2[s, s] + 0.0286748812985310159*zb^25*Log[Q2/muf2]^3*V2[s, s] + 0.0288880649972350118*zb^26*Log[Q2/muf2]^3*V2[s, s] + 0.0290890912103792902*zb^27*Log[Q2/muf2]^3*V2[s, s] + 0.0292790194143738517*zb^28*Log[Q2/muf2]^3*V2[s, s] + 0.0294587870339929857*zb^29*Log[Q2/muf2]^3*V2[s, s] + 0.0296292266631677357*zb^30*Log[Q2/muf2]^3*V2[s, s] + 0.0297910804469138871*zb^31*Log[Q2/muf2]^3*V2[s, s] + 0.0299450121538665234*zb^32*Log[Q2/muf2]^3*V2[s, s] + 0.03009161735977867*zb^33*Log[Q2/muf2]^3*V2[s, s] + 0.0302314320776184737*zb^34*Log[Q2/muf2]^3*V2[s, s] + 0.0303649401037434869*zb^35*Log[Q2/muf2]^3*V2[s, s] + 0.0304925792976832*zb^36*Log[Q2/muf2]^3*V2[s, s] + 0.0306147469720450947*zb^37*Log[Q2/muf2]^3*V2[s, s] + 0.0307318045364997564*zb^38*Log[Q2/muf2]^3*V2[s, s] + 0.0308440815138173611*zb^39*Log[Q2/muf2]^3*V2[s, s] + 0.0309518790250869379*zb^40*Log[Q2/muf2]^3*V2[s, s] + 0.0310554728244504588*zb^41*Log[Q2/muf2]^3*V2[s, s] + 0.0311551159500775503*zb^42*Log[Q2/muf2]^3*V2[s, s] + 0.0312510410470354514*zb^43*Log[Q2/muf2]^3*V2[s, s] + 0.0313434624086602175*zb^44*Log[Q2/muf2]^3*V2[s, s] + 0.0314325777756077433*zb^45*Log[Q2/muf2]^3*V2[s, s] + 0.0315185699256411531*zb^46*Log[Q2/muf2]^3*V2[s, s] + 0.0316016080821448569*zb^47*Log[Q2/muf2]^3*V2[s, s] + 0.0316818491651468226*zb^48*Log[Q2/muf2]^3*V2[s, s] + 0.0317594389051212291*zb^49*Log[Q2/muf2]^3*V2[s, s] + 0.0318345128369069139*zb^50*Log[Q2/muf2]^3*V2[s, s] + 0.969199633242553448*zb^2*Log[zb]*V2[s, s] - 1.27777777777777778*zb^3*Log[zb]*V2[s, s] + 0.297174755495035632*zb^4*Log[zb]*V2[s, s] - 0.0475708489615127968*zb^5*Log[zb]*V2[s, s] - 0.155435568845116664*zb^6*Log[zb]*V2[s, s] - 0.189485090613325005*zb^7*Log[zb]*V2[s, s] - 0.198550035486470915*zb^8*Log[zb]*V2[s, s] - 0.197306970458167101*zb^9*Log[zb]*V2[s, s] - 0.190976129440287165*zb^10*Log[zb]*V2[s, s] - 0.181779967566560089*zb^11*Log[zb]*V2[s, s] - 0.170834653889392365*zb^12*Log[zb]*V2[s, s] - 0.158781265294686126*zb^13*Log[zb]*V2[s, s] - 0.146025529368618125*zb^14*Log[zb]*V2[s, s] - 0.13284128650179186*zb^15*Log[zb]*V2[s, s] - 0.119420968886561802*zb^16*Log[zb]*V2[s, s] - 0.105903114197797493*zb^17*Log[zb]*V2[s, s] - 0.0923888118922306255*zb^18*Log[zb]*V2[s, s] - 0.0789522621457260768*zb^19*Log[zb]*V2[s, s] - 0.0656479208723117797*zb^20*Log[zb]*V2[s, s] - 0.0525155205742047453*zb^21*Log[zb]*V2[s, s] - 0.0395836952947939211*zb^22*Log[zb]*V2[s, s] - 0.0268726498210446137*zb^23*Log[zb]*V2[s, s] - 0.0143961542195664391*zb^24*Log[zb]*V2[s, s] - 0.002163051121009704*zb^25*Log[zb]*V2[s, s] + 0.00982159507758644828*zb^26*Log[zb]*V2[s, s] + 0.0215556157752620962*zb^27*Log[zb]*V2[s, s] + 0.0330390566528816103*zb^28*Log[zb]*V2[s, s] + 0.0442736488643086531*zb^29*Log[zb]*V2[s, s] + 0.0552623971739680654*zb^30*Log[zb]*V2[s, s] + 0.0660092582429235842*zb^31*Log[zb]*V2[s, s] + 0.0765188888022954107*zb^32*Log[zb]*V2[s, s] + 0.08679644827700547*zb^33*Log[zb]*V2[s, s] + 0.0968474440185850269*zb^34*Log[zb]*V2[s, s] + 0.106677610009007549*zb^35*Log[zb]*V2[s, s] + 0.116292811945186324*zb^36*Log[zb]*V2[s, s] + 0.125698973175408756*zb^37*Log[zb]*V2[s, s] + 0.134902017157258384*zb^38*Log[zb]*V2[s, s] + 0.143907823031208953*zb^39*Log[zb]*V2[s, s] + 0.152722191621243159*zb^40*Log[zb]*V2[s, s] + 0.161350819732763138*zb^41*Log[zb]*V2[s, s] + 0.169799281055576817*zb^42*Log[zb]*V2[s, s] + 0.178073012323648164*zb^43*Log[zb]*V2[s, s] + 0.18617730365466165*zb^44*Log[zb]*V2[s, s] + 0.194117292207342527*zb^45*Log[zb]*V2[s, s] + 0.201897958465215338*zb^46*Log[zb]*V2[s, s] + 0.209524124591565557*zb^47*Log[zb]*V2[s, s] + 0.217000454409140613*zb^48*Log[zb]*V2[s, s] + 0.224331454645298374*zb^49*Log[zb]*V2[s, s] + 0.231521477153342335*zb^50*Log[zb]*V2[s, s] - 0.75*zb^2*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.416666666666666667*zb^3*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.291666666666666667*zb^4*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.23*zb^5*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.178518518518518519*zb^6*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.141643990929705215*zb^7*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.112340088813303099*zb^8*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.0872950260351054002*zb^9*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.0650308851935836063*zb^10*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.0448233482353251473*zb^11*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.0262683095123571314*zb^12*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.00910868463316015764*zb^13*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.00683820016278232665*zb^14*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0217130309091601767*zb^15*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0356300748517481437*zb^16*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0486852979636167529*zb^17*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.06096099692314916*zb^18*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0725286963719134569*zb^19*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0834511207379336781*zb^20*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0937836332107579088*zb^21*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.10357534268298331*zb^22*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.11286998767659107*zb^23*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.121706660466091447*zb^24*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.130120410678510623*zb^25*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.138142754481686191*zb^26*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.145802107795463*zb^27*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.153124157200798654*zb^28*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.1601321790844809*zb^29*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.166847315369523783*zb^30*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.173288812581272459*zb^31*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.179474229783771253*zb^32*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.185419619970802483*zb^33*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.191139688737550104*zb^34*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.196647933444189886*zb^35*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.201956765579116766*zb^36*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.207077618613591236*zb^37*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.212021043293962535*zb^38*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.216796792029046107*zb^39*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.2214138937883346*zb^40*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.225880720723273489*zb^41*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.230205047552212588*zb^42*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.234394104604479074*zb^43*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.238454625295914103*zb^44*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.242392888703565777*zb^45*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.246214757818059712*zb^46*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.249925713976011033*zb^47*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.253530887909652704*zb^48*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.257035087794931823*zb^49*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.260442824631246823*zb^50*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.125*zb^2*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.1*zb^5*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.109722222222222222*zb^6*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.11746031746031746*zb^7*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.124057539682539683*zb^8*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.129794973544973545*zb^9*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.134834656084656085*zb^10*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.139295334295334295*zb^11*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.143270502645502646*zb^12*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.146835340585340585*zb^13*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.150050842015127729*zb^14*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.15296682153825011*zb^15*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.155624231092981093*zb^16*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.158056965501818443*zb^17*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.160293271996703369*zb^18*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.162356852049834506*zb^19*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.164267725129760733*zb^20*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.166042908728943669*zb^21*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.167696956586250342*zb^22*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.169242387201185033*zb^23*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.170690027134682371*zb^24*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.172049287791186095*zb^25*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.173328389983410071*zb^26*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.174534547262275741*zb^27*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.17567411648624312*zb^28*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.176752722203957914*zb^29*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.177775359979006414*zb^30*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.178746482681483323*zb^31*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.17967007292319914*zb^32*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.18054970415867203*zb^33*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.181388592465710842*zb^34*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.182189640622460922*zb^35*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.182955475786099194*zb^36*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.183688481832270568*zb^37*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.184390827218998538*zb^38*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.185064489082904166*zb^39*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.185711274150521628*zb^40*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.186332836946702753*zb^41*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.186930695700465302*zb^42*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.187506246282212708*zb^43*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.188060774451961305*zb^44*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.18859546665364646*zb^45*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.189111419553846919*zb^46*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.189609648492869141*zb^47*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.190091094990880935*zb^48*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.190556633430727375*zb^49*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.191007077021441483*zb^50*Log[Q2/muf2]^2*Log[zb]*V2[s, s] - 0.75*zb^2*Log[zb]^2*V2[s, s] + 0.416666666666666667*zb^3*Log[zb]^2*V2[s, s] - 0.291666666666666667*zb^4*Log[zb]^2*V2[s, s] - 0.23*zb^5*Log[zb]^2*V2[s, s] - 0.178518518518518519*zb^6*Log[zb]^2*V2[s, s] - 0.141643990929705215*zb^7*Log[zb]^2*V2[s, s] - 0.112340088813303099*zb^8*Log[zb]^2*V2[s, s] - 0.0872950260351054002*zb^9*Log[zb]^2*V2[s, s] - 0.0650308851935836063*zb^10*Log[zb]^2*V2[s, s] - 0.0448233482353251473*zb^11*Log[zb]^2*V2[s, s] - 0.0262683095123571314*zb^12*Log[zb]^2*V2[s, s] - 0.00910868463316015764*zb^13*Log[zb]^2*V2[s, s] + 0.00683820016278232665*zb^14*Log[zb]^2*V2[s, s] + 0.0217130309091601767*zb^15*Log[zb]^2*V2[s, s] + 0.0356300748517481437*zb^16*Log[zb]^2*V2[s, s] + 0.0486852979636167529*zb^17*Log[zb]^2*V2[s, s] + 0.06096099692314916*zb^18*Log[zb]^2*V2[s, s] + 0.0725286963719134569*zb^19*Log[zb]^2*V2[s, s] + 0.0834511207379336781*zb^20*Log[zb]^2*V2[s, s] + 0.0937836332107579088*zb^21*Log[zb]^2*V2[s, s] + 0.10357534268298331*zb^22*Log[zb]^2*V2[s, s] + 0.11286998767659107*zb^23*Log[zb]^2*V2[s, s] + 0.121706660466091447*zb^24*Log[zb]^2*V2[s, s] + 0.130120410678510623*zb^25*Log[zb]^2*V2[s, s] + 0.138142754481686191*zb^26*Log[zb]^2*V2[s, s] + 0.145802107795463*zb^27*Log[zb]^2*V2[s, s] + 0.153124157200798654*zb^28*Log[zb]^2*V2[s, s] + 0.1601321790844809*zb^29*Log[zb]^2*V2[s, s] + 0.166847315369523783*zb^30*Log[zb]^2*V2[s, s] + 0.173288812581272459*zb^31*Log[zb]^2*V2[s, s] + 0.179474229783771253*zb^32*Log[zb]^2*V2[s, s] + 0.185419619970802483*zb^33*Log[zb]^2*V2[s, s] + 0.191139688737550104*zb^34*Log[zb]^2*V2[s, s] + 0.196647933444189886*zb^35*Log[zb]^2*V2[s, s] + 0.201956765579116766*zb^36*Log[zb]^2*V2[s, s] + 0.207077618613591236*zb^37*Log[zb]^2*V2[s, s] + 0.212021043293962535*zb^38*Log[zb]^2*V2[s, s] + 0.216796792029046107*zb^39*Log[zb]^2*V2[s, s] + 0.2214138937883346*zb^40*Log[zb]^2*V2[s, s] + 0.225880720723273489*zb^41*Log[zb]^2*V2[s, s] + 0.230205047552212588*zb^42*Log[zb]^2*V2[s, s] + 0.234394104604479074*zb^43*Log[zb]^2*V2[s, s] + 0.238454625295914103*zb^44*Log[zb]^2*V2[s, s] + 0.242392888703565777*zb^45*Log[zb]^2*V2[s, s] + 0.246214757818059712*zb^46*Log[zb]^2*V2[s, s] + 0.249925713976011033*zb^47*Log[zb]^2*V2[s, s] + 0.253530887909652704*zb^48*Log[zb]^2*V2[s, s] + 0.257035087794931823*zb^49*Log[zb]^2*V2[s, s] + 0.260442824631246823*zb^50*Log[zb]^2*V2[s, s] + 0.25*zb^2*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.166666666666666667*zb^4*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.2*zb^5*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.219444444444444444*zb^6*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.234920634920634921*zb^7*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.248115079365079365*zb^8*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.2595899470899471*zb^9*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.269669312169312169*zb^10*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.278590668590668591*zb^11*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.286541005291005291*zb^12*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.293670681170681171*zb^13*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.300101684030255459*zb^14*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.305933643076500219*zb^15*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.311248462185962186*zb^16*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.316113931003636886*zb^17*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.320586543993406739*zb^18*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.324713704099669012*zb^19*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.328535450259521467*zb^20*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.332085817457887338*zb^21*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.335393913172500684*zb^22*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.338484774402370066*zb^23*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.341380054269364742*zb^24*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.34409857558237217*zb^25*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.346656779966820142*zb^26*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.349069094524551483*zb^27*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.351348232972486221*zb^28*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.353505444407915828*zb^29*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.355550719958012829*zb^30*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.357492965362966645*zb^31*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.359340145846398281*zb^32*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.36109940831734405*zb^33*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.362777184931421684*zb^34*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.364379281244921843*zb^35*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.365910951572198388*zb^36*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.367376963664541136*zb^37*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.368781654437997077*zb^38*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.370128978165808333*zb^39*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.371422548301043255*zb^40*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.372665673893405506*zb^41*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.373861391400930604*zb^42*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.375012492564425416*zb^43*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.37612154890392263*zb^44*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.377190933307292919*zb^45*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.378222839107693837*zb^46*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.379219296985738283*zb^47*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.380182189981761871*zb^48*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.38111326686145475*zb^49*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.382014154042882966*zb^50*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.166666666666666667*zb^2*Log[zb]^3*V2[s, s] + 0.111111111111111111*zb^4*Log[zb]^3*V2[s, s] + 0.133333333333333333*zb^5*Log[zb]^3*V2[s, s] + 0.146296296296296296*zb^6*Log[zb]^3*V2[s, s] + 0.156613756613756614*zb^7*Log[zb]^3*V2[s, s] + 0.16541005291005292*zb^8*Log[zb]^3*V2[s, s] + 0.173059964726631393*zb^9*Log[zb]^3*V2[s, s] + 0.179779541446208113*zb^10*Log[zb]^3*V2[s, s] + 0.18572711239377906*zb^11*Log[zb]^3*V2[s, s] + 0.191027336860670194*zb^12*Log[zb]^3*V2[s, s] + 0.195780454113787447*zb^13*Log[zb]^3*V2[s, s] + 0.200067789353503639*zb^14*Log[zb]^3*V2[s, s] + 0.203955762051000146*zb^15*Log[zb]^3*V2[s, s] + 0.207498974790641457*zb^16*Log[zb]^3*V2[s, s] + 0.210742620669091257*zb^17*Log[zb]^3*V2[s, s] + 0.213724362662271159*zb^18*Log[zb]^3*V2[s, s] + 0.216475802733112675*zb^19*Log[zb]^3*V2[s, s] + 0.219023633506347645*zb^20*Log[zb]^3*V2[s, s] + 0.221390544971924892*zb^21*Log[zb]^3*V2[s, s] + 0.223595942115000456*zb^22*Log[zb]^3*V2[s, s] + 0.2256565162682467*zb^23*Log[zb]^3*V2[s, s] + 0.227586702846243161*zb^24*Log[zb]^3*V2[s, s] + 0.229399050388248127*zb^25*Log[zb]^3*V2[s, s] + 0.231104519977880095*zb^26*Log[zb]^3*V2[s, s] + 0.232712729683034322*zb^27*Log[zb]^3*V2[s, s] + 0.234232155314990814*zb^28*Log[zb]^3*V2[s, s] + 0.235670296271943885*zb^29*Log[zb]^3*V2[s, s] + 0.237033813305341886*zb^30*Log[zb]^3*V2[s, s] + 0.238328643575311097*zb^31*Log[zb]^3*V2[s, s] + 0.239560097230932187*zb^32*Log[zb]^3*V2[s, s] + 0.24073293887822936*zb^33*Log[zb]^3*V2[s, s] + 0.24185145662094779*zb^34*Log[zb]^3*V2[s, s] + 0.242919520829947896*zb^35*Log[zb]^3*V2[s, s] + 0.243940634381465592*zb^36*Log[zb]^3*V2[s, s] + 0.244917975776360757*zb^37*Log[zb]^3*V2[s, s] + 0.245854436291998051*zb^38*Log[zb]^3*V2[s, s] + 0.246752652110538889*zb^39*Log[zb]^3*V2[s, s] + 0.247615032200695503*zb^40*Log[zb]^3*V2[s, s] + 0.24844378259560368*zb^41*Log[zb]^3*V2[s, s] + 0.249240927600620402*zb^42*Log[zb]^3*V2[s, s] + 0.250008328376283611*zb^43*Log[zb]^3*V2[s, s] + 0.25074769926928175*zb^44*Log[zb]^3*V2[s, s] + 0.251460622204861946*zb^45*Log[zb]^3*V2[s, s] + 0.252148559405129225*zb^46*Log[zb]^3*V2[s, s] + 0.252812864657158855*zb^47*Log[zb]^3*V2[s, s] + 0.2534547933211746*zb^48*Log[zb]^3*V2[s, s] + 0.254075511240969833*zb^49*Log[zb]^3*V2[s, s] + 0.254676102695255311*zb^50*Log[zb]^3*V2[s, s], ALARM*zb^51 - 6.200102474218323*zb*V2[s, s] - 15.9103357772252624*zb^2*V2[s, s] + 60.6355028757767228*zb^3*V2[s, s] - 32.4606001541661576*zb^4*V2[s, s] - 6.229516423844785*zb^5*V2[s, s] - 0.391363385260987306*zb^6*V2[s, s] + 0.893941563154040496*zb^7*V2[s, s] + 1.05501473900359194*zb^8*V2[s, s] + 0.923123549901395806*zb^9*V2[s, s] + 0.726717612395344732*zb^10*V2[s, s] + 0.531956532342502737*zb^11*V2[s, s] + 0.356951606797140465*zb^12*V2[s, s] + 0.204754087529946266*zb^13*V2[s, s] + 0.0738475271079668297*zb^14*V2[s, s] - 0.0384312927573514617*zb^15*V2[s, s] - 0.134763397574925689*zb^16*V2[s, s] - 0.217520256413707955*zb^17*V2[s, s] - 0.288706125490619082*zb^18*V2[s, s] - 0.349988811751169712*zb^19*V2[s, s] - 0.402751858730304035*zb^20*V2[s, s] - 0.448146081999706321*zb^21*V2[s, s] - 0.487133747690230457*zb^22*V2[s, s] - 0.5205245334570013*zb^23*V2[s, s] - 0.549004179825136083*zb^24*V2[s, s] - 0.573157169053909131*zb^25*V2[s, s] - 0.593484684932600925*zb^26*V2[s, s] - 0.610418897025929669*zb^27*V2[s, s] - 0.6243343923193609*zb^28*V2[s, s] - 0.635557389269624553*zb^29*V2[s, s] - 0.644373219660709823*zb^30*V2[s, s] - 0.651032448797949084*zb^31*V2[s, s] - 0.655755917608278889*zb^32*V2[s, s] - 0.658738924762451169*zb^33*V2[s, s] - 0.660154717662162732*zb^34*V2[s, s] - 0.660157423924314565*zb^35*V2[s, s] - 0.658884526745695809*zb^36*V2[s, s] - 0.656458965950225462*zb^37*V2[s, s] - 0.652990929918635254*zb^38*V2[s, s] - 0.648579390735866144*zb^39*V2[s, s] - 0.643313424850110373*zb^40*V2[s, s] - 0.637273353643152899*zb^41*V2[s, s] - 0.630531732061694537*zb^42*V2[s, s] - 0.623154208477605589*zb^43*V2[s, s] - 0.615200274948408892*zb^44*V2[s, s] - 0.606723923823078267*zb^45*V2[s, s] - 0.597774224018627205*zb^46*V2[s, s] - 0.588395828154044732*zb^47*V2[s, s] - 0.578629419972496405*zb^48*V2[s, s] - 0.568512110034484634*zb^49*V2[s, s] - 0.558077786464396909*zb^50*V2[s, s] + 0.763434964426980326*zb*Log[Q2/muf2]*V2[s, s] + 28.9738177768472446*zb^2*Log[Q2/muf2]*V2[s, s] - 56.0166404097687986*zb^3*Log[Q2/muf2]*V2[s, s] + 18.2982103539367377*zb^4*Log[Q2/muf2]*V2[s, s] + 6.23502413455702859*zb^5*Log[Q2/muf2]*V2[s, s] + 1.84198808564580297*zb^6*Log[Q2/muf2]*V2[s, s] + 0.193176598580174769*zb^7*Log[Q2/muf2]*V2[s, s] - 0.488725131788969224*zb^8*Log[Q2/muf2]*V2[s, s] - 0.788081027076831697*zb^9*Log[Q2/muf2]*V2[s, s] - 0.919228091053265328*zb^10*Log[Q2/muf2]*V2[s, s] - 0.969732720238298575*zb^11*Log[Q2/muf2]*V2[s, s] - 0.978814493537838327*zb^12*Log[Q2/muf2]*V2[s, s] - 0.9654555136000054*zb^13*Log[Q2/muf2]*V2[s, s] - 0.939469374762951681*zb^14*Log[Q2/muf2]*V2[s, s] - 0.906224587564853733*zb^15*Log[Q2/muf2]*V2[s, s] - 0.868803790658450073*zb^16*Log[Q2/muf2]*V2[s, s] - 0.829051515180888924*zb^17*Log[Q2/muf2]*V2[s, s] - 0.7881100523689976*zb^18*Log[Q2/muf2]*V2[s, s] - 0.7467066728206581*zb^19*Log[Q2/muf2]*V2[s, s] - 0.7053142202955818*zb^20*Log[Q2/muf2]*V2[s, s] - 0.664244419478316654*zb^21*Log[Q2/muf2]*V2[s, s] - 0.623704020211383092*zb^22*Log[Q2/muf2]*V2[s, s] - 0.583829675262655053*zb^23*Log[Q2/muf2]*V2[s, s] - 0.544710244640698575*zb^24*Log[Q2/muf2]*V2[s, s] - 0.506401438263373979*zb^25*Log[Q2/muf2]*V2[s, s] - 0.468935657839171945*zb^26*Log[Q2/muf2]*V2[s, s] - 0.432328752042772375*zb^27*Log[Q2/muf2]*V2[s, s] - 0.396584739443888331*zb^28*Log[Q2/muf2]*V2[s, s] - 0.361699164056292161*zb^29*Log[Q2/muf2]*V2[s, s] - 0.32766151247903386*zb^30*Log[Q2/muf2]*V2[s, s] - 0.2944569753918537*zb^31*Log[Q2/muf2]*V2[s, s] - 0.26206774352956497*zb^32*Log[Q2/muf2]*V2[s, s] - 0.230473968340088718*zb^33*Log[Q2/muf2]*V2[s, s] - 0.199654478013610587*zb^34*Log[Q2/muf2]*V2[s, s] - 0.169587313030992329*zb^35*Log[Q2/muf2]*V2[s, s] - 0.140250127251206107*zb^36*Log[Q2/muf2]*V2[s, s] - 0.111620487977570316*zb^37*Log[Q2/muf2]*V2[s, s] - 0.0836760995841524828*zb^38*Log[Q2/muf2]*V2[s, s] - 0.0563949689609802254*zb^39*Log[Q2/muf2]*V2[s, s] - 0.0297555264672725973*zb^40*Log[Q2/muf2]*V2[s, s] - 0.00373671274159182359*zb^41*Log[Q2/muf2]*V2[s, s] + 0.0216819607497052675*zb^42*Log[Q2/muf2]*V2[s, s] + 0.0465203713846339869*zb^43*Log[Q2/muf2]*V2[s, s] + 0.0707977606217996276*zb^44*Log[Q2/muf2]*V2[s, s] + 0.0945327211939870875*zb^45*Log[Q2/muf2]*V2[s, s] + 0.117743193454304319*zb^46*Log[Q2/muf2]*V2[s, s] + 0.140446468686463642*zb^47*Log[Q2/muf2]*V2[s, s] + 0.162659197667384623*zb^48*Log[Q2/muf2]*V2[s, s] + 0.184397403140728881*zb^49*Log[Q2/muf2]*V2[s, s] + 0.205676495149217318*zb^50*Log[Q2/muf2]*V2[s, s] + 1.65910393571016662*zb*Log[Q2/muf2]^2*V2[s, s] - 11.8636559035652499*zb^2*Log[Q2/muf2]^2*V2[s, s] + 14.7748446764509074*zb^3*Log[Q2/muf2]^2*V2[s, s] - 2.67014878459097686*zb^4*Log[Q2/muf2]^2*V2[s, s] - 1.75149061721395309*zb^5*Log[Q2/muf2]^2*V2[s, s] - 1.05704678235490926*zb^6*Log[Q2/muf2]^2*V2[s, s] - 0.690395662815383839*zb^7*Log[Q2/muf2]^2*V2[s, s] - 0.485134837556783124*zb^8*Log[Q2/muf2]^2*V2[s, s] - 0.359029361292571273*zb^9*Log[Q2/muf2]^2*V2[s, s] - 0.274334161496383338*zb^10*Log[Q2/muf2]^2*V2[s, s] - 0.212913984699806429*zb^11*Log[Q2/muf2]^2*V2[s, s] - 0.165505995202060031*zb^12*Log[Q2/muf2]^2*V2[s, s] - 0.127086813811699339*zb^13*Log[Q2/muf2]^2*V2[s, s] - 0.0947760467873422856*zb^14*Log[Q2/muf2]^2*V2[s, s] - 0.0668349540642894746*zb^15*Log[Q2/muf2]^2*V2[s, s] - 0.0421629007295602351*zb^16*Log[Q2/muf2]^2*V2[s, s] - 0.020031907494095433*zb^17*Log[Q2/muf2]^2*V2[s, s] + 0.0000594021115633456667*zb^18*Log[Q2/muf2]^2*V2[s, s] + 0.0184693543895765519*zb^19*Log[Q2/muf2]^2*V2[s, s] + 0.0354627621202411608*zb^20*Log[Q2/muf2]^2*V2[s, s] + 0.0512412799151785761*zb^21*Log[Q2/muf2]^2*V2[s, s] + 0.0659625865827950588*zb^22*Log[Q2/muf2]^2*V2[s, s] + 0.0797528614592097189*zb^23*Log[Q2/muf2]^2*V2[s, s] + 0.0927151221940955895*zb^24*Log[Q2/muf2]^2*V2[s, s] + 0.104934941120256588*zb^25*Log[Q2/muf2]^2*V2[s, s] + 0.116484460004245269*zb^26*Log[Q2/muf2]^2*V2[s, s] + 0.127425274370897783*zb^27*Log[Q2/muf2]^2*V2[s, s] + 0.137810550198612178*zb^28*Log[Q2/muf2]^2*V2[s, s] + 0.147686608375177323*zb^29*Log[Q2/muf2]^2*V2[s, s] + 0.157094132752970199*zb^30*Log[Q2/muf2]^2*V2[s, s] + 0.1660691069753284*zb^31*Log[Q2/muf2]^2*V2[s, s] + 0.174643552362531268*zb^32*Log[Q2/muf2]^2*V2[s, s] + 0.182846117419019997*zb^33*Log[Q2/muf2]^2*V2[s, s] + 0.190702554921116055*zb^34*Log[Q2/muf2]^2*V2[s, s] + 0.1982361125690528*zb^35*Log[Q2/muf2]^2*V2[s, s] + 0.205467856265300032*zb^36*Log[Q2/muf2]^2*V2[s, s] + 0.212416940205787811*zb^37*Log[Q2/muf2]^2*V2[s, s] + 0.219100834487081064*zb^38*Log[Q2/muf2]^2*V2[s, s] + 0.225535518409049254*zb^39*Log[Q2/muf2]^2*V2[s, s] + 0.231735645800333943*zb^40*Log[Q2/muf2]^2*V2[s, s] + 0.237714687317187849*zb^41*Log[Q2/muf2]^2*V2[s, s] + 0.243485053630627035*zb^42*Log[Q2/muf2]^2*V2[s, s] + 0.249058202628853836*zb^43*Log[Q2/muf2]^2*V2[s, s] + 0.254444733155821639*zb^44*Log[Q2/muf2]^2*V2[s, s] + 0.259654467335825009*zb^45*Log[Q2/muf2]^2*V2[s, s] + 0.264696523164428087*zb^46*Log[Q2/muf2]^2*V2[s, s] + 0.269579378753387305*zb^47*Log[Q2/muf2]^2*V2[s, s] + 0.274310929383470061*zb^48*Log[Q2/muf2]^2*V2[s, s] + 0.278898538330847175*zb^49*Log[Q2/muf2]^2*V2[s, s] + 0.2833490822800206*zb^50*Log[Q2/muf2]^2*V2[s, s] - 0.416666666666666667*zb*Log[Q2/muf2]^3*V2[s, s] + 1.30208333333333333*zb^2*Log[Q2/muf2]^3*V2[s, s] - 1.18055555555555556*zb^3*Log[Q2/muf2]^3*V2[s, s] + 0.0321180555555555556*zb^4*Log[Q2/muf2]^3*V2[s, s] + 0.101759259259259259*zb^5*Log[Q2/muf2]^3*V2[s, s] + 0.102476851851851852*zb^6*Log[Q2/muf2]^3*V2[s, s] + 0.0999215797430083144*zb^7*Log[Q2/muf2]^3*V2[s, s] + 0.0994416690287226002*zb^8*Log[Q2/muf2]^3*V2[s, s] + 0.10058224678760393*zb^9*Log[Q2/muf2]^3*V2[s, s] + 0.102604717813051146*zb^10*Log[Q2/muf2]^3*V2[s, s] + 0.105026767798232445*zb^11*Log[Q2/muf2]^3*V2[s, s] + 0.107574653005524218*zb^12*Log[Q2/muf2]^3*V2[s, s] + 0.110101342961191446*zb^13*Log[Q2/muf2]^3*V2[s, s] + 0.11253179965977585*zb^14*Log[Q2/muf2]^3*V2[s, s] + 0.114831049682240158*zb^15*Log[Q2/muf2]^3*V2[s, s] + 0.116986164222957378*zb^16*Log[Q2/muf2]^3*V2[s, s] + 0.118996144349824425*zb^17*Log[Q2/muf2]^3*V2[s, s] + 0.120866232151705287*zb^18*Log[Q2/muf2]^3*V2[s, s] + 0.122604706242806294*zb^19*Log[Q2/muf2]^3*V2[s, s] + 0.124221083119068415*zb^20*Log[Q2/muf2]^3*V2[s, s] + 0.125725120876609796*zb^21*Log[Q2/muf2]^3*V2[s, s] + 0.12712628377764856*zb^22*Log[Q2/muf2]^3*V2[s, s] + 0.128433472107479204*zb^23*Log[Q2/muf2]^3*V2[s, s] + 0.129654904151835922*zb^24*Log[Q2/muf2]^3*V2[s, s] + 0.13079808425615091*zb^25*Log[Q2/muf2]^3*V2[s, s] + 0.131869818234962563*zb^26*Log[Q2/muf2]^3*V2[s, s] + 0.132876253396809059*zb^27*Log[Q2/muf2]^3*V2[s, s] + 0.133822929906570438*zb^28*Log[Q2/muf2]^3*V2[s, s] + 0.134714835833910786*zb^29*Log[Q2/muf2]^3*V2[s, s] + 0.135556461595640826*zb^30*Log[Q2/muf2]^3*V2[s, s] + 0.13635185150405765*zb^31*Log[Q2/muf2]^3*V2[s, s] + 0.1371046513220919*zb^32*Log[Q2/muf2]^3*V2[s, s] + 0.137818151421721118*zb^33*Log[Q2/muf2]^3*V2[s, s] + 0.138495325538938641*zb^34*Log[Q2/muf2]^3*V2[s, s] + 0.13913886533466152*zb^35*Log[Q2/muf2]^3*V2[s, s] + 0.139751211078446039*zb^36*Log[Q2/muf2]^3*V2[s, s] + 0.140334578814966072*zb^37*Log[Q2/muf2]^3*V2[s, s] + 0.14089098437902114*zb^38*Log[Q2/muf2]^3*V2[s, s] + 0.141422264609977199*zb^39*Log[Q2/muf2]^3*V2[s, s] + 0.141930096091088338*zb^40*Log[Q2/muf2]^3*V2[s, s] + 0.142416011709153439*zb^41*Log[Q2/muf2]^3*V2[s, s] + 0.142881415298973913*zb^42*Log[Q2/muf2]^3*V2[s, s] + 0.143327594607096894*zb^43*Log[Q2/muf2]^3*V2[s, s] + 0.143755732781402589*zb^44*Log[Q2/muf2]^3*V2[s, s] + 0.144166918567699889*zb^45*Log[Q2/muf2]^3*V2[s, s] + 0.144562155371764502*zb^46*Log[Q2/muf2]^3*V2[s, s] + 0.144942369325127592*zb^47*Log[Q2/muf2]^3*V2[s, s] + 0.14530841647523418*zb^48*Log[Q2/muf2]^3*V2[s, s] + 0.145661089205124093*zb^49*Log[Q2/muf2]^3*V2[s, s] + 0.146001121974311742*zb^50*Log[Q2/muf2]^3*V2[s, s] + 0.961317633387005493*zb*Log[zb]*V2[s, s] + 67.3042764669421744*zb^2*Log[zb]*V2[s, s] - 127.325119645262207*zb^3*Log[zb]*V2[s, s] + 40.0183865648299392*zb^4*Log[zb]*V2[s, s] + 13.5137318823705106*zb^5*Log[zb]*V2[s, s] + 3.88592551861392699*zb^6*Log[zb]*V2[s, s] + 0.320595795494920313*zb^7*Log[zb]*V2[s, s] - 1.10930289638617236*zb^8*Log[zb]*V2[s, s] - 1.69813448095046744*zb^9*Log[zb]*V2[s, s] - 1.92103273078483645*zb^10*Log[zb]*V2[s, s] - 1.97187831798867536*zb^11*Log[zb]*V2[s, s] - 1.93712488786710059*zb^12*Log[zb]*V2[s, s] - 1.85827857402918915*zb^13*Log[zb]*V2[s, s] - 1.75651103449761105*zb^14*Log[zb]*V2[s, s] - 1.64317566199107069*zb^15*Log[zb]*V2[s, s] - 1.52460869684991415*zb^16*Log[zb]*V2[s, s] - 1.4044558486435454*zb^17*Log[zb]*V2[s, s] - 1.28485777051882741*zb^18*Log[zb]*V2[s, s] - 1.16708225126157366*zb^19*Log[zb]*V2[s, s] - 1.05187496921738819*zb^20*Log[zb]*V2[s, s] - 0.939661206796059588*zb^21*Log[zb]*V2[s, s] - 0.830665585648469634*zb^22*Log[zb]*V2[s, s] - 0.724985181257847912*zb^23*Log[zb]*V2[s, s] - 0.622635291714677481*zb^24*Log[zb]*V2[s, s] - 0.5235787145864403*zb^25*Log[zb]*V2[s, s] - 0.427744821250184142*zb^26*Log[zb]*V2[s, s] - 0.335042173169043408*zb^27*Log[zb]*V2[s, s] - 0.24536696491083387*zb^28*Log[zb]*V2[s, s] - 0.158608720309086902*zb^29*Log[zb]*V2[s, s] - 0.07465415109666441*zb^30*Log[zb]*V2[s, s] + 0.00661023102856478582*zb^31*Log[zb]*V2[s, s] + 0.0852963580660856295*zb^32*Log[zb]*V2[s, s] + 0.161513442476743932*zb^33*Log[zb]*V2[s, s] + 0.235367228039454428*zb^34*Log[zb]*V2[s, s] + 0.306959531226621043*zb^35*Log[zb]*V2[s, s] + 0.3763879868356339*zb^36*Log[zb]*V2[s, s] + 0.443745937077377834*zb^37*Log[zb]*V2[s, s] + 0.509122420921773852*zb^38*Log[zb]*V2[s, s] + 0.572602232804087492*zb^39*Log[zb]*V2[s, s] + 0.634266028486432115*zb^40*Log[zb]*V2[s, s] + 0.694190462064054685*zb^41*Log[zb]*V2[s, s] + 0.752448342557902411*zb^42*Log[zb]*V2[s, s] + 0.809108801756458415*zb^43*Log[zb]*V2[s, s] + 0.864237467314617459*zb^44*Log[zb]*V2[s, s] + 0.917896636832097544*zb^45*Log[zb]*V2[s, s] + 0.970145449892296575*zb^46*Log[zb]*V2[s, s] + 1.02104005596815457*zb^47*Log[zb]*V2[s, s] + 1.07063377678309192*zb^48*Log[zb]*V2[s, s] + 1.1189772622165397*zb^49*Log[zb]*V2[s, s] + 1.16611863921162774*zb^50*Log[zb]*V2[s, s] + 9.50989193133617587*zb*Log[Q2/muf2]*Log[zb]*V2[s, s] - 64.0825462303375971*zb^2*Log[Q2/muf2]*Log[zb]*V2[s, s] + 76.6846604498546944*zb^3*Log[Q2/muf2]*Log[zb]*V2[s, s] - 12.6111699569807708*zb^4*Log[Q2/muf2]*Log[zb]*V2[s, s] - 8.11145345236505309*zb^5*Log[Q2/muf2]*Log[zb]*V2[s, s] - 4.62377430995280217*zb^6*Log[Q2/muf2]*Log[zb]*V2[s, s] - 2.75913512236677216*zb^7*Log[Q2/muf2]*Log[zb]*V2[s, s] - 1.70527702628326725*zb^8*Log[Q2/muf2]*Log[zb]*V2[s, s] - 1.05503728847499762*zb^9*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.619446680940407066*zb^10*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.30656404068621257*zb^11*Log[Q2/muf2]*Log[zb]*V2[s, s] - 0.0687415533635289978*zb^12*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.120284842342096235*zb^13*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.275839400528203551*zb^14*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.407337813467560011*zb^15*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.520842599284899541*zb^16*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.620425613936376325*zb^17*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.708927366503739*zb^18*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.788397557833469285*zb^19*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.860360252312309708*zb^20*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.925978978678436068*zb^21*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.986162778545334456*zb^22*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.04163631466253432*zb^23*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.09298747111411943*zb^24*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.14070047838231493*zb^25*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.18517949632997137*zb^26*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.22676576024055332*zb^27*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.26575029008171298*zb^28*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.30238347954805159*zb^29*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.33688244923536697*zb^30*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.36943676941863563*zb^31*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.4002129744719398*zb^32*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.42935816811047134*zb^33*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.45700293492930304*zb^34*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.4832637157541144*zb^35*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.50824476356827114*zb^36*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.53203976771181126*zb^37*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.55473321302669881*zb^38*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.57640152522350221*zb^39*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.5971140423254273*zb^40*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.61693384347970421*zb^41*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.63591845993066258*zb^42*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.65412048797246612*zb^43*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.67158811985023323*zb^44*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.68836560557378042*zb^45*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.70449365624308839*zb^46*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.72000979760780309*zb^47*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.73494868108259172*zb^48*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.74934235823203324*zb^49*Log[Q2/muf2]*Log[zb]*V2[s, s] + 1.76322052375950335*zb^50*Log[Q2/muf2]*Log[zb]*V2[s, s] - 5.16666666666666667*zb*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 15.3333333333333333*zb^2*Log[Q2/muf2]^2*Log[zb]*V2[s, s] - 12.5138888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.279513888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 1.01967592592592593*zb^5*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 1.01145833333333333*zb^6*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.957780612244897959*zb^7*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.922521022297808012*zb^8*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.9043674414210129*zb^9*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.896987985008818342*zb^10*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.895819926659573124*zb^11*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.898080309316104771*zb^12*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.902139695321513503*zb^13*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.907055138974781832*zb^14*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.912284656481085053*zb^15*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.917520541627684485*zb^16*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.922592703736734879*zb^17*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.927412255013718393*zb^18*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.931938247405827729*zb^19*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.936157853697943805*zb^20*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.9400744560975828*zb^21*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.943700446562420598*zb^22*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.947052868477949424*zb^23*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.950150789354486549*zb^24*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.953013736474236271*zb^25*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.955660788576572096*zb^26*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.9581100730817212*zb^27*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.960378513273211076*zb^28*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.962481728156257001*zb^29*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.964434023895410442*zb^30*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.9662484384027127*zb^31*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.967936814954977454*zb^32*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.969509889801661394*zb^33*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.970977384512807952*zb^34*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.972348097510319078*zb^35*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.9736299915797395*zb^36*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.974830275652165171*zb^37*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.975955480082519683*zb^38*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.977011525227995866*zb^39*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.978003783476242924*zb^40*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.978937135069641425*zb^41*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.979816018173703946*zb^42*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.980644473679492657*zb^43*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.981426185234943115*zb^44*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.982164514983081713*zb^45*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.982862535455994*zb^46*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.983523058038233371*zb^47*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.984148658376048988*zb^48*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.984741699071753899*zb^49*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.985304349967142122*zb^50*Log[Q2/muf2]^2*Log[zb]*V2[s, s] + 0.541666666666666667*zb*Log[Q2/muf2]^3*Log[zb]*V2[s, s] - 0.8125*zb^2*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.541666666666666667*zb^3*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.135416666666666667*zb^4*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0722222222222222222*zb^5*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0541666666666666667*zb^6*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0464285714285714286*zb^7*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0419146825396825397*zb^8*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0386904761904761905*zb^9*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0361111111111111111*zb^10*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0339225589225589226*zb^11*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0320075757575757576*zb^12*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.030303030303030304*zb^13*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0287698412698412698*zb^14*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.02738095238095238*zb^15*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0261160714285714286*zb^16*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0249591503267973856*zb^17*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0238970588235294118*zb^18*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0229188166494668043*zb^19*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0220151072124756335*zb^20*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0211779448621553885*zb^21*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0204004329004329004*zb^22*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0196765794591881548*zb^23*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0190011528326745718*zb^24*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0183695652173913043*zb^25*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0177777777777777778*zb^26*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0172222222222222222*zb^27*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0166997354497354497*zb^28*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0162075047132518397*zb^29*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0157430213464696223*zb^30*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0153040415276232851*zb^31*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0148885528673835125*zb^32*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0144947458455522972*zb^33*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0141209893048128342*zb^34*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0137658093540446482*zb^35*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0134278711484593838*zb^36*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.013105963105963106*zb^37*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0127989831937200358*zb^38*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0125059269796111901*zb^39*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0122258771929824561*zb^40*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0119579945799457995*zb^41*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0117015098722415796*zb^42*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0114557167166356049*zb^43*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0112199654350817142*zb^44*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0109936575052854123*zb^45*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0107762406675450154*zb^46*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0105672045773803406*zb^47*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0103660769349367869*zb^48*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.0101724200318425242*zb^49*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 0.00998582766439909297*zb^50*Log[Q2/muf2]^3*Log[zb]*V2[s, s] + 11.688030667409462*zb*Log[zb]^2*V2[s, s] - 72.1726710011142*zb^2*Log[zb]^2*V2[s, s] + 84.8714797414835361*zb^3*Log[zb]^2*V2[s, s] - 13.3809437220365234*zb^4*Log[zb]^2*V2[s, s] - 8.51816024357380013*zb^5*Log[zb]^2*V2[s, s] - 4.71141303086707849*zb^6*Log[zb]^2*V2[s, s] - 2.67121647409858932*zb^7*Log[zb]^2*V2[s, s] - 1.51750056522581103*zb^8*Log[zb]^2*V2[s, s] - 0.806604434315906824*zb^9*Log[zb]^2*V2[s, s] - 0.331980556973834919*zb^10*Log[zb]^2*V2[s, s] + 0.00718199718937975019*zb^11*Log[zb]^2*V2[s, s] + 0.263281512804467934*zb^12*Log[zb]^2*V2[s, s] + 0.4652953315799293*zb^13*Log[zb]^2*V2[s, s] + 0.630184260875433168*zb^14*Log[zb]^2*V2[s, s] + 0.768402260813788696*zb^15*Log[zb]^2*V2[s, s] + 0.886699241113596904*zb^16*Log[zb]^2*V2[s, s] + 0.9896195567878732*zb^17*Log[zb]^2*V2[s, s] + 1.08033900596310837*zb^18*Log[zb]^2*V2[s, s] + 1.16115181676328046*zb^19*Log[zb]^2*V2[s, s] + 1.23376458387634338*zb^20*Log[zb]^2*V2[s, s] + 1.29947982103038275*zb^21*Log[zb]^2*V2[s, s] + 1.35931420446089864*zb^22*Log[zb]^2*V2[s, s] + 1.41407696848214981*zb^23*Log[zb]^2*V2[s, s] + 1.46442327723446605*zb^24*Log[zb]^2*V2[s, s] + 1.51089145950699277*zb^25*Log[zb]^2*V2[s, s] + 1.55392957660675205*zb^26*Log[zb]^2*V2[s, s] + 1.59391477511855531*zb^27*Log[zb]^2*V2[s, s] + 1.63116765367527809*zb^28*Log[zb]^2*V2[s, s] + 1.66596311481246636*zb^29*Log[zb]^2*V2[s, s] + 1.69853869259155313*zb^30*Log[zb]^2*V2[s, s] + 1.72910103597794489*zb^31*Log[zb]^2*V2[s, s] + 1.7578310231014704*zb^32*Log[zb]^2*V2[s, s] + 1.7848878439865672*zb^33*Log[zb]^2*V2[s, s] + 1.81041229540454597*zb^34*Log[zb]^2*V2[s, s] + 1.83452946630395245*zb^35*Log[zb]^2*V2[s, s] + 1.85735094633147671*zb^36*Log[zb]^2*V2[s, s] + 1.8789766571117061*zb^37*Log[zb]^2*V2[s, s] + 1.89949638215441386*zb^38*Log[zb]^2*V2[s, s] + 1.91899105379090687*zb^39*Log[zb]^2*V2[s, s] + 1.9375338425663222*zb^40*Log[zb]^2*V2[s, s] + 1.95519108476749934*zb^41*Log[zb]^2*V2[s, s] + 1.97202307636501623*zb^42*Log[zb]^2*V2[s, s] + 1.98808475597187741*zb^43*Log[zb]^2*V2[s, s] + 2.00342629502700636*zb^44*Log[zb]^2*V2[s, s] + 2.01809360997949971*zb^45*Log[zb]^2*V2[s, s] + 2.03212880854653196*zb^46*Log[zb]^2*V2[s, s] + 2.04557057997231637*zb^47*Log[zb]^2*V2[s, s] + 2.05845453750009753*zb^48*Log[zb]^2*V2[s, s] + 2.07081351988810919*zb^49*Log[zb]^2*V2[s, s] + 2.08267785768138622*zb^50*Log[zb]^2*V2[s, s] - 13.6041666666666667*zb*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 39.453125*zb^2*Log[Q2/muf2]*Log[zb]^2*V2[s, s] - 31.3819444444444444*zb^3*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 0.642795138888888889*zb^4*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.50043981481481481*zb^5*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.47090277777777778*zb^6*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.32065192743764172*zb^7*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.21422769628684807*zb^8*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.15049780328798186*zb^9*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.11452518738977072*zb^10*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.09523122033223043*zb^11*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.0857335872250644*zb^12*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.08192240047572215*zb^13*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.08135837292201761*zb^14*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.08258977896340534*zb^15*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.08475001256390765*zb^16*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.08732223672863991*zb^17*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.09000078095130178*zb^18*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.09260853991551672*zb^19*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.0950471084061992*zb^20*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.09726631176558724*zb^21*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.09924539289065243*zb^22*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10098130173204086*zb^23*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10248136724315754*zb^24*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10375870342354834*zb^25*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10482933689653541*zb^26*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10571042626751583*zb^27*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10641917724394897*zb^28*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10697220208320917*zb^29*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10738516244670204*zb^30*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.107672592014562*zb^31*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10784783180817368*zb^32*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10792303474223309*zb^33*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10790921122267205*zb^34*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.1078162975857047*zb^35*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10765323571070899*zb^36*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10742805643274902*zb^37*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10714796220074928*zb^38*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10681940627601766*zb^39*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10644816697124548*zb^40*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10603941620857352*zb^41*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10559778217015339*zb^42*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10512740612128452*zb^43*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10463199366843237*zb^44*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10411486081494637*zb^45*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10357897522473815*zb^46*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10302699311774917*zb^47*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10246129221357257*zb^48*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10188400111964163*zb^49*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.10129702553359983*zb^50*Log[Q2/muf2]*Log[zb]^2*V2[s, s] + 2.70833333333333333*zb*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] - 4.0625*zb^2*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 2.70833333333333333*zb^3*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.677083333333333333*zb^4*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.361111111111111111*zb^5*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.270833333333333333*zb^6*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.232142857142857143*zb^7*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.209573412698412698*zb^8*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.193452380952380952*zb^9*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.180555555555555556*zb^10*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.169612794612794613*zb^11*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.160037878787878788*zb^12*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.151515151515151515*zb^13*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.143849206349206349*zb^14*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.136904761904761905*zb^15*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.130580357142857143*zb^16*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.124795751633986928*zb^17*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.119485294117647059*zb^18*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.114594083247334021*zb^19*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.110075536062378168*zb^20*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.105889724310776942*zb^21*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.102002164502164502*zb^22*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0983828972959407742*zb^23*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.09500576416337286*zb^24*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0918478260869565217*zb^25*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0888888888888888889*zb^26*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0861111111111111111*zb^27*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0834986772486772487*zb^28*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0810375235662591984*zb^29*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0787151067323481117*zb^30*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0765202076381164257*zb^31*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0744427643369175627*zb^32*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0724737292277614858*zb^33*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0706049465240641711*zb^34*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0688290467702232408*zb^35*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0671393557422969188*zb^36*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0655298155298155298*zb^37*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0639949159686001791*zb^38*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0625296348980559507*zb^39*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0611293859649122807*zb^40*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0597899728997289973*zb^41*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0585075493612078978*zb^42*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0572785835831780245*zb^43*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0560998271754085708*zb^44*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0549682875264270613*zb^45*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0538812033377250769*zb^46*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0528360228869017028*zb^47*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0518303846746839346*zb^48*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0508621001592126212*zb^49*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] + 0.0499291383219954649*zb^50*Log[Q2/muf2]^2*Log[zb]^2*V2[s, s] - 9.94444444444444444*zb*Log[zb]^3*V2[s, s] + 28.1979166666666667*zb^2*Log[zb]^3*V2[s, s] - 22.3032407407407407*zb^3*Log[zb]^3*V2[s, s] + 0.425925925925925926*zb^4*Log[zb]^3*V2[s, s] + 1.74693672839506173*zb^5*Log[zb]^3*V2[s, s] + 1.72626157407407407*zb^6*Log[zb]^3*V2[s, s] + 1.61900462962962963*zb^7*Log[zb]^3*V2[s, s] + 1.54245825066137566*zb^8*Log[zb]^3*V2[s, s] + 1.49603174603174603*zb^9*Log[zb]^3*V2[s, s] + 1.46922738462669018*zb^10*Log[zb]^3*V2[s, s] + 1.45423808845631236*zb^11*Log[zb]^3*V2[s, s] + 1.44621090390740012*zb^12*Log[zb]^3*V2[s, s] + 1.44224715299161686*zb^13*Log[zb]^3*V2[s, s] + 1.44062593788345467*zb^14*Log[zb]^3*V2[s, s] + 1.44032244426818603*zb^15*Log[zb]^3*V2[s, s] + 1.44072413680207579*zb^16*Log[zb]^3*V2[s, s] + 1.44146484322849783*zb^17*Log[zb]^3*V2[s, s] + 1.44232709043238647*zb^18*Log[zb]^3*V2[s, s] + 1.44318393354881974*zb^19*Log[zb]^3*V2[s, s] + 1.44396385993588201*zb^20*Log[zb]^3*V2[s, s] + 1.44462935659431883*zb^21*Log[zb]^3*V2[s, s] + 1.44516368390890613*zb^22*Log[zb]^3*V2[s, s] + 1.44556264620527877*zb^23*Log[zb]^3*V2[s, s] + 1.44582944331526004*zb^24*Log[zb]^3*V2[s, s] + 1.4459714429425146*zb^25*Log[zb]^3*V2[s, s] + 1.44599816163523557*zb^26*Log[zb]^3*V2[s, s] + 1.44592001175134734*zb^27*Log[zb]^3*V2[s, s] + 1.44574753629230408*zb^28*Log[zb]^3*V2[s, s] + 1.4454909551616395*zb^29*Log[zb]^3*V2[s, s] + 1.44515991001038096*zb^30*Log[zb]^3*V2[s, s] + 1.44476333505006198*zb^31*Log[zb]^3*V2[s, s] + 1.44430940688869566*zb^32*Log[zb]^3*V2[s, s] + 1.44380554297190279*zb^33*Log[zb]^3*V2[s, s] + 1.4432584289245538*zb^34*Log[zb]^3*V2[s, s] + 1.44267406207197147*zb^35*Log[zb]^3*V2[s, s] + 1.44205780299092027*zb^36*Log[zb]^3*V2[s, s] + 1.44141442993978097*zb^37*Log[zb]^3*V2[s, s] + 1.44074819298574827*zb^38*Log[zb]^3*V2[s, s] + 1.44006286593610598*zb^39*Log[zb]^3*V2[s, s] + 1.43936179502052902*zb^40*Log[zb]^3*V2[s, s] + 1.43864794381332798*zb^41*Log[zb]^3*V2[s, s] + 1.43792393422881232*zb^42*Log[zb]^3*V2[s, s] + 1.43719208363616778*zb^43*Log[zb]^3*V2[s, s] + 1.43645443826692202*zb^44*Log[zb]^3*V2[s, s] + 1.43571280315798483*zb^45*Log[zb]^3*V2[s, s] + 1.43496876890634048*zb^46*Log[zb]^3*V2[s, s] + 1.43422373552109238*zb^47*Log[zb]^3*V2[s, s] + 1.43347893365363282*zb^48*Log[zb]^3*V2[s, s] + 1.43273544347316146*zb^49*Log[zb]^3*V2[s, s] + 1.43199421143651272*zb^50*Log[zb]^3*V2[s, s] + 4.36805555555555556*zb*Log[Q2/muf2]*Log[zb]^3*V2[s, s] - 6.55208333333333333*zb^2*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 4.36805555555555556*zb^3*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 1.09201388888888889*zb^4*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.582407407407407407*zb^5*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.436805555555555556*zb^6*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.374404761904761905*zb^7*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.338004298941798942*zb^8*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.312003968253968254*zb^9*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.291203703703703704*zb^10*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.273554994388327722*zb^11*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.258112373737373737*zb^12*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.244366744366744367*zb^13*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.232002950752950753*zb^14*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.220802808302808303*zb^15*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.210602678571428571*zb^16*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.201273148148148148*zb^17*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.192708333333333333*zb^18*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.184819688109161793*zb^19*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.177532082521117609*zb^20*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.170781119465329992*zb^21*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.164511183261183261*zb^22*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.158673954869607044*zb^23*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.153227245278875714*zb^24*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.148134057971014493*zb^25*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.143361823361823362*zb^26*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.138881766381766382*zb^27*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.134668379460046127*zb^28*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.130698980315838553*zb^29*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.126953338806787083*zb^30*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.123413360524039056*zb^31*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.120062817353643967*zb^32*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.116887117139133268*zb^33*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.113873106060606061*zb^34*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.111008898508898509*zb^35*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.108283730158730159*zb^36*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.105687830687830688*zb^37*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.103212313190383366*zb^38*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.100849077822762033*zb^39*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.0985907276203328835*zb^40*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.0964304947536654854*zb^41*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.0943621757646148*zb^42*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.0923800745482537882*zb^43*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.0904789520341845923*zb^44*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.0886539816772374912*zb^45*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.0869007099985360855*zb^46*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.0852150215278491566*zb^47*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.08359310759070819*zb^48*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.0820314384619095865*zb^49*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 0.0805267384731670446*zb^50*Log[Q2/muf2]*Log[zb]^3*V2[s, s] + 2.23611111111111111*zb*Log[zb]^4*V2[s, s] - 3.35416666666666667*zb^2*Log[zb]^4*V2[s, s] + 2.23611111111111111*zb^3*Log[zb]^4*V2[s, s] + 0.559027777777777778*zb^4*Log[zb]^4*V2[s, s] + 0.298148148148148148*zb^5*Log[zb]^4*V2[s, s] + 0.223611111111111111*zb^6*Log[zb]^4*V2[s, s] + 0.191666666666666667*zb^7*Log[zb]^4*V2[s, s] + 0.173032407407407407*zb^8*Log[zb]^4*V2[s, s] + 0.159722222222222222*zb^9*Log[zb]^4*V2[s, s] + 0.149074074074074074*zb^10*Log[zb]^4*V2[s, s] + 0.140039281705948373*zb^11*Log[zb]^4*V2[s, s] + 0.132133838383838384*zb^12*Log[zb]^4*V2[s, s] + 0.125097125097125097*zb^13*Log[zb]^4*V2[s, s] + 0.118767806267806268*zb^14*Log[zb]^4*V2[s, s] + 0.113034188034188034*zb^15*Log[zb]^4*V2[s, s] + 0.1078125*zb^16*Log[zb]^4*V2[s, s] + 0.103036492374727669*zb^17*Log[zb]^4*V2[s, s] + 0.0986519607843137255*zb^18*Log[zb]^4*V2[s, s] + 0.0946135764247219356*zb^19*Log[zb]^4*V2[s, s] + 0.0908828784925276153*zb^20*Log[zb]^4*V2[s, s] + 0.0874269005847953216*zb^21*Log[zb]^4*V2[s, s] + 0.0842171717171717172*zb^22*Log[zb]^4*V2[s, s] + 0.08122895622895623*zb^23*Log[zb]^4*V2[s, s] + 0.0784406565656565657*zb^24*Log[zb]^4*V2[s, s] + 0.0758333333333333333*zb^25*Log[zb]^4*V2[s, s] + 0.0733903133903133903*zb^26*Log[zb]^4*V2[s, s] + 0.0710968660968660969*zb^27*Log[zb]^4*V2[s, s] + 0.0689399335232668566*zb^28*Log[zb]^4*V2[s, s] + 0.0669079040726550305*zb^29*Log[zb]^4*V2[s, s] + 0.0649904214559386973*zb^30*Log[zb]^4*V2[s, s] + 0.0631782227165986899*zb^31*Log[zb]^4*V2[s, s] + 0.0614630002986857826*zb^32*Log[zb]^4*V2[s, s] + 0.0598372841316389703*zb^33*Log[zb]^4*V2[s, s] + 0.0582943404634581105*zb^34*Log[zb]^4*V2[s, s] + 0.0568280847692612398*zb^35*Log[zb]^4*V2[s, s] + 0.0554330065359477124*zb^36*Log[zb]^4*V2[s, s] + 0.0541041041041041041*zb^37*Log[zb]^4*V2[s, s] + 0.0528368280561263017*zb^38*Log[zb]^4*V2[s, s] + 0.0516270318901897849*zb^39*Log[zb]^4*V2[s, s] + 0.0504709289248762933*zb^40*Log[zb]^4*V2[s, s] + 0.0493650545479813772*zb^41*Log[zb]^4*V2[s, s] + 0.0483062330623306233*zb^42*Log[zb]^4*V2[s, s] + 0.0472915484968803176*zb^43*Log[zb]^4*V2[s, s] + 0.0463183188473886148*zb^44*Log[zb]^4*V2[s, s] + 0.0453840732910500352*zb^45*Log[zb]^4*V2[s, s] + 0.0444865319865319865*zb^46*Log[zb]^4*V2[s, s] + 0.0436235881271342264*zb^47*Log[zb]^4*V2[s, s] + 0.0427932919621749409*zb^48*Log[zb]^4*V2[s, s] + 0.0419938365417088821*zb^49*Log[zb]^4*V2[s, s] + 0.0412235449735449735*zb^50*Log[zb]^4*V2[s, s], ALARM*zb^51 - 0.289682539978463787*zb*V2[1., 2.] + 0.09219013704039926*zb^2*V2[1., 2.] + 1.19355280229892936*zb^3*V2[1., 2.] + 0.698871622978572522*zb^4*V2[1., 2.] + 0.818984516230792669*zb^5*V2[1., 2.] + 0.646006675361552198*zb^6*V2[1., 2.] + 0.327832541494240964*zb^7*V2[1., 2.] + 0.00855452659048711568*zb^8*V2[1., 2.] - 0.249840618982319719*zb^9*V2[1., 2.] - 0.435005365325776462*zb^10*V2[1., 2.] - 0.555824924096644611*zb^11*V2[1., 2.] - 0.627169412501296683*zb^12*V2[1., 2.] - 0.663286282821143462*zb^13*V2[1., 2.] - 0.675624655724806666*zb^14*V2[1., 2.] - 0.672609699866324744*zb^15*V2[1., 2.] - 0.660119705953163577*zb^16*V2[1., 2.] - 0.642109226561077979*zb^17*V2[1., 2.] - 0.621165421408485745*zb^18*V2[1., 2.] - 0.598940057891712807*zb^19*V2[1., 2.] - 0.576461573262979499*zb^20*V2[1., 2.] - 0.554350934228638205*zb^21*V2[1., 2.] - 0.532966807049198108*zb^22*V2[1., 2.] - 0.512501331811057459*zb^23*V2[1., 2.] - 0.493042455103116413*zb^24*V2[1., 2.] - 0.474614090264443082*zb^25*V2[1., 2.] - 0.457201782741239385*zb^26*V2[1., 2.] - 0.440768990115405267*zb^27*V2[1., 2.] - 0.425267324925539818*zb^28*V2[1., 2.] - 0.410642931780453536*zb^29*V2[1., 2.] - 0.39684039788588876*zb^30*V2[1., 2.] - 0.383805094868267808*zb^31*V2[1., 2.] - 0.371484526865622931*zb^32*V2[1., 2.] - 0.359829052709334178*zb^33*V2[1., 2.] - 0.348792217406405481*zb^34*V2[1., 2.] - 0.33833084326639284*zb^35*V2[1., 2.] - 0.328404976666884613*zb^36*V2[1., 2.] - 0.318977751593721292*zb^37*V2[1., 2.] - 0.310015208697783195*zb^38*V2[1., 2.] - 0.301486094200941503*zb^39*V2[1., 2.] - 0.293361653704497535*zb^40*V2[1., 2.] - 0.285615429980093331*zb^41*V2[1., 2.] - 0.278223069986883206*zb^42*V2[1., 2.] - 0.271162143908055415*zb^43*V2[1., 2.] - 0.264411977449222802*zb^44*V2[1., 2.] - 0.257953497676036894*zb^45*V2[1., 2.] - 0.251769092083714909*zb^46*V2[1., 2.] - 0.245842480253108203*zb^47*V2[1., 2.] - 0.240158597268730888*zb^48*V2[1., 2.] - 0.234703487996184326*zb^49*V2[1., 2.] - 0.229464211301795363*zb^50*V2[1., 2.] + 0.0185185185185185185*zb*Log[Q2/muf2]*V2[1., 2.] - 0.037037037037037035*zb^2*Log[Q2/muf2]*V2[1., 2.] - 0.423880670274377919*zb^3*Log[Q2/muf2]*V2[1., 2.] - 0.453234964094813977*zb^4*Log[Q2/muf2]*V2[1., 2.] - 0.678265299203764297*zb^5*Log[Q2/muf2]*V2[1., 2.] - 0.753862076386174611*zb^6*Log[Q2/muf2]*V2[1., 2.] - 0.707508374382046942*zb^7*Log[Q2/muf2]*V2[1., 2.] - 0.604260608343928115*zb^8*Log[Q2/muf2]*V2[1., 2.] - 0.487616799989126111*zb^9*Log[Q2/muf2]*V2[1., 2.] - 0.379241767205906055*zb^10*Log[Q2/muf2]*V2[1., 2.] - 0.287231884251317242*zb^11*Log[Q2/muf2]*V2[1., 2.] - 0.212742298354845507*zb^12*Log[Q2/muf2]*V2[1., 2.] - 0.153955977065256533*zb^13*Log[Q2/muf2]*V2[1., 2.] - 0.108142797506943306*zb^14*Log[Q2/muf2]*V2[1., 2.] - 0.07259977939184944*zb^15*Log[Q2/muf2]*V2[1., 2.] - 0.0450060222993794431*zb^16*Log[Q2/muf2]*V2[1., 2.] - 0.0235003423247394417*zb^17*Log[Q2/muf2]*V2[1., 2.] - 0.00664358636963042116*zb^18*Log[Q2/muf2]*V2[1., 2.] + 0.00665580149752855154*zb^19*Log[Q2/muf2]*V2[1., 2.] + 0.0172184072468166978*zb^20*Log[Q2/muf2]*V2[1., 2.] + 0.0256598160916457934*zb^21*Log[Q2/muf2]*V2[1., 2.] + 0.0324429668534104216*zb^22*Log[Q2/muf2]*V2[1., 2.] + 0.0379179392093460822*zb^23*Log[Q2/muf2]*V2[1., 2.] + 0.0423514725753331765*zb^24*Log[Q2/muf2]*V2[1., 2.] + 0.0459485912744184593*zb^25*Log[Q2/muf2]*V2[1., 2.] + 0.0488683629003943291*zb^26*Log[Q2/muf2]*V2[1., 2.] + 0.0512353779538412677*zb^27*Log[Q2/muf2]*V2[1., 2.] + 0.0531481392125259716*zb^28*Log[Q2/muf2]*V2[1., 2.] + 0.0546852273326911241*zb^29*Log[Q2/muf2]*V2[1., 2.] + 0.0559098652834558025*zb^30*Log[Q2/muf2]*V2[1., 2.] + 0.0568733257565169826*zb^31*Log[Q2/muf2]*V2[1., 2.] + 0.0576174977004953838*zb^32*Log[Q2/muf2]*V2[1., 2.] + 0.0581768373391259184*zb^33*Log[Q2/muf2]*V2[1., 2.] + 0.0585798649562981318*zb^34*Log[Q2/muf2]*V2[1., 2.] + 0.0588503235475602364*zb^35*Log[Q2/muf2]*V2[1., 2.] + 0.0590080835078907055*zb^36*Log[Q2/muf2]*V2[1., 2.] + 0.0590698548633011028*zb^37*Log[Q2/muf2]*V2[1., 2.] + 0.0590497523735920264*zb^38*Log[Q2/muf2]*V2[1., 2.] + 0.058959747199765405*zb^39*Log[Q2/muf2]*V2[1., 2.] + 0.0588100303995464579*zb^40*Log[Q2/muf2]*V2[1., 2.] + 0.0586093073557003981*zb^41*Log[Q2/muf2]*V2[1., 2.] + 0.0583650377045387638*zb^42*Log[Q2/muf2]*V2[1., 2.] + 0.0580836319611330897*zb^43*Log[Q2/muf2]*V2[1., 2.] + 0.0577706135126477084*zb^44*Log[Q2/muf2]*V2[1., 2.] + 0.0574307527443740083*zb^45*Log[Q2/muf2]*V2[1., 2.] + 0.0570681786118805205*zb^46*Log[Q2/muf2]*V2[1., 2.] + 0.0566864718600435038*zb^47*Log[Q2/muf2]*V2[1., 2.] + 0.0562887432305362766*zb^48*Log[Q2/muf2]*V2[1., 2.] + 0.0558776993313876742*zb^49*Log[Q2/muf2]*V2[1., 2.] + 0.0554556983195637945*zb^50*Log[Q2/muf2]*V2[1., 2.] + 0.0333641975308641975*zb^5*Log[Q2/muf2]^2*V2[1., 2.] + 0.0593209876543209877*zb^6*Log[Q2/muf2]^2*V2[1., 2.] + 0.0721422272612748803*zb^7*Log[Q2/muf2]^2*V2[1., 2.] + 0.0751788863693625598*zb^8*Log[Q2/muf2]^2*V2[1., 2.] + 0.0725339338982049153*zb^9*Log[Q2/muf2]^2*V2[1., 2.] + 0.0671717928140620674*zb^10*Log[Q2/muf2]^2*V2[1., 2.] + 0.0608760404100043884*zb^11*Log[Q2/muf2]^2*V2[1., 2.] + 0.0545962927885994531*zb^12*Log[Q2/muf2]^2*V2[1., 2.] + 0.0487745997419181745*zb^13*Log[Q2/muf2]^2*V2[1., 2.] + 0.0435718781911914911*zb^14*Log[Q2/muf2]^2*V2[1., 2.] + 0.0390062299187918939*zb^15*Log[Q2/muf2]^2*V2[1., 2.] + 0.0350310117332827133*zb^16*Log[Q2/muf2]^2*V2[1., 2.] + 0.0315760863042842659*zb^17*Log[Q2/muf2]^2*V2[1., 2.] + 0.0285680787142645233*zb^18*Log[Q2/muf2]^2*V2[1., 2.] + 0.0259393002062910537*zb^19*Log[Q2/muf2]^2*V2[1., 2.] + 0.0236308803651691901*zb^20*Log[Q2/muf2]^2*V2[1., 2.] + 0.0215931377948267888*zb^21*Log[Q2/muf2]^2*V2[1., 2.] + 0.0197847741332631088*zb^22*Log[Q2/muf2]^2*V2[1., 2.] + 0.0181716793621435798*zb^23*Log[Q2/muf2]^2*V2[1., 2.] + 0.0167257133615949607*zb^24*Log[Q2/muf2]^2*V2[1., 2.] + 0.0154236129661594617*zb^25*Log[Q2/muf2]^2*V2[1., 2.] + 0.0142460692355213696*zb^26*Log[Q2/muf2]^2*V2[1., 2.] + 0.0131769727364864067*zb^27*Log[Q2/muf2]^2*V2[1., 2.] + 0.0122028064384641432*zb^28*Log[Q2/muf2]^2*V2[1., 2.] + 0.0113121611959043792*zb^29*Log[Q2/muf2]^2*V2[1., 2.] + 0.0104953500301615008*zb^30*Log[Q2/muf2]^2*V2[1., 2.] + 0.00974410077744294616*zb^31*Log[Q2/muf2]^2*V2[1., 2.] + 0.00905131041611438438*zb^32*Log[Q2/muf2]^2*V2[1., 2.] + 0.00841084781389447251*zb^33*Log[Q2/muf2]^2*V2[1., 2.] + 0.00781739451309544817*zb^34*Log[Q2/muf2]^2*V2[1., 2.] + 0.00726631548360836081*zb^35*Log[Q2/muf2]^2*V2[1., 2.] + 0.00675355358549930055*zb^36*Log[Q2/muf2]^2*V2[1., 2.] + 0.00627554288507955073*zb^37*Log[Q2/muf2]^2*V2[1., 2.] + 0.00582913704598738221*zb^38*Log[Q2/muf2]^2*V2[1., 2.] + 0.00541154984344450111*zb^39*Log[Q2/muf2]^2*V2[1., 2.] + 0.00502030548438497409*zb^40*Log[Q2/muf2]^2*V2[1., 2.] + 0.00465319690453211193*zb^41*Log[Q2/muf2]^2*V2[1., 2.] + 0.00430825059085713845*zb^42*Log[Q2/muf2]^2*V2[1., 2.] + 0.00398369677080577721*zb^43*Log[Q2/muf2]^2*V2[1., 2.] + 0.00367794403828752468*zb^44*Log[Q2/muf2]^2*V2[1., 2.] + 0.00338955766579289522*zb^45*Log[Q2/muf2]^2*V2[1., 2.] + 0.00311724099352254853*zb^46*Log[Q2/muf2]^2*V2[1., 2.] + 0.00285981939868497819*zb^47*Log[Q2/muf2]^2*V2[1., 2.] + 0.00261622643767571385*zb^48*Log[Q2/muf2]^2*V2[1., 2.] + 0.00238549182566683431*zb^49*Log[Q2/muf2]^2*V2[1., 2.] + 0.00216673097602199182*zb^50*Log[Q2/muf2]^2*V2[1., 2.] + 0.101046940747465177*zb*Log[zb]*V2[1., 2.] - 0.0987654320987654321*zb^2*Log[zb]*V2[1., 2.] - 1.11359556831433577*zb^3*Log[zb]*V2[1., 2.] - 0.875412655388205633*zb^4*Log[zb]*V2[1., 2.] - 1.10146403501131747*zb^5*Log[zb]*V2[1., 2.] - 1.10279462893950576*zb^6*Log[zb]*V2[1., 2.] - 0.933959386627811717*zb^7*Log[zb]*V2[1., 2.] - 0.706309029157257794*zb^8*Log[zb]*V2[1., 2.] - 0.485965018037826996*zb^9*Log[zb]*V2[1., 2.] - 0.300242761499819609*zb^10*Log[zb]*V2[1., 2.] - 0.154961370927461119*zb^11*Log[zb]*V2[1., 2.] - 0.0464231862133811046*zb^12*Log[zb]*V2[1., 2.] + 0.0321415634906437535*zb^13*Log[zb]*V2[1., 2.] + 0.0876138464113592921*zb^14*Log[zb]*V2[1., 2.] + 0.125871527553214759*zb^15*Log[zb]*V2[1., 2.] + 0.15154331115294323*zb^16*Log[zb]*V2[1., 2.] + 0.168116663407862386*zb^17*Log[zb]*V2[1., 2.] + 0.178154074743511174*zb^18*Log[zb]*V2[1., 2.] + 0.183512491711681757*zb^19*Log[zb]*V2[1., 2.] + 0.185528616109691493*zb^20*Log[zb]*V2[1., 2.] + 0.185162796976036038*zb^21*Log[zb]*V2[1., 2.] + 0.183105828856733956*zb^22*Log[zb]*V2[1., 2.] + 0.179856204489995623*zb^23*Log[zb]*V2[1., 2.] + 0.175775200905452245*zb^24*Log[zb]*V2[1., 2.] + 0.171125886447285395*zb^25*Log[zb]*V2[1., 2.] + 0.166100688168827489*zb^26*Log[zb]*V2[1., 2.] + 0.160840905260454508*zb^27*Log[zb]*V2[1., 2.] + 0.155450577859711729*zb^28*Log[zb]*V2[1., 2.] + 0.1500064013410715*zb^29*Log[zb]*V2[1., 2.] + 0.1445648629168936*zb^30*Log[zb]*V2[1., 2.] + 0.139167417889189062*zb^31*Log[zb]*V2[1., 2.] + 0.133844273721152121*zb^32*Log[zb]*V2[1., 2.] + 0.12861717823558774*zb^33*Log[zb]*V2[1., 2.] + 0.123501489820622487*zb^34*Log[zb]*V2[1., 2.] + 0.118507725759908005*zb^35*Log[zb]*V2[1., 2.] + 0.113642728125254116*zb^36*Log[zb]*V2[1., 2.] + 0.108910547158292255*zb^37*Log[zb]*V2[1., 2.] + 0.104313114339213047*zb^38*Log[zb]*V2[1., 2.] + 0.0998507577358823223*zb^39*Log[zb]*V2[1., 2.] + 0.0955225982560034245*zb^40*Log[zb]*V2[1., 2.] + 0.0913268553884564722*zb^41*Log[zb]*V2[1., 2.] + 0.0872610837509326793*zb^42*Log[zb]*V2[1., 2.] + 0.0833223564540812931*zb^43*Log[zb]*V2[1., 2.] + 0.0795074073877017718*zb^44*Log[zb]*V2[1., 2.] + 0.0758127416399375288*zb^45*Log[zb]*V2[1., 2.] + 0.07223472109924017*zb^46*Log[zb]*V2[1., 2.] + 0.0687696306642548647*zb^47*Log[zb]*V2[1., 2.] + 0.0654137292576411533*zb^48*Log[zb]*V2[1., 2.] + 0.0621632889042744002*zb^49*Log[zb]*V2[1., 2.] + 0.0590146244180954926*zb^50*Log[zb]*V2[1., 2.] - 0.0740740740740740741*zb*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.134192646927029119*zb^3*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.171229683964066156*zb^4*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.356224243715135245*zb^5*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.469751039405847681*zb^6*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.499666430473333609*zb^7*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.476219290129429205*zb^8*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.426854964392269656*zb^9*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.368990132669312962*zb^10*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.311932503023058678*zb^11*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.259895981359644509*zb^12*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.214279417444894936*zb^13*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.175083883536264911*zb^14*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.14170763822256183*zb^15*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.11335748039511143*zb^16*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.08924338110810921*zb^17*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.0686584576230132508*zb^18*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.0510021533338363163*zb^19*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.0357776435332910929*zb^20*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.0225792450003183294*zb^21*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.0110773676886308441*zb^22*Log[Q2/muf2]*Log[zb]*V2[1., 2.] + 0.00100428468172183954*zb^23*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.00785810337694791408*zb^24*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.01568830196003778*zb^25*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0226332471696587445*zb^26*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0288146419809069718*zb^27*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0343339325010738537*zb^28*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0392762132286806856*zb^29*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0437132986564746765*zb^30*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0477061491537473916*zb^31*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0513067970123559108*zb^32*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0545598847455109644*zb^33*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0575039013974545024*zb^34*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0601721824532917441*zb^35*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0625937236235149832*zb^36*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0647938471889459404*zb^37*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0667947508223121972*zb^38*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0686159621511175655*zb^39*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0702747172618196664*zb^40*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0717862774702112039*zb^41*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0731641957016725308*zb^42*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0744205415180705003*zb^43*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0755660920323369046*zb^44*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0766104945455524603*zb^45*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0775624056336963345*zb^46*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0784296105336927332*zb^47*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0792191259793018613*zb^48*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0799372890774805882*zb^49*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0805898343650578293*zb^50*Log[Q2/muf2]*Log[zb]*V2[1., 2.] - 0.0148148148148148148*zb^5*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0296296296296296296*zb^6*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0402116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0465608465608465608*zb^8*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0497550460513423476*zb^9*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0508720360572212424*zb^10*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0507223914631322039*zb^11*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0498494646642794791*zb^12*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0485950948913911877*zb^13*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0471653175356879061*zb^14*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0456799579021801244*zb^15*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0442061093912945765*zb^16*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0427794464068973873*zb^17*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0414173222887819838*zb^18*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.04012663397366986*zb^19*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0389084664947524711*zb^20*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0377607994810314335*zb^21*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0366800645141923174*zb^22*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0356620281917219914*zb^23*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.034702282679699936*zb^24*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0337965094049789306*zb^25*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0329406126607114299*zb^26*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0321307794201933184*zb^27*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0313634979968889638*zb^28*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0306355544062997471*zb^29*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0299440172684262195*zb^30*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.029286217429195655*zb^31*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0286597257713571036*zb^32*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0280623311138838515*zb^33*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0274920191898223496*zb^34*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0269469531701639936*zb^35*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0264254559050851318*zb^36*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0259259938899316947*zb^37*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0254471628765650217*zb^38*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.02498767500873864*zb^39*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.024546347343927025*zb^40*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0241220916221842112*zb^41*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0237139051485093294*zb^42*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0233208626649262385*zb^43*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0229421090997751106*zb^44*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0225768530932754414*zb^45*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0222243612095481303*zb^46*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0218839527556223933*zb^47*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.021554995137349056*zb^48*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0212368996905605702*zb^49*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0209291179332906202*zb^50*Log[Q2/muf2]^2*Log[zb]*V2[1., 2.] - 0.0740740740740740741*zb*Log[zb]^2*V2[1., 2.] + 0.234188576979388775*zb^3*Log[zb]^2*V2[1., 2.] + 0.263509564633709763*zb^4*Log[zb]^2*V2[1., 2.] + 0.435356586728776755*zb^5*Log[zb]^2*V2[1., 2.] + 0.532452237081731265*zb^6*Log[zb]^2*V2[1., 2.] + 0.546802646166668759*zb^7*Log[zb]^2*V2[1., 2.] + 0.5105652458863915*zb^8*Log[zb]^2*V2[1., 2.] + 0.451418296451599783*zb^9*Log[zb]^2*V2[1., 2.] + 0.386313692046473494*zb^10*Log[zb]^2*V2[1., 2.] + 0.323946461478429687*zb^11*Log[zb]^2*V2[1., 2.] + 0.267990264615650868*zb^12*Log[zb]^2*V2[1., 2.] + 0.219431870309484187*zb^13*Log[zb]^2*V2[1., 2.] + 0.177979285515984521*zb^14*Log[zb]^2*V2[1., 2.] + 0.142829587281113398*zb^15*Log[zb]^2*V2[1., 2.] + 0.113053518447216927*zb^16*Log[zb]^2*V2[1., 2.] + 0.0877691239304964135*zb^17*Log[zb]^2*V2[1., 2.] + 0.0662068189342370756*zb^18*Log[zb]^2*V2[1., 2.] + 0.0477225322350229098*zb^19*Log[zb]^2*V2[1., 2.] + 0.0317885479715403883*zb^20*Log[zb]^2*V2[1., 2.] + 0.0179766838071404974*zb^21*Log[zb]^2*V2[1., 2.] + 0.00594052545946488123*zb^22*Log[zb]^2*V2[1., 2.] - 0.00460055582329554194*zb^23*Log[zb]^2*V2[1., 2.] - 0.0138747819080510091*zb^24*Log[zb]^2*V2[1., 2.] - 0.0220687597152554602*zb^25*Log[zb]^2*V2[1., 2.] - 0.0293360194754621407*zb^26*Log[zb]^2*V2[1., 2.] - 0.0358037074742412797*zb^27*Log[zb]^2*V2[1., 2.] - 0.0415778159879107774*zb^28*Log[zb]^2*V2[1., 2.] - 0.0467472735863849515*zb^29*Log[zb]^2*V2[1., 2.] - 0.0513871549030036481*zb^30*Log[zb]^2*V2[1., 2.] - 0.0555612118823152943*zb^31*Log[zb]^2*V2[1., 2.] - 0.0593238816804366816*zb^32*Log[zb]^2*V2[1., 2.] - 0.0627218895763739928*zb^33*Log[zb]^2*V2[1., 2.] - 0.0657955369826878493*zb^34*Log[zb]^2*V2[1., 2.] - 0.0685797432059031468*zb^35*Log[zb]^2*V2[1., 2.] - 0.0711048934437009538*zb^36*Log[zb]^2*V2[1., 2.] - 0.0733975333368240556*zb^37*Log[zb]^2*V2[1., 2.] - 0.0754809412183619188*zb^38*Log[zb]^2*V2[1., 2.] - 0.0773756022616772861*zb^39*Log[zb]^2*V2[1., 2.] - 0.0790996034523851881*zb^40*Log[zb]^2*V2[1., 2.] - 0.0806689642779880298*zb^41*Log[zb]^2*V2[1., 2.] - 0.0820979149294254784*zb^42*Log[zb]^2*V2[1., 2.] - 0.08339913141161254*zb^43*Log[zb]^2*V2[1., 2.] - 0.0845839350944266064*zb^44*Log[zb]^2*V2[1., 2.] - 0.0856624627747505277*zb^45*Log[zb]^2*V2[1., 2.] - 0.0866438121693740975*zb^46*Log[zb]^2*V2[1., 2.] - 0.08753616684669241*zb^47*Log[zb]^2*V2[1., 2.] - 0.0883469038785271394*zb^48*Log[zb]^2*V2[1., 2.] - 0.0890826869112590383*zb^49*Log[zb]^2*V2[1., 2.] - 0.0897495468866441*zb^50*Log[zb]^2*V2[1., 2.] - 0.0444444444444444444*zb^5*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0888888888888888889*zb^6*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.120634920634920635*zb^7*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.139682539682539683*zb^8*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.149265138154027043*zb^9*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.152616108171663727*zb^10*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.152167174389396612*zb^11*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.149548393992838437*zb^12*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.145785284674173563*zb^13*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.141495952607063718*zb^14*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.137039873706540373*zb^15*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.132618328173883729*zb^16*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.128338339220692162*zb^17*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.124251966866345951*zb^18*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.120379901921009592*zb^19*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.116725399484257413*zb^20*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.1132823984430943*zb^21*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.110040193542576952*zb^22*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.106986084575165974*zb^23*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.104106848039099811*zb^24*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.101389528214936792*zb^25*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0988218379821342898*zb^26*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0963923382605799551*zb^27*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0940904939906668914*zb^28*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0919066632188992414*zb^29*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0898320518052786585*zb^30*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0878586522875869651*zb^31*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0859791773140713107*zb^32*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0841869933416515546*zb^33*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0824760575694670489*zb^34*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0808408595104919808*zb^35*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0792763677152553955*zb^36*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0777779816697950842*zb^37*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0763414886296950652*zb^38*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0749630250262159199*zb^39*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0736390420317810751*zb^40*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0723662748665526335*zb^41*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0711417154455279882*zb^42*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0699625879947787154*zb^43*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0688263272993253317*zb^44*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0677305592798263243*zb^45*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0666730836286443908*zb^46*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0656518582668671798*zb^47*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.06466498541204717*zb^48*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0637106990716817105*zb^49*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0627873537998718605*zb^50*Log[Q2/muf2]*Log[zb]^2*V2[1., 2.] - 0.0296296296296296296*zb^5*Log[zb]^3*V2[1., 2.] - 0.0592592592592592593*zb^6*Log[zb]^3*V2[1., 2.] - 0.0804232804232804233*zb^7*Log[zb]^3*V2[1., 2.] - 0.0931216931216931217*zb^8*Log[zb]^3*V2[1., 2.] - 0.0995100921026846953*zb^9*Log[zb]^3*V2[1., 2.] - 0.101744072114442485*zb^10*Log[zb]^3*V2[1., 2.] - 0.101444782926264408*zb^11*Log[zb]^3*V2[1., 2.] - 0.0996989293285589582*zb^12*Log[zb]^3*V2[1., 2.] - 0.0971901897827823754*zb^13*Log[zb]^3*V2[1., 2.] - 0.0943306350713758121*zb^14*Log[zb]^3*V2[1., 2.] - 0.0913599158043602488*zb^15*Log[zb]^3*V2[1., 2.] - 0.08841221878258915*zb^16*Log[zb]^3*V2[1., 2.] - 0.0855588928137947746*zb^17*Log[zb]^3*V2[1., 2.] - 0.0828346445775639675*zb^18*Log[zb]^3*V2[1., 2.] - 0.0802532679473397281*zb^19*Log[zb]^3*V2[1., 2.] - 0.0778169329895049423*zb^20*Log[zb]^3*V2[1., 2.] - 0.0755215989620628669*zb^21*Log[zb]^3*V2[1., 2.] - 0.0733601290283846347*zb^22*Log[zb]^3*V2[1., 2.] - 0.0713240563834439829*zb^23*Log[zb]^3*V2[1., 2.] - 0.0694045653593998739*zb^24*Log[zb]^3*V2[1., 2.] - 0.0675930188099578612*zb^25*Log[zb]^3*V2[1., 2.] - 0.0658812253214228599*zb^26*Log[zb]^3*V2[1., 2.] - 0.0642615588403866367*zb^27*Log[zb]^3*V2[1., 2.] - 0.0627269959937779276*zb^28*Log[zb]^3*V2[1., 2.] - 0.0612711088125994942*zb^29*Log[zb]^3*V2[1., 2.] - 0.05988803453685244*zb^30*Log[zb]^3*V2[1., 2.] - 0.0585724348583913101*zb^31*Log[zb]^3*V2[1., 2.] - 0.0573194515427142072*zb^32*Log[zb]^3*V2[1., 2.] - 0.0561246622277677031*zb^33*Log[zb]^3*V2[1., 2.] - 0.0549840383796446993*zb^34*Log[zb]^3*V2[1., 2.] - 0.0538939063403279872*zb^35*Log[zb]^3*V2[1., 2.] - 0.0528509118101702636*zb^36*Log[zb]^3*V2[1., 2.] - 0.0518519877798633895*zb^37*Log[zb]^3*V2[1., 2.] - 0.0508943257531300434*zb^38*Log[zb]^3*V2[1., 2.] - 0.04997535001747728*zb^39*Log[zb]^3*V2[1., 2.] - 0.04909269468785405*zb^40*Log[zb]^3*V2[1., 2.] - 0.0482441832443684223*zb^41*Log[zb]^3*V2[1., 2.] - 0.0474278102970186588*zb^42*Log[zb]^3*V2[1., 2.] - 0.046641725329852474*zb^43*Log[zb]^3*V2[1., 2.] - 0.0458842181995502211*zb^44*Log[zb]^3*V2[1., 2.] - 0.0451537061865508829*zb^45*Log[zb]^3*V2[1., 2.] - 0.0444487224190962606*zb^46*Log[zb]^3*V2[1., 2.] - 0.0437679055112447866*zb^47*Log[zb]^3*V2[1., 2.] - 0.04310999027469811*zb^48*Log[zb]^3*V2[1., 2.] - 0.0424737993811211403*zb^49*Log[zb]^3*V2[1., 2.] - 0.0418582358665812403*zb^50*Log[zb]^3*V2[1., 2.] + 0.183791886422150237*zb*V2[2., s] - 5.67761395715601589*zb^2*V2[2., s] - 1.13377612094268031*zb^3*V2[2., s] - 7.56899140736845652*zb^4*V2[2., s] - 1.91184945193754788*zb^5*V2[2., s] - 0.100495527913442932*zb^6*V2[2., s] + 0.458375956152130401*zb^7*V2[2., s] + 0.585214919229060389*zb^8*V2[2., s] + 0.544544429901292358*zb^9*V2[2., s] + 0.433161378570339726*zb^10*V2[2., s] + 0.290950749564241182*zb^11*V2[2., s] + 0.136061090966434127*zb^12*V2[2., s] - 0.0225772238463398187*zb^13*V2[2., s] - 0.180313507572450164*zb^14*V2[2., s] - 0.334643519142849*zb^15*V2[2., s] - 0.484211377579332659*zb^16*V2[2., s] - 0.628308558316330976*zb^17*V2[2., s] - 0.766606429315995392*zb^18*V2[2., s] - 0.8990056536269*zb^19*V2[2., s] - 1.02554747973463477*zb^20*V2[2., s] - 1.14635950428812802*zb^21*V2[2., s] - 1.26162151298564203*zb^22*V2[2., s] - 1.37154347878836472*zb^23*V2[2., s] - 1.47635116953884707*zb^24*V2[2., s] - 1.57627665229178994*zb^25*V2[2., s] - 1.67155202085045123*zb^26*V2[2., s] - 1.76240528328939056*zb^27*V2[2., s] - 1.84905771669079159*zb^28*V2[2., s] - 1.93172222793922088*zb^29*V2[2., s] - 2.01060240808088556*zb^30*V2[2., s] - 2.08589206538323752*zb^31*V2[2., s] - 2.15777508763239708*zb^32*V2[2., s] - 2.22642552876986469*zb^33*V2[2., s] - 2.29200784577707547*zb^34*V2[2., s] - 2.35467723327300039*zb^35*V2[2., s] - 2.41458001852596148*zb^36*V2[2., s] - 2.47185409043745731*zb^37*V2[2., s] - 2.52662934384150291*zb^38*V2[2., s] - 2.57902812607296947*zb^39*V2[2., s] - 2.62916567681330805*zb^40*V2[2., s] - 2.67715055515720503*zb^41*V2[2., s] - 2.72308504996765092*zb^42*V2[2., s] - 2.76706557112019345*zb^43*V2[2., s] - 2.80918302033874135*zb^44*V2[2., s] - 2.84952314111050354*zb^45*V2[2., s] - 2.88816684772063334*zb^46*V2[2., s] - 2.92519053382960191*zb^47*V2[2., s] - 2.96066636127368022*zb^48*V2[2., s] - 2.99466252993472592*zb^49*V2[2., s] - 3.02724352962460452*zb^50*V2[2., s] - 2.18152621464832031*zb*Log[Q2/muf2]*V2[2., s] + 6.31594718819290977*zb^2*Log[Q2/muf2]*V2[2., s] - 4.46454307611833213*zb^3*Log[Q2/muf2]*V2[2., s] + 4.56077875087202062*zb^4*Log[Q2/muf2]*V2[2., s] + 2.92938373953466105*zb^5*Log[Q2/muf2]*V2[2., s] + 1.91454741414509454*zb^6*Log[Q2/muf2]*V2[2., s] + 1.3288395861476616*zb^7*Log[Q2/muf2]*V2[2., s] + 0.9534408911045147*zb^8*Log[Q2/muf2]*V2[2., s] + 0.688415843542282*zb^9*Log[Q2/muf2]*V2[2., s] + 0.487897511029543673*zb^10*Log[Q2/muf2]*V2[2., s] + 0.329105807748750821*zb^11*Log[Q2/muf2]*V2[2., s] + 0.199653414160542057*zb^12*Log[Q2/muf2]*V2[2., s] + 0.09218281345855604*zb^13*Log[Q2/muf2]*V2[2., s] + 0.00196076010406331968*zb^14*Log[Q2/muf2]*V2[2., s] - 0.0742724659155956634*zb^15*Log[Q2/muf2]*V2[2., s] - 0.138889669280515251*zb^16*Log[Q2/muf2]*V2[2., s] - 0.1936947608714436*zb^17*Log[Q2/muf2]*V2[2., s] - 0.240105668039712608*zb^18*Log[Q2/muf2]*V2[2., s] - 0.279265597620866237*zb^19*Log[Q2/muf2]*V2[2., s] - 0.312114330011943433*zb^20*Log[Q2/muf2]*V2[2., s] - 0.339436104004506305*zb^21*Log[Q2/muf2]*V2[2., s] - 0.361893140195940251*zb^22*Log[Q2/muf2]*V2[2., s] - 0.380049961486015982*zb^23*Log[Q2/muf2]*V2[2., s] - 0.394391574833013539*zb^24*Log[Q2/muf2]*V2[2., s] - 0.405337407322537079*zb^25*Log[Q2/muf2]*V2[2., s] - 0.413252210422640658*zb^26*Log[Q2/muf2]*V2[2., s] - 0.418454738296287963*zb^27*Log[Q2/muf2]*V2[2., s] - 0.421224752495470287*zb^28*Log[Q2/muf2]*V2[2., s] - 0.421808742623602886*zb^29*Log[Q2/muf2]*V2[2., s] - 0.420424644870755815*zb^30*Log[Q2/muf2]*V2[2., s] - 0.417265767028809035*zb^31*Log[Q2/muf2]*V2[2., s] - 0.412504077390552418*zb^32*Log[Q2/muf2]*V2[2., s] - 0.406292978319456734*zb^33*Log[Q2/muf2]*V2[2., s] - 0.398769658535628002*zb^34*Log[Q2/muf2]*V2[2., s] - 0.390057098268428121*zb^35*Log[Q2/muf2]*V2[2., s] - 0.380265786380447677*zb^36*Log[Q2/muf2]*V2[2., s] - 0.369495197024343238*zb^37*Log[Q2/muf2]*V2[2., s] - 0.357835064425782647*zb^38*Log[Q2/muf2]*V2[2., s] - 0.345366487340428788*zb^39*Log[Q2/muf2]*V2[2., s] - 0.332162889143947273*zb^40*Log[Q2/muf2]*V2[2., s] - 0.318290855041918646*zb^41*Log[Q2/muf2]*V2[2., s] - 0.303810864280450856*zb^42*Log[Q2/muf2]*V2[2., s] - 0.288777932310397903*zb^43*Log[Q2/muf2]*V2[2., s] - 0.27324217546601315*zb^44*Log[Q2/muf2]*V2[2., s] - 0.2572493087534731*zb^45*Log[Q2/muf2]*V2[2., s] - 0.240841085721529621*zb^46*Log[Q2/muf2]*V2[2., s] - 0.224055688039613422*zb^47*Log[Q2/muf2]*V2[2., s] - 0.206928071286087411*zb^48*Log[Q2/muf2]*V2[2., s] - 0.189490272509840518*zb^49*Log[Q2/muf2]*V2[2., s] - 0.171771684339145864*zb^50*Log[Q2/muf2]*V2[2., s] + 1.51831033684539061*zb*Log[Q2/muf2]^2*V2[2., s] - 1.84722222222222222*zb^2*Log[Q2/muf2]^2*V2[2., s] + 2.67340292943798321*zb^3*Log[Q2/muf2]^2*V2[2., s] + 0.340648299808353576*zb^4*Log[Q2/muf2]^2*V2[2., s] + 0.10429362379373491*zb^5*Log[Q2/muf2]^2*V2[2., s] + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2*V2[2., s] - 0.006543613665368836*zb^7*Log[Q2/muf2]^2*V2[2., s] - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2*V2[2., s] - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2*V2[2., s] - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2*V2[2., s] - 0.117559298194551702*zb^11*Log[Q2/muf2]^2*V2[2., s] - 0.133604643886945973*zb^12*Log[Q2/muf2]^2*V2[2., s] - 0.146077907453518962*zb^13*Log[Q2/muf2]^2*V2[2., s] - 0.15551676668547582*zb^14*Log[Q2/muf2]^2*V2[2., s] - 0.162394555230928302*zb^15*Log[Q2/muf2]^2*V2[2., s] - 0.167116821907012876*zb^16*Log[Q2/muf2]^2*V2[2., s] - 0.170026098234647181*zb^17*Log[Q2/muf2]^2*V2[2., s] - 0.171409653179460037*zb^18*Log[Q2/muf2]^2*V2[2., s] - 0.171507731036253822*zb^19*Log[Q2/muf2]^2*V2[2., s] - 0.170521193638932256*zb^20*Log[Q2/muf2]^2*V2[2., s] - 0.168618186909873032*zb^21*Log[Q2/muf2]^2*V2[2., s] - 0.165939774742756276*zb^22*Log[Q2/muf2]^2*V2[2., s] - 0.162604619652769055*zb^23*Log[Q2/muf2]^2*V2[2., s] - 0.158712836637729439*zb^24*Log[Q2/muf2]^2*V2[2., s] - 0.154349152819696456*zb^25*Log[Q2/muf2]^2*V2[2., s] - 0.149585494458261869*zb^26*Log[Q2/muf2]^2*V2[2., s] - 0.144483106185278743*zb^27*Log[Q2/muf2]^2*V2[2., s] - 0.139094289972386044*zb^28*Log[Q2/muf2]^2*V2[2., s] - 0.133463835552511657*zb^29*Log[Q2/muf2]^2*V2[2., s] - 0.127630200478857543*zb^30*Log[Q2/muf2]^2*V2[2., s] - 0.121626486768718835*zb^31*Log[Q2/muf2]^2*V2[2., s] - 0.115481251923931254*zb^32*Log[Q2/muf2]^2*V2[2., s] - 0.109219184737927071*zb^33*Log[Q2/muf2]^2*V2[2., s] - 0.102861670382099728*zb^34*Log[Q2/muf2]^2*V2[2., s] - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2*V2[2., s] - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2*V2[2., s] - 0.08339018651667983*zb^37*Log[Q2/muf2]^2*V2[2., s] - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2*V2[2., s] - 0.07021350628169923*zb^39*Log[Q2/muf2]^2*V2[2., s] - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2*V2[2., s] - 0.05697745675405505*zb^41*Log[Q2/muf2]^2*V2[2., s] - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2*V2[2., s] - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2*V2[2., s] - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2*V2[2., s] - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2*V2[2., s] - 0.023993944807626913*zb^46*Log[Q2/muf2]^2*V2[2., s] - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2*V2[2., s] - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2*V2[2., s] - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2*V2[2., s] + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2*V2[2., s] - 0.236111111111111111*zb*Log[Q2/muf2]^3*V2[2., s] + 0.134259259259259259*zb^2*Log[Q2/muf2]^3*V2[2., s] - 0.37191358024691357*zb^3*Log[Q2/muf2]^3*V2[2., s] - 0.260030864197530864*zb^4*Log[Q2/muf2]^3*V2[2., s] - 0.235252057613168724*zb^5*Log[Q2/muf2]^3*V2[2., s] - 0.22389917695473252*zb^6*Log[Q2/muf2]^3*V2[2., s] - 0.215528680608045687*zb^7*Log[Q2/muf2]^3*V2[2., s] - 0.2080094692197867*zb^8*Log[Q2/muf2]^3*V2[2., s] - 0.200850704650858972*zb^9*Log[Q2/muf2]^3*V2[2., s] - 0.19394514664576393*zb^10*Log[Q2/muf2]^3*V2[2., s] - 0.18727753322871168*zb^11*Log[Q2/muf2]^3*V2[2., s] - 0.180850315120096265*zb^12*Log[Q2/muf2]^3*V2[2., s] - 0.174665149006317097*zb^13*Log[Q2/muf2]^3*V2[2., s] - 0.168719471016479563*zb^14*Log[Q2/muf2]^3*V2[2., s] - 0.163006964131302756*zb^15*Log[Q2/muf2]^3*V2[2., s] - 0.157518752680789718*zb^16*Log[Q2/muf2]^3*V2[2., s] - 0.152244479231245139*zb^17*Log[Q2/muf2]^3*V2[2., s] - 0.147173100989341538*zb^18*Log[Q2/muf2]^3*V2[2., s] - 0.142293430174128006*zb^19*Log[Q2/muf2]^3*V2[2., s] - 0.137594480487959402*zb^20*Log[Q2/muf2]^3*V2[2., s] - 0.133065677260785128*zb^21*Log[Q2/muf2]^3*V2[2., s] - 0.128696975394755384*zb^22*Log[Q2/muf2]^3*V2[2., s] - 0.124478916544560385*zb^23*Log[Q2/muf2]^3*V2[2., s] - 0.120402647157585351*zb^24*Log[Q2/muf2]^3*V2[2., s] - 0.116459911965006676*zb^25*Log[Q2/muf2]^3*V2[2., s] - 0.11264303264681699*zb^26*Log[Q2/muf2]^3*V2[2., s] - 0.108944878083172984*zb^27*Log[Q2/muf2]^3*V2[2., s] - 0.105358830374374951*zb^28*Log[Q2/muf2]^3*V2[2., s] - 0.101878749318005154*zb^29*Log[Q2/muf2]^3*V2[2., s] - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3*V2[2., s] - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3*V2[2., s] - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3*V2[2., s] - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3*V2[2., s] - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3*V2[2., s] - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3*V2[2., s] - 0.08005414371591445*zb^36*Log[Q2/muf2]^3*V2[2., s] - 0.07724713850592825*zb^37*Log[Q2/muf2]^3*V2[2., s] - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3*V2[2., s] - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3*V2[2., s] - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3*V2[2., s] - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3*V2[2., s] - 0.06415848622764578*zb^42*Log[Q2/muf2]^3*V2[2., s] - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3*V2[2., s] - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3*V2[2., s] - 0.05696955200165228*zb^45*Log[Q2/muf2]^3*V2[2., s] - 0.054670711394300374*zb^46*Log[Q2/muf2]^3*V2[2., s] - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3*V2[2., s] - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3*V2[2., s] - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3*V2[2., s] - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3*V2[2., s] - 3.31985294267245906*zb*Log[zb]*V2[2., s] + 12.7893107875895501*zb^2*Log[zb]*V2[2., s] - 8.577357797026666*zb^3*Log[zb]*V2[2., s] + 10.0791789068321845*zb^4*Log[zb]*V2[2., s] + 5.83986317357968814*zb^5*Log[zb]*V2[2., s] + 3.429325775244954*zb^6*Log[zb]*V2[2., s] + 2.15861436021872591*zb^7*Log[zb]*V2[2., s] + 1.4449857538165003*zb^8*Log[zb]*V2[2., s] + 1.02422213926602902*zb^9*Log[zb]*V2[2., s] + 0.772849277535617206*zb^10*Log[zb]*V2[2., s] + 0.628081268642198738*zb^11*Log[zb]*V2[2., s] + 0.555098316493888831*zb^12*Log[zb]*V2[2., s] + 0.5330179337587244*zb^13*Log[zb]*V2[2., s] + 0.548448930545786706*zb^14*Log[zb]*V2[2., s] + 0.592314734527867743*zb^15*Log[zb]*V2[2., s] + 0.658181164929329868*zb^16*Log[zb]*V2[2., s] + 0.741321102097037515*zb^17*Log[zb]*V2[2., s] + 0.838161700279474035*zb^18*Log[zb]*V2[2., s] + 0.945941138071966342*zb^19*Log[zb]*V2[2., s] + 1.0624859440249361*zb^20*Log[zb]*V2[2., s] + 1.18606090315193718*zb^21*Log[zb]*V2[2., s] + 1.31526447693298559*zb^22*Log[zb]*V2[2., s] + 1.44895383246103952*zb^23*Log[zb]*V2[2., s] + 1.58618977577184836*zb^24*Log[zb]*V2[2., s] + 1.72619545866838332*zb^25*Log[zb]*V2[2., s] + 1.8683248621944017*zb^26*Log[zb]*V2[2., s] + 2.01203837569754163*zb^27*Log[zb]*V2[2., s] + 2.15688362639565014*zb^28*Log[zb]*V2[2., s] + 2.30248026029385284*zb^29*Log[zb]*V2[2., s] + 2.44850774090020345*zb^30*Log[zb]*V2[2., s] + 2.59469548268584302*zb^31*Log[zb]*V2[2., s] + 2.74081481145911765*zb^32*Log[zb]*V2[2., s] + 2.88667236870188245*zb^33*Log[zb]*V2[2., s] + 3.03210466742267626*zb^34*Log[zb]*V2[2., s] + 3.17697357367394667*zb^35*Log[zb]*V2[2., s] + 3.32116253754671058*zb^36*Log[zb]*V2[2., s] + 3.46457343495290707*zb^37*Log[zb]*V2[2., s] + 3.60712391012801987*zb^38*Log[zb]*V2[2., s] + 3.74874513085293178*zb^39*Log[zb]*V2[2., s] + 3.88937988556008175*zb^40*Log[zb]*V2[2., s] + 4.02898096495302786*zb^41*Log[zb]*V2[2., s] + 4.16750978140832038*zb^42*Log[zb]*V2[2., s] + 4.30493518789458095*zb^43*Log[zb]*V2[2., s] + 4.44123246492278553*zb^44*Log[zb]*V2[2., s] + 4.57638244950195129*zb^45*Log[zb]*V2[2., s] + 4.71037078449628554*zb^46*Log[zb]*V2[2., s] + 4.84318727037898593*zb^47*Log[zb]*V2[2., s] + 4.97482530432124318*zb^48*Log[zb]*V2[2., s] + 5.10528139397275995*zb^49*Log[zb]*V2[2., s] + 5.23455473528440658*zb^50*Log[zb]*V2[2., s] + 6.69038094709913614*zb*Log[Q2/muf2]*Log[zb]*V2[2., s] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb]*V2[2., s] + 10.8146093421608645*zb^3*Log[Q2/muf2]*Log[zb]*V2[2., s] - 0.6275202874687651*zb^4*Log[Q2/muf2]*Log[zb]*V2[2., s] - 1.17678356659838236*zb^5*Log[Q2/muf2]*Log[zb]*V2[2., s] - 1.00864201033705313*zb^6*Log[Q2/muf2]*Log[zb]*V2[2., s] - 0.804069726177412551*zb^7*Log[Q2/muf2]*Log[zb]*V2[2., s] - 0.6176604995502997*zb^8*Log[Q2/muf2]*Log[zb]*V2[2., s] - 0.444770896771967368*zb^9*Log[Q2/muf2]*Log[zb]*V2[2., s] - 0.279000823160936395*zb^10*Log[Q2/muf2]*Log[zb]*V2[2., s] - 0.116933996085448616*zb^11*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.0428241393127604413*zb^12*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.200647580675131489*zb^13*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.356465193751495121*zb^14*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.510048756640020271*zb^15*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.661146212028840595*zb^16*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.809537440306305132*zb^17*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.955052898073592587*zb^18*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.09757534241624802*zb^19*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.23703454162582276*zb^20*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.37339969424928275*zb^21*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.50667170840815171*zb^22*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.63687623396366808*zb^23*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.76405773676551199*zb^24*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.88827462785487377*zb^25*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.00959534542998443*zb^26*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.12809525013796419*zb^27*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.24385419288326171*zb^28*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.35695462797950203*zb^29*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.46748016298043704*zb^30*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.57551445520385978*zb^31*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.681140381830979*zb^32*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.7844394248772417*zb^33*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.88549122426560984*zb^34*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.98437326192981798*zb^35*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.08116064765956029*zb^36*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.17592598360176238*zb^37*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.26873928925005536*zb^38*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.35966797264273439*zb^39*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.44877683655820586*zb^40*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.53612811091673272*zb^41*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.62178150450469987*zb^42*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.70579427064108151*zb^43*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.78822128259100498*zb^44*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.86911511546580192*zb^45*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.94852613208584744*zb^46*Log[Q2/muf2]*Log[zb]*V2[2., s] + 4.02650257086357794*zb^47*Log[Q2/muf2]*Log[zb]*V2[2., s] + 4.10309063422218745*zb^48*Log[Q2/muf2]*Log[zb]*V2[2., s] + 4.17833457642646257*zb^49*Log[Q2/muf2]*Log[zb]*V2[2., s] + 4.25227678998636256*zb^50*Log[Q2/muf2]*Log[zb]*V2[2., s] - 2.625*zb*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 7.07104724021655169*zb*Log[zb]^2*V2[2., s] - 11.3668981481481481*zb^2*Log[zb]^2*V2[2., s] + 11.3781460056486505*zb^3*Log[zb]^2*V2[2., s] - 1.20303326389867464*zb^4*Log[zb]^2*V2[2., s] - 1.64599098277760166*zb^5*Log[zb]^2*V2[2., s] - 1.3057143909569402*zb^6*Log[zb]^2*V2[2., s] - 0.937294798066183303*zb^7*Log[zb]^2*V2[2., s] - 0.600034675865640044*zb^8*Log[zb]^2*V2[2., s] - 0.287729471513118257*zb^9*Log[zb]^2*V2[2., s] + 0.00769242520178899194*zb^10*Log[zb]^2*V2[2., s] + 0.29092884241892475*zb^11*Log[zb]^2*V2[2., s] + 0.564359538175924231*zb^12*Log[zb]^2*V2[2., s] + 0.829149063668338934*zb^13*Log[zb]^2*V2[2., s] + 1.08588494695592644*zb^14*Log[zb]^2*V2[2., s] + 1.33490214423595661*zb^15*Log[zb]^2*V2[2., s] + 1.57643820624812826*zb^16*Log[zb]^2*V2[2., s] + 1.81070321883380732*zb^17*Log[zb]^2*V2[2., s] + 2.03790834405379633*zb^18*Log[zb]^2*V2[2., s] + 2.25827495448785483*zb^19*Log[zb]^2*V2[2., s] + 2.472035182263127*zb^20*Log[zb]^2*V2[2., s] + 2.67942910413492738*zb^21*Log[zb]^2*V2[2., s] + 2.880701002410644*zb^22*Log[zb]^2*V2[2., s] + 3.07609577278539614*zb^23*Log[zb]^2*V2[2., s] + 3.26585588783005103*zb^24*Log[zb]^2*V2[2., s] + 3.45021901481779222*zb^25*Log[zb]^2*V2[2., s] + 3.62941625090245112*zb^26*Log[zb]^2*V2[2., s] + 3.80367088783808936*zb^27*Log[zb]^2*V2[2., s] + 3.97319760745946555*zb^28*Log[zb]^2*V2[2., s] + 4.13820201559025032*zb^29*Log[zb]^2*V2[2., s] + 4.298880434928019*zb^30*Log[zb]^2*V2[2., s] + 4.4554198915948*zb^31*Log[zb]^2*V2[2., s] + 4.60799824317738081*zb^32*Log[zb]^2*V2[2., s] + 4.75678440738607894*zb^33*Log[zb]^2*V2[2., s] + 4.90193865978634973*zb^34*Log[zb]^2*V2[2., s] + 5.043612976553694*zb^35*Log[zb]^2*V2[2., s] + 5.18195140412501122*zb^36*Log[zb]^2*V2[2., s] + 5.31709044224314185*zb^37*Log[zb]^2*V2[2., s] + 5.44915943046840936*zb^38*Log[zb]^2*V2[2., s] + 5.57828093097831995*zb^39*Log[zb]^2*V2[2., s] + 5.70457110257343034*zb^40*Log[zb]^2*V2[2., s] + 5.82814006239795336*zb^41*Log[zb]^2*V2[2., s] + 5.94909223308254008*zb^42*Log[zb]^2*V2[2., s] + 6.06752667391377341*zb^43*Log[zb]^2*V2[2., s] + 6.18353739530037491*zb^44*Log[zb]^2*V2[2., s] + 6.29721365629438673*zb^45*Log[zb]^2*V2[2., s] + 6.40864024527872257*zb^46*Log[zb]^2*V2[2., s] + 6.51789774418293672*zb^47*Log[zb]^2*V2[2., s] + 6.62506277676181395*zb^48*Log[zb]^2*V2[2., s] + 6.73020824158562476*zb^49*Log[zb]^2*V2[2., s] + 6.833403530461339*zb^50*Log[zb]^2*V2[2., s] - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] - 5.05015432098765432*zb*Log[zb]^3*V2[2., s] + 3.53317901234567901*zb^2*Log[zb]^3*V2[2., s] - 5.01697530864197531*zb^3*Log[zb]^3*V2[2., s] - 2.09580761316872428*zb^4*Log[zb]^3*V2[2., s] - 1.24200788751714678*zb^5*Log[zb]^3*V2[2., s] - 0.739468449931412894*zb^6*Log[zb]^3*V2[2., s] - 0.34873673749335127*zb^7*Log[zb]^3*V2[2., s] - 0.0139693737577335461*zb^8*Log[zb]^3*V2[2., s] + 0.283487007914734252*zb^9*Log[zb]^3*V2[2., s] + 0.552220371459054587*zb^10*Log[zb]^3*V2[2., s] + 0.797341060651947296*zb^11*Log[zb]^3*V2[2., s] + 1.0224328387557906*zb^12*Log[zb]^3*V2[2., s] + 1.23024480882980408*zb^13*Log[zb]^3*V2[2., s] + 1.42298672663955529*zb^14*Log[zb]^3*V2[2., s] + 1.60248062571695729*zb^15*Log[zb]^3*V2[2., s] + 1.77025212563214106*zb^16*Log[zb]^3*V2[2., s] + 1.92759217885346257*zb^17*Log[zb]^3*V2[2., s] + 2.07560204503554284*zb^18*Log[zb]^3*V2[2., s] + 2.21522754916335545*zb^19*Log[zb]^3*V2[2., s] + 2.3472858941286203*zb^20*Log[zb]^3*V2[2., s] + 2.47248701186960848*zb^21*Log[zb]^3*V2[2., s] + 2.5914507700354803*zb^22*Log[zb]^3*V2[2., s] + 2.70472096471000378*zb^23*Log[zb]^3*V2[2., s] + 2.81277678421609501*zb^24*Log[zb]^3*V2[2., s] + 2.91604226187258473*zb^25*Log[zb]^3*V2[2., s] + 3.01489411620481979*zb^26*Log[zb]^3*V2[2., s] + 3.10966828910119916*zb^27*Log[zb]^3*V2[2., s] + 3.20066542612078696*zb^28*Log[zb]^3*V2[2., s] + 3.28815549248867977*zb^29*Log[zb]^3*V2[2., s] + 3.37238167916536977*zb^30*Log[zb]^3*V2[2., s] + 3.45356372286968212*zb^31*Log[zb]^3*V2[2., s] + 3.53190073999663807*zb^32*Log[zb]^3*V2[2., s] + 3.60757365547221684*zb^33*Log[zb]^3*V2[2., s] + 3.68074729258257071*zb^34*Log[zb]^3*V2[2., s] + 3.75157217784109377*zb^35*Log[zb]^3*V2[2., s] + 3.8201861053537036*zb^36*Log[zb]^3*V2[2., s] + 3.88671549740481802*zb^37*Log[zb]^3*V2[2., s] + 3.95127659172310138*zb^38*Log[zb]^3*V2[2., s] + 4.01397648079381115*zb^39*Log[zb]^3*V2[2., s] + 4.07491402442680053*zb^40*Log[zb]^3*V2[2., s] + 4.13418065338040742*zb^41*Log[zb]^3*V2[2., s] + 4.19186107903543021*zb^42*Log[zb]^3*V2[2., s] + 4.24803392179457651*zb^43*Log[zb]^3*V2[2., s] + 4.30277226895933478*zb^44*Log[zb]^3*V2[2., s] + 4.35614417123490641*zb^45*Log[zb]^3*V2[2., s] + 4.40821308567596835*zb^46*Log[zb]^3*V2[2., s] + 4.459038271764431*zb^47*Log[zb]^3*V2[2., s] + 4.50867514636691758*zb^48*Log[zb]^3*V2[2., s] + 4.55717560252356976*zb^49*Log[zb]^3*V2[2., s] + 4.60458829634584248*zb^50*Log[zb]^3*V2[2., s] + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 1.21682098765432099*zb*Log[zb]^4*V2[2., s] + 1.21682098765432099*zb^3*Log[zb]^4*V2[2., s] + 1.21682098765432099*zb^4*Log[zb]^4*V2[2., s] + 1.25738168724279835*zb^5*Log[zb]^4*V2[2., s] + 1.29794238683127572*zb^6*Log[zb]^4*V2[2., s] + 1.33270870076425632*zb^7*Log[zb]^4*V2[2., s] + 1.36168062904174015*zb^8*Log[zb]^4*V2[2., s] + 1.38582390260631001*zb^9*Log[zb]^4*V2[2., s] + 1.4061042524005487*zb^10*Log[zb]^4*V2[2., s] + 1.42331182192293303*zb^11*Log[zb]^4*V2[2., s] + 1.43806116722783389*zb^12*Log[zb]^4*V2[2., s] + 1.45082502374169041*zb^13*Log[zb]^4*V2[2., s] + 1.46196807307918419*zb^14*Log[zb]^4*V2[2., s] + 1.47177395649617872*zb^15*Log[zb]^4*V2[2., s] + 1.48046553497942387*zb^16*Log[zb]^4*V2[2., s] + 1.48821978637133866*zb^17*Log[zb]^4*V2[2., s] + 1.49517872992818527*zb^18*Log[zb]^4*V2[2., s] + 1.50145747599451303*zb^19*Log[zb]^4*V2[2., s] + 1.50715020576131687*zb^20*Log[zb]^4*V2[2., s] + 1.51233465608465608*zb^21*Log[zb]^4*V2[2., s] + 1.51707551707551708*zb^22*Log[zb]^4*V2[2., s] + 1.52142703199466484*zb^23*Log[zb]^4*V2[2., s] + 1.52543500626230095*zb^24*Log[zb]^4*V2[2., s] + 1.52913837448559671*zb^25*Log[zb]^4*V2[2., s] + 1.53257043368154479*zb^26*Log[zb]^4*V2[2., s] + 1.53575982202525412*zb^27*Log[zb]^4*V2[2., s] + 1.5387313018485858*zb^28*Log[zb]^4*V2[2., s] + 1.5415063907640536*zb^29*Log[zb]^4*V2[2., s] + 1.54410387398893146*zb^30*Log[zb]^4*V2[2., s] + 1.54654022301871764*zb^31*Log[zb]^4*V2[2., s] + 1.5488299399309704*zb^32*Log[zb]^4*V2[2., s] + 1.55098584221848111*zb^33*Log[zb]^4*V2[2., s] + 1.553019299751326*zb^34*Log[zb]^4*V2[2., s] + 1.55494043296330878*zb^35*Log[zb]^4*V2[2., s] + 1.55675827944346463*zb^36*Log[zb]^4*V2[2., s] + 1.55848093463834205*zb^37*Log[zb]^4*V2[2., s] + 1.56011567122678234*zb^38*Log[zb]^4*V2[2., s] + 1.5616690408357075*zb^39*Log[zb]^4*V2[2., s] + 1.56314696106362773*zb^40*Log[zb]^4*V2[2., s] + 1.56455479022382816*zb^41*Log[zb]^4*V2[2., s] + 1.56589739177815059*zb^42*Log[zb]^4*V2[2., s] + 1.56717919007970688*zb^43*Log[zb]^4*V2[2., s] + 1.56840421875951592*zb^44*Log[zb]^4*V2[2., s] + 1.5695761628632*zb^45*Log[zb]^4*V2[2., s] + 1.57069839565813801*zb^46*Log[zb]^4*V2[2., s] + 1.57177401088003411*zb^47*Log[zb]^4*V2[2., s] + 1.57280585106382979*zb^48*Log[zb]^4*V2[2., s] + 1.57379653250188964*zb^49*Log[zb]^4*V2[2., s] + 1.57474846728814983*zb^50*Log[zb]^4*V2[2., s], ALARM*zb^51 + 0.367583772844300474*zb*V2[2., s] - 11.3552279143120318*zb^2*V2[2., s] - 3.86321799680099543*zb^3*V2[2., s] - 15.6799188108882058*zb^4*V2[2., s] - 4.057657300046553*zb^5*V2[2., s] - 0.282312941615474774*zb^6*V2[2., s] + 0.9274323140425844*zb^7*V2[2., s] + 1.24243831332879527*zb^8*V2[2., s] + 1.20454369932620238*zb^9*V2[2., s] + 1.01383619935044768*zb^10*V2[2., s] + 0.753766690426291232*zb^11*V2[2., s] + 0.462885042610406084*zb^12*V2[2., s] + 0.160511382868706467*zb^13*V2[2., s] - 0.143064905746190217*zb^14*V2[2., s] - 0.442142413248828134*zb^15*V2[2., s] - 0.733509109039901194*zb^16*V2[2., s] - 1.01537790703789135*zb^17*V2[2., s] - 1.28681214727814307*zb^18*V2[2., s] - 1.54739843830927032*zb^19*V2[2., s] - 1.79705171643116661*zb^20*V2[2., s] - 2.03589464835626899*zb^21*V2[2., s] - 2.26418074045824522*zb^22*V2[2., s] - 2.48224415525524571*zb^23*V2[2., s] - 2.69046639446717806*zb^24*V2[2., s] - 2.8892539325045643*zb^25*V2[2., s] - 3.07902312303690072*zb^26*V2[2., s] - 3.26019002552735441*zb^27*V2[2., s] - 3.43316360791572458*zb^28*V2[2., s] - 3.59834129086459798*zb^29*V2[2., s] - 3.75610612777642444*zb^30*V2[2., s] - 3.90682513192278382*zb^31*V2[2., s] - 4.05084840825637966*zb^32*V2[2., s] - 4.18850884762942017*zb^33*V2[2., s] - 4.32012221073392909*zb^34*V2[2., s] - 4.44598747803188513*zb^35*V2[2., s] - 4.56638737673444397*zb^36*V2[2., s] - 4.68158902082984112*zb^37*V2[2., s] - 4.79184461816438069*zb^38*V2[2., s] - 4.89739221165172116*zb^39*V2[2., s] - 4.99845643121469261*zb^40*V2[2., s] - 5.09524924003079254*zb^41*V2[2., s] - 5.187970663753768*zb^42*V2[2., s] - 5.27680949511890965*zb^43*V2[2., s] - 5.36194396907011652*zb^44*V2[2., s] - 5.44354240553549027*zb^45*V2[2., s] - 5.52176381841790418*zb^46*V2[2., s] - 5.596758490399609*zb^47*V2[2., s] - 5.66866851389051824*zb^48*V2[2., s] - 5.73762829895635965*zb^49*V2[2., s] - 5.80376504940357278*zb^50*V2[2., s] - 4.36305242929664062*zb*Log[Q2/muf2]*V2[2., s] + 12.6318943763858195*zb^2*Log[Q2/muf2]*V2[2., s] - 8.43114376540538854*zb^3*Log[Q2/muf2]*V2[2., s] + 9.48652663754651038*zb^4*Log[Q2/muf2]*V2[2., s] + 6.16641951382012229*zb^5*Log[Q2/muf2]*V2[2., s] + 4.10118301987683745*zb^6*Log[Q2/muf2]*V2[2., s] + 2.90431901907079607*zb^7*Log[Q2/muf2]*V2[2., s] + 2.13390000095057256*zb^8*Log[Q2/muf2]*V2[2., s] + 1.58801186068811701*zb^9*Log[Q2/muf2]*V2[2., s] + 1.17378802262914684*zb^10*Log[Q2/muf2]*V2[2., s] + 0.844974504988065125*zb^11*Log[Q2/muf2]*V2[2., s] + 0.5763407454848191*zb^12*Log[Q2/muf2]*V2[2., s] + 0.352856077495678603*zb^13*Log[Q2/muf2]*V2[2., s] + 0.164826542619965309*zb^14*Log[Q2/muf2]*V2[2., s] + 0.005563457656256167*zb^15*Log[Q2/muf2]*V2[2., s] - 0.129808021149370277*zb^16*Log[Q2/muf2]*V2[2., s] - 0.2449965489662075*zb^17*Log[Q2/muf2]*V2[2., s] - 0.342918098504644263*zb^18*Log[Q2/muf2]*V2[2., s] - 0.425923740632981337*zb^19*Log[Q2/muf2]*V2[2., s] - 0.495945924474065318*zb^20*Log[Q2/muf2]*V2[2., s] - 0.554596902773926425*zb^21*Log[Q2/muf2]*V2[2., s] - 0.603237728518397494*zb^22*Log[Q2/muf2]*V2[2., s] - 0.643028353406007716*zb^23*Log[Q2/muf2]*V2[2., s] - 0.674965098310218006*zb^24*Log[Q2/muf2]*V2[2., s] - 0.699909378161244761*zb^25*Log[Q2/muf2]*V2[2., s] - 0.718610175797798224*zb^26*Log[Q2/muf2]*V2[2., s] - 0.731721923723952104*zb^27*Log[Q2/muf2]*V2[2., s] - 0.739818932318785217*zb^28*Log[Q2/muf2]*V2[2., s] - 0.743407168391404781*zb^29*Log[Q2/muf2]*V2[2., s] - 0.742933966164811355*zb^30*Log[Q2/muf2]*V2[2., s] - 0.738796101582845744*zb^31*Log[Q2/muf2]*V2[2., s] - 0.731346555107491659*zb^32*Log[Q2/muf2]*V2[2., s] - 0.720900212508030821*zb^33*Log[Q2/muf2]*V2[2., s] - 0.707738697860169651*zb^34*Log[Q2/muf2]*V2[2., s] - 0.692114491834506746*zb^35*Log[Q2/muf2]*V2[2., s] - 0.674254457241860107*zb^36*Log[Q2/muf2]*V2[2., s] - 0.654362869937537373*zb^37*Log[Q2/muf2]*V2[2., s] - 0.632624034649929639*zb^38*Log[Q2/muf2]*V2[2., s] - 0.609204550742045669*zb^39*Log[Q2/muf2]*V2[2., s] - 0.584255281371881102*zb^40*Log[Q2/muf2]*V2[2., s] - 0.557913070285696572*zb^41*Log[Q2/muf2]*V2[2., s] - 0.530302243037830247*zb^42*Log[Q2/muf2]*V2[2., s] - 0.501535923392540623*zb^43*Log[Q2/muf2]*V2[2., s] - 0.471717190732675725*zb^44*Log[Q2/muf2]*V2[2., s] - 0.440940100250733914*zb^45*Log[Q2/muf2]*V2[2., s] - 0.409290584355270061*zb^46*Log[Q2/muf2]*V2[2., s] - 0.376847250953108799*zb^47*Log[Q2/muf2]*V2[2., s] - 0.343682091958036694*zb^48*Log[Q2/muf2]*V2[2., s] - 0.309861113444410621*zb^49*Log[Q2/muf2]*V2[2., s] - 0.275444897241499191*zb^50*Log[Q2/muf2]*V2[2., s] + 3.03662067369078123*zb*Log[Q2/muf2]^2*V2[2., s] - 3.69444444444444444*zb^2*Log[Q2/muf2]^2*V2[2., s] + 5.34680585887596641*zb^3*Log[Q2/muf2]^2*V2[2., s] + 0.681296599616707153*zb^4*Log[Q2/muf2]^2*V2[2., s] + 0.208587247587469819*zb^5*Log[Q2/muf2]^2*V2[2., s] + 0.0737019696323065595*zb^6*Log[Q2/muf2]^2*V2[2., s] - 0.0130872273307376712*zb^7*Log[Q2/muf2]^2*V2[2., s] - 0.0846335493989165894*zb^8*Log[Q2/muf2]^2*V2[2., s] - 0.144879727236978369*zb^9*Log[Q2/muf2]^2*V2[2., s] - 0.194722426169955051*zb^10*Log[Q2/muf2]^2*V2[2., s] - 0.235118596389103405*zb^11*Log[Q2/muf2]^2*V2[2., s] - 0.267209287773891945*zb^12*Log[Q2/muf2]^2*V2[2., s] - 0.292155814907037924*zb^13*Log[Q2/muf2]^2*V2[2., s] - 0.311033533370951639*zb^14*Log[Q2/muf2]^2*V2[2., s] - 0.324789110461856604*zb^15*Log[Q2/muf2]^2*V2[2., s] - 0.334233643814025752*zb^16*Log[Q2/muf2]^2*V2[2., s] - 0.340052196469294363*zb^17*Log[Q2/muf2]^2*V2[2., s] - 0.342819306358920075*zb^18*Log[Q2/muf2]^2*V2[2., s] - 0.343015462072507643*zb^19*Log[Q2/muf2]^2*V2[2., s] - 0.341042387277864512*zb^20*Log[Q2/muf2]^2*V2[2., s] - 0.337236373819746064*zb^21*Log[Q2/muf2]^2*V2[2., s] - 0.331879549485512551*zb^22*Log[Q2/muf2]^2*V2[2., s] - 0.32520923930553813*zb^23*Log[Q2/muf2]^2*V2[2., s] - 0.317425673275458878*zb^24*Log[Q2/muf2]^2*V2[2., s] - 0.308698305639392911*zb^25*Log[Q2/muf2]^2*V2[2., s] - 0.299170988916523738*zb^26*Log[Q2/muf2]^2*V2[2., s] - 0.288966212370557487*zb^27*Log[Q2/muf2]^2*V2[2., s] - 0.278188579944772088*zb^28*Log[Q2/muf2]^2*V2[2., s] - 0.266927671105023314*zb^29*Log[Q2/muf2]^2*V2[2., s] - 0.255260400957715087*zb^30*Log[Q2/muf2]^2*V2[2., s] - 0.243252973537437671*zb^31*Log[Q2/muf2]^2*V2[2., s] - 0.230962503847862507*zb^32*Log[Q2/muf2]^2*V2[2., s] - 0.218438369475854141*zb^33*Log[Q2/muf2]^2*V2[2., s] - 0.205723340764199456*zb^34*Log[Q2/muf2]^2*V2[2., s] - 0.192854529067955063*zb^35*Log[Q2/muf2]^2*V2[2., s] - 0.179864185062697139*zb^36*Log[Q2/muf2]^2*V2[2., s] - 0.166780373033359668*zb^37*Log[Q2/muf2]^2*V2[2., s] - 0.153627542238045075*zb^38*Log[Q2/muf2]^2*V2[2., s] - 0.140427012563398462*zb^39*Log[Q2/muf2]^2*V2[2., s] - 0.127197388569619364*zb^40*Log[Q2/muf2]^2*V2[2., s] - 0.113954913508110096*zb^41*Log[Q2/muf2]^2*V2[2., s] - 0.100713772860176084*zb^42*Log[Q2/muf2]^2*V2[2., s] - 0.08748635529409497*zb^43*Log[Q2/muf2]^2*V2[2., s] - 0.0742834775936491364*zb^44*Log[Q2/muf2]^2*V2[2., s] - 0.0611145790132717871*zb^45*Log[Q2/muf2]^2*V2[2., s] - 0.047987889615253826*zb^46*Log[Q2/muf2]^2*V2[2., s] - 0.0349105764048253172*zb^47*Log[Q2/muf2]^2*V2[2., s] - 0.0218888704689471564*zb^48*Log[Q2/muf2]^2*V2[2., s] - 0.00892817782002190882*zb^49*Log[Q2/muf2]^2*V2[2., s] + 0.00396682377302027938*zb^50*Log[Q2/muf2]^2*V2[2., s] - 0.472222222222222222*zb*Log[Q2/muf2]^3*V2[2., s] + 0.268518518518518519*zb^2*Log[Q2/muf2]^3*V2[2., s] - 0.7438271604938271*zb^3*Log[Q2/muf2]^3*V2[2., s] - 0.520061728395061728*zb^4*Log[Q2/muf2]^3*V2[2., s] - 0.470504115226337449*zb^5*Log[Q2/muf2]^3*V2[2., s] - 0.447798353909465021*zb^6*Log[Q2/muf2]^3*V2[2., s] - 0.431057361216091375*zb^7*Log[Q2/muf2]^3*V2[2., s] - 0.4160189384395734*zb^8*Log[Q2/muf2]^3*V2[2., s] - 0.401701409301717944*zb^9*Log[Q2/muf2]^3*V2[2., s] - 0.387890293291527859*zb^10*Log[Q2/muf2]^3*V2[2., s] - 0.37455506645742337*zb^11*Log[Q2/muf2]^3*V2[2., s] - 0.36170063024019256*zb^12*Log[Q2/muf2]^3*V2[2., s] - 0.349330298012634195*zb^13*Log[Q2/muf2]^3*V2[2., s] - 0.337438942032959127*zb^14*Log[Q2/muf2]^3*V2[2., s] - 0.326013928262605511*zb^15*Log[Q2/muf2]^3*V2[2., s] - 0.315037505361579436*zb^16*Log[Q2/muf2]^3*V2[2., s] - 0.304488958462490277*zb^17*Log[Q2/muf2]^3*V2[2., s] - 0.294346201978683076*zb^18*Log[Q2/muf2]^3*V2[2., s] - 0.284586860348256011*zb^19*Log[Q2/muf2]^3*V2[2., s] - 0.275188960975918803*zb^20*Log[Q2/muf2]^3*V2[2., s] - 0.266131354521570257*zb^21*Log[Q2/muf2]^3*V2[2., s] - 0.257393950789510768*zb^22*Log[Q2/muf2]^3*V2[2., s] - 0.248957833089120771*zb^23*Log[Q2/muf2]^3*V2[2., s] - 0.240805294315170702*zb^24*Log[Q2/muf2]^3*V2[2., s] - 0.232919823930013353*zb^25*Log[Q2/muf2]^3*V2[2., s] - 0.225286065293633981*zb^26*Log[Q2/muf2]^3*V2[2., s] - 0.217889756166345968*zb^27*Log[Q2/muf2]^3*V2[2., s] - 0.210717660748749902*zb^28*Log[Q2/muf2]^3*V2[2., s] - 0.203757498636010307*zb^29*Log[Q2/muf2]^3*V2[2., s] - 0.196997874070678555*zb^30*Log[Q2/muf2]^3*V2[2., s] - 0.190428207554674598*zb^31*Log[Q2/muf2]^3*V2[2., s] - 0.184038671006861689*zb^32*Log[Q2/muf2]^3*V2[2., s] - 0.177820127080081857*zb^33*Log[Q2/muf2]^3*V2[2., s] - 0.171764072881217127*zb^34*Log[Q2/muf2]^3*V2[2., s] - 0.165862588102990196*zb^35*Log[Q2/muf2]^3*V2[2., s] - 0.160108287431828898*zb^36*Log[Q2/muf2]^3*V2[2., s] - 0.154494277011856496*zb^37*Log[Q2/muf2]^3*V2[2., s] - 0.149014114700461192*zb^38*Log[Q2/muf2]^3*V2[2., s] - 0.143661773832123718*zb^39*Log[Q2/muf2]^3*V2[2., s] - 0.138431610204922229*zb^40*Log[Q2/muf2]^3*V2[2., s] - 0.133318332012121325*zb^41*Log[Q2/muf2]^3*V2[2., s] - 0.128316972455291564*zb^42*Log[Q2/muf2]^3*V2[2., s] - 0.123422864792711282*zb^43*Log[Q2/muf2]^3*V2[2., s] - 0.118631619595545958*zb^44*Log[Q2/muf2]^3*V2[2., s] - 0.113939104003304558*zb^45*Log[Q2/muf2]^3*V2[2., s] - 0.109341422788600754*zb^46*Log[Q2/muf2]^3*V2[2., s] - 0.104834901058860093*zb^47*Log[Q2/muf2]^3*V2[2., s] - 0.100416068439070769*zb^48*Log[Q2/muf2]^3*V2[2., s] - 0.0960816445948656548*zb^49*Log[Q2/muf2]^3*V2[2., s] - 0.0918285259691214047*zb^50*Log[Q2/muf2]^3*V2[2., s] - 6.63970588534491811*zb*Log[zb]*V2[2., s] + 25.5786215751791003*zb^2*Log[zb]*V2[2., s] - 16.4345509849998361*zb^3*Log[zb]*V2[2., s] + 20.4005131634586077*zb^4*Log[zb]*V2[2., s] + 11.718164847388*zb^5*Log[zb]*V2[2., s] + 6.77451331889411447*zb^6*Log[zb]*V2[2., s] + 4.15002559249217219*zb^7*Log[zb]*V2[2., s] + 2.66271330998665832*zb^8*Log[zb]*V2[2., s] + 1.77595239466561646*zb^9*Log[zb]*V2[2., s] + 1.23815514046049605*zb^10*Log[zb]*V2[2., s] + 0.920886078346131106*zb^11*Log[zb]*V2[2., s] + 0.752628138887876056*zb^12*Log[zb]*V2[2., s] + 0.690328728870126454*zb^13*Log[zb]*V2[2., s] + 0.706290765754406112*zb^14*Log[zb]*V2[2., s] + 0.781692597592298634*zb^15*Log[zb]*V2[2., s] + 0.903165671172610837*zb^16*Log[zb]*V2[2., s] + 1.06087400289215287*zb^17*Log[zb]*V2[2., s] + 1.24737556976209576*zb^18*Log[zb]*V2[2., s] + 1.45691329089976034*zb^19*Log[zb]*V2[2., s] + 1.68495394552483616*zb^20*Log[zb]*V2[2., s] + 1.92787675669124142*zb^21*Log[zb]*V2[2., s] + 2.18275606486105982*zb^22*Log[zb]*V2[2., s] + 2.44720534764003429*zb^23*Log[zb]*V2[2., s] + 2.71926255450039332*zb^24*Log[zb]*V2[2., s] + 2.99730407348462827*zb^25*Log[zb]*V2[2., s] + 3.27997904458204713*zb^26*Log[zb]*V2[2., s] + 3.56615845249422817*zb^27*Log[zb]*V2[2., s] + 3.85489516202718485*zb^28*Log[zb]*V2[2., s] + 4.14539219158263972*zb^29*Log[zb]*V2[2., s] + 4.43697727967455229*zb^30*Log[zb]*V2[2., s] + 4.72908232045013461*zb^31*Log[zb]*V2[2., s] + 5.02122660906698942*zb^32*Log[zb]*V2[2., s] + 5.31300309803621704*zb^33*Log[zb]*V2[2., s] + 5.60406705438367875*zb^34*Log[zb]*V2[2., s] + 5.89412664641536497*zb^35*Log[zb]*V2[2., s] + 6.18293509252231883*zb^36*Log[zb]*V2[2., s] + 6.47028408272559747*zb^37*Log[zb]*V2[2., s] + 6.755998243406211*zb^38*Log[zb]*V2[2., s] + 7.03993046172319401*zb^39*Log[zb]*V2[2., s] + 7.32195792204931464*zb^40*Log[zb]*V2[2., s] + 7.60197873484952286*zb^41*Log[zb]*V2[2., s] + 7.87990906062530119*zb^42*Log[zb]*V2[2., s] + 8.15568064920701178*zb^43*Log[zb]*V2[2., s] + 8.42923872881339669*zb^44*Log[zb]*V2[2., s] + 8.70054019068128085*zb^45*Log[zb]*V2[2., s] + 8.96955202428534664*zb^46*Log[zb]*V2[2., s] + 9.23624996566798004*zb^47*Log[zb]*V2[2., s] + 9.50061732753132307*zb^48*Log[zb]*V2[2., s] + 9.76264398477962305*zb^49*Log[zb]*V2[2., s] + 10.0223254933529982*zb^50*Log[zb]*V2[2., s] + 13.3807618941982723*zb*Log[Q2/muf2]*Log[zb]*V2[2., s] - 20.125*zb^2*Log[Q2/muf2]*Log[zb]*V2[2., s] + 21.4316878201241982*zb^3*Log[Q2/muf2]*Log[zb]*V2[2., s] - 1.44022576012271536*zb^4*Log[Q2/muf2]*Log[zb]*V2[2., s] - 2.5286014267495767*zb^5*Log[Q2/muf2]*Log[zb]*V2[2., s] - 2.1837449260239006*zb^6*Log[Q2/muf2]*Log[zb]*V2[2., s] - 1.7672129385394224*zb^7*Log[Q2/muf2]*Log[zb]*V2[2., s] - 1.38792926874590592*zb^8*Log[Q2/muf2]*Log[zb]*V2[2., s] - 1.03642106024179554*zb^9*Log[Q2/muf2]*Log[zb]*V2[2., s] - 0.699752192219244085*zb^10*Log[Q2/muf2]*Log[zb]*V2[2., s] - 0.370987836131815071*zb^11*Log[Q2/muf2]*Log[zb]*V2[2., s] - 0.0472600886620351175*zb^12*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.272240985982591902*zb^13*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.587422651331339795*zb^14*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.897868661943933689*zb^15*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.20310794950036959*zb^16*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.50272775121306971*zb^17*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.79641205659855036*zb^18*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.08394593566429497*zb^19*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.36520563193226095*zb^20*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.64014392027660995*zb^21*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.90877507274586449*zb^22*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.17116124545852229*zb^23*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.42740088522982713*zb^24*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.67761919646344023*zb^25*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.92196047490919694*zb^26*Log[Q2/muf2]*Log[zb]*V2[2., s] + 4.16058203767121499*zb^27*Log[Q2/muf2]*Log[zb]*V2[2., s] + 4.39364947412198134*zb^28*Log[Q2/muf2]*Log[zb]*V2[2., s] + 4.62133296819433183*zb^29*Log[Q2/muf2]*Log[zb]*V2[2., s] + 4.84380447845769874*zb^30*Log[Q2/muf2]*Log[zb]*V2[2., s] + 5.06123559892726858*zb^31*Log[Q2/muf2]*Log[zb]*V2[2., s] + 5.27379595667418955*zb^32*Log[Q2/muf2]*Log[zb]*V2[2., s] + 5.4816520306588385*zb^33*Log[Q2/muf2]*Log[zb]*V2[2., s] + 5.68496629971376868*zb^34*Log[Q2/muf2]*Log[zb]*V2[2., s] + 5.883896646711473*zb^35*Log[Q2/muf2]*Log[zb]*V2[2., s] + 6.07859596129774547*zb^36*Log[Q2/muf2]*Log[zb]*V2[2., s] + 6.26921189579950573*zb^37*Log[Q2/muf2]*Log[zb]*V2[2., s] + 6.45588673861163756*zb^38*Log[Q2/muf2]*Log[zb]*V2[2., s] + 6.63875737703148423*zb^39*Log[Q2/muf2]*Log[zb]*V2[2., s] + 6.81795532755673327*zb^40*Log[Q2/muf2]*Log[zb]*V2[2., s] + 6.99360681642887309*zb^41*Log[Q2/muf2]*Log[zb]*V2[2., s] + 7.16583289695968206*zb^42*Log[Q2/muf2]*Log[zb]*V2[2., s] + 7.33474959313641362*zb^43*Log[Q2/muf2]*Log[zb]*V2[2., s] + 7.50046806133171732*zb^44*Log[Q2/muf2]*Log[zb]*V2[2., s] + 7.66309476378025494*zb^45*Log[Q2/muf2]*Log[zb]*V2[2., s] + 7.82273164893035564*zb^46*Log[Q2/muf2]*Log[zb]*V2[2., s] + 7.97947633491838242*zb^47*Log[Q2/muf2]*Log[zb]*V2[2., s] + 8.13342229331059044*zb^48*Log[Q2/muf2]*Log[zb]*V2[2., s] + 8.28465903096313413*zb^49*Log[Q2/muf2]*Log[zb]*V2[2., s] + 8.43327226840565623*zb^50*Log[Q2/muf2]*Log[zb]*V2[2., s] - 5.25*zb*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 3.58333333333333333*zb^2*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 5.83333333333333333*zb^3*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 2.84722222222222222*zb^4*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 2.03209876543209877*zb^5*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 1.57530864197530864*zb^6*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 1.22470395565633661*zb^7*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.923406399596875787*zb^8*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.653693905545757398*zb^9*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.408082500489907897*zb^10*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.182397058609179821*zb^11*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.0262108215391043674*zb^12*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.219922270670133918*zb^13*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.400508116900058292*zb^14*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.569448678893123338*zb^15*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.728000905987017098*zb^16*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.877242273190946778*zb^17*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.01810264122035236*zb^18*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.15138884478221167*zb^19*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.27780431929792366*zb^20*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.39796506101588661*zb^21*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.51241274803840979*zb^22*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.62162560513729135*zb^23*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.72602744910491945*zb^24*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.82599525381452626*zb^25*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.92186550370511528*zb^26*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 2.01393955102229851*zb^27*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 2.10248815057758347*zb^28*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 2.18775531292625571*zb^29*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 2.26996159065942073*zb^30*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 2.34930689149822282*zb^31*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 2.42597289497300664*zb^32*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 2.50012513582342272*zb^33*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 2.57191480620700632*zb^34*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 2.64148031983300713*zb^35*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 2.70894867383300219*zb^36*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 2.77443663821284557*zb^37*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 2.83805179784150552*zb^38*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 2.899893467913905*zb^39*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 2.96005350051143761*zb^40*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 3.01861699714290658*zb^41*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 3.07566293987404807*zb^42*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 3.13126475176014678*zb^43*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 3.18549079571479458*zb^44*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 3.23840481962295668*zb^45*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 3.29006635439318121*zb^46*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 3.34053107070540903*zb^47*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 3.38985109941758423*zb^48*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 3.43807531992175094*zb^49*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 3.48524962016856046*zb^50*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.537037037037037037*zb*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.537037037037037037*zb^3*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.537037037037037037*zb^4*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.554938271604938272*zb^5*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.572839506172839506*zb^6*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.5881834215167548*zb^7*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.600970017636684303*zb^8*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.611625514403292181*zb^9*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.620576131687242798*zb^10*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.628170594837261504*zb^11*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.6346801346801347*zb^12*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.640313390313390313*zb^13*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.645231311897978565*zb^14*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.649559082892416226*zb^15*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.653395061728395062*zb^16*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.656817356572258533*zb^17*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.659888646816751392*zb^18*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.662659735759150964*zb^19*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.665172189733593242*zb^20*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.6674603174603174*zb^21*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.669552669552669553*zb^22*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.671473185965939589*zb^23*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.673242082662372517*zb^24*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.674876543209876543*zb^25*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.676391263057929725*zb^26*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.677798881502585206*zb^27*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.679110327258475407*zb^28*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.680335097001763668*zb^29*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.681481481481481481*zb^30*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.682556750298685783*zb^31*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.683567303863002788*zb^32*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.684518799102132435*zb^33*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.685416254043705024*zb^34*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.686264135283743127*zb^35*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.687066431510875955*zb^36*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.687826715604493382*zb^37*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.688548197320127145*zb^38*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.689233768181136602*zb^39*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.689886039886039886*zb^40*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.690507377295995182*zb^41*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.691099926872284596*zb^42*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.691665641278044379*zb^43*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.692206300733432516*zb^44*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.692723531612420501*zb^45*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.693218822687421721*zb^46*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.693693539361131097*zb^47*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.694148936170212766*zb^48*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.694586167800453515*zb^49*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.695006298815822625*zb^50*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 14.1420944804331034*zb*Log[zb]^2*V2[2., s] - 22.7337962962962963*zb^2*Log[zb]^2*V2[2., s] + 22.5649339866059429*zb^3*Log[zb]^2*V2[2., s] - 2.57543381174796657*zb^4*Log[zb]^2*V2[2., s] - 3.44957798750307712*zb^5*Log[zb]^2*V2[2., s] - 2.76011705351881866*zb^6*Log[zb]^2*V2[2., s] - 2.01598230630285456*zb^7*Log[zb]^2*V2[2., s] - 1.33524859678321032*zb^8*Log[zb]^2*V2[2., s] - 0.705222767010660775*zb^9*Log[zb]^2*V2[2., s] - 0.109584760726196285*zb^10*Log[zb]^2*V2[2., s] + 0.461181822029687045*zb^11*Log[zb]^2*V2[2., s] + 1.01192399586044044*zb^12*Log[zb]^2*V2[2., s] + 1.54503690227906101*zb^13*Log[zb]^2*V2[2., s] + 2.06174693084144279*zb^14*Log[zb]^2*V2[2., s] + 2.56276480316503454*zb^15*Log[zb]^2*V2[2., s] + 3.04859864836159298*zb^16*Log[zb]^2*V2[2., s] + 3.51969576367440571*zb^17*Log[zb]^2*V2[2., s] + 3.97650102946489345*zb^18*Log[zb]^2*V2[2., s] + 4.41947614894916354*zb^19*Log[zb]^2*V2[2., s] + 4.84910146983762538*zb^20*Log[zb]^2*V2[2., s] + 5.26587090377261019*zb^21*Log[zb]^2*V2[2., s] + 5.67028487182024684*zb^22*Log[zb]^2*V2[2., s] + 6.06284345143088141*zb^23*Log[zb]^2*V2[2., s] + 6.44404056565007576*zb^24*Log[zb]^2*V2[2., s] + 6.81435942860485308*zb^25*Log[zb]^2*V2[2., s] + 7.17426918540475073*zb^26*Log[zb]^2*V2[2., s] + 7.52422257978580733*zb^27*Log[zb]^2*V2[2., s] + 7.86465445863997165*zb^28*Log[zb]^2*V2[2., s] + 8.19598093384693971*zb^29*Log[zb]^2*V2[2., s] + 8.51859904640453008*zb^30*Log[zb]^2*V2[2., s] + 8.83288680525482562*zb^31*Log[zb]^2*V2[2., s] + 9.13920349881564283*zb^32*Log[zb]^2*V2[2., s] + 9.43789019933675508*zb^33*Log[zb]^2*V2[2., s] + 9.72927039846993654*zb^34*Log[zb]^2*V2[2., s] + 10.0136507271390863*zb^35*Log[zb]^2*V2[2., s] + 10.2913217244126055*zb^36*Log[zb]^2*V2[2., s] + 10.5625586291472735*zb^37*Log[zb]^2*V2[2., s] + 10.8276221751845833*zb^38*Log[zb]^2*V2[2., s] + 11.0867593762619975*zb^39*Log[zb]^2*V2[2., s] + 11.3402042909044882*zb^40*Log[zb]^2*V2[2., s] + 11.5881787606697796*zb^41*Log[zb]^2*V2[2., s] + 11.830893117459205*zb^42*Log[zb]^2*V2[2., s] + 12.0685468573520192*zb^43*Log[zb]^2*V2[2., s] + 12.3013292797124283*zb^44*Log[zb]^2*V2[2., s] + 12.5294200912625987*zb^45*Log[zb]^2*V2[2., s] + 12.7529899754942899*zb^46*Log[zb]^2*V2[2., s] + 12.9722011282703511*zb^47*Log[zb]^2*V2[2., s] + 13.1872077607942184*zb^48*Log[zb]^2*V2[2., s] + 13.3981565713384564*zb^49*Log[zb]^2*V2[2., s] + 13.6051871872511989*zb^50*Log[zb]^2*V2[2., s] - 13.7083333333333333*zb*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 9.65277777777777778*zb^2*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 13.7546296296296296*zb^3*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 5.74537037037037037*zb^4*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 3.45822530864197531*zb^5*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 2.1332716049382716*zb^6*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 1.10906714537666919*zb^7*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 0.232751480221718317*zb^8*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 0.545943868802665099*zb^9*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 1.24975210660395846*zb^10*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 1.89202506668415759*zb^11*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 2.48206764008531685*zb^12*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.02700550379503371*zb^13*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.53256900134189511*zb^14*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.00348900144535065*zb^15*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.44373246802066247*zb^16*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.85666081815294258*zb^17*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.24514508836884846*zb^18*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.61165374034395951*zb^19*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.95832151962430736*zb^20*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 6.28700441494397893*zb^21*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 6.59932404994257486*zb^22*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 6.89670385868527297*zb^23*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 7.1803987784751975*zb^24*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 7.45151977399227281*zb^25*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 7.71105420706618128*zb^26*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 7.95988284484967005*zb^27*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 8.19879413173539184*zb^28*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 8.42849622192616417*zb^29*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 8.64962716998713462*zb^30*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 8.86276359886444827*zb^31*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 9.06842810359524695*zb^32*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 9.26709560044412201*zb^33*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 9.45919879261653678*zb^34*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 9.64513289284517524*zb^35*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 9.825259718355957*zb^36*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 9.99991125371410319*zb^37*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 10.1693927608335982*zb^38*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 10.333985502231943*zb^39*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 10.4939491328211221*zb^40*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 10.64952380666945*zb^41*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 10.8009320378721926*zb^42*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 10.9483803486340402*zb^43*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 11.0920607326569458*zb^44*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 11.2321519577534234*zb^45*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 11.3688207281164381*zb^46*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 11.5022227237503888*zb^47*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 11.6325035321046961*zb^48*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 11.7597994848721062*zb^49*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 11.8842384111528468*zb^50*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 2.77777777777777778*zb*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 2.77777777777777778*zb^3*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 2.77777777777777778*zb^4*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 2.87037037037037037*zb^5*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 2.96296296296296296*zb^6*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.04232804232804233*zb^7*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.10846560846560847*zb^8*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.16358024691358025*zb^9*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.20987654320987654*zb^10*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.24915824915824916*zb^11*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.28282828282828283*zb^12*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.31196581196581197*zb^13*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.3374033374033374*zb^14*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.35978835978835979*zb^15*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.37962962962962963*zb^16*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.39733115468409586*zb^17*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.41321713870733479*zb^18*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.42755035737491878*zb^19*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.4405458089668617*zb^20*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.45238095238095238*zb^21*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.463203463203463*zb^22*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.473137168789343*zb^23*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.4822866344605474*zb^24*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.49074074074074074*zb^25*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.49857549857549858*zb^26*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.50585628363406141*zb^27*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.51263962375073486*zb^28*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.51897463966429484*zb^29*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.52490421455938697*zb^30*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.53046594982078853*zb^31*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.53569295101553166*zb^32*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.54061447811447811*zb^33*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.54525648643295702*zb^34*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.54964207905384376*zb^35*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.55379188712522046*zb^36*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.55772439105772439*zb^37*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.5614561930351405*zb^38*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.56500224921277553*zb^39*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.56837606837606838*zb^40*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.57158988256549232*zb^41*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.57465479416698929*zb^42*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.57758090316229851*zb^43*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.58037741758671991*zb^44*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.58305274971941639*zb^45*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.58561460010735373*zb^46*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.5880700311782645*zb^47*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.59042553191489362*zb^48*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.59268707482993197*zb^49*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 3.59486016628873772*zb^50*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] - 10.1003086419753086*zb*Log[zb]^3*V2[2., s] + 7.06635802469135802*zb^2*Log[zb]^3*V2[2., s] - 10.0339506172839506*zb^3*Log[zb]^3*V2[2., s] - 4.19161522633744856*zb^4*Log[zb]^3*V2[2., s] - 2.48401577503429355*zb^5*Log[zb]^3*V2[2., s] - 1.47893689986282579*zb^6*Log[zb]^3*V2[2., s] - 0.6974734749867025*zb^7*Log[zb]^3*V2[2., s] - 0.0279387475154670922*zb^8*Log[zb]^3*V2[2., s] + 0.566974015829468504*zb^9*Log[zb]^3*V2[2., s] + 1.10444074291810917*zb^10*Log[zb]^3*V2[2., s] + 1.59468212130389459*zb^11*Log[zb]^3*V2[2., s] + 2.04486567751158099*zb^12*Log[zb]^3*V2[2., s] + 2.46048961765960816*zb^13*Log[zb]^3*V2[2., s] + 2.84597345327911058*zb^14*Log[zb]^3*V2[2., s] + 3.20496125143391457*zb^15*Log[zb]^3*V2[2., s] + 3.54050425126428213*zb^16*Log[zb]^3*V2[2., s] + 3.85518435770692515*zb^17*Log[zb]^3*V2[2., s] + 4.15120409007108567*zb^18*Log[zb]^3*V2[2., s] + 4.43045509832671091*zb^19*Log[zb]^3*V2[2., s] + 4.694571788257241*zb^20*Log[zb]^3*V2[2., s] + 4.94497402373921695*zb^21*Log[zb]^3*V2[2., s] + 5.182901540070961*zb^22*Log[zb]^3*V2[2., s] + 5.40944192942000755*zb^23*Log[zb]^3*V2[2., s] + 5.62555356843219002*zb^24*Log[zb]^3*V2[2., s] + 5.83208452374516946*zb^25*Log[zb]^3*V2[2., s] + 6.02978823240963958*zb^26*Log[zb]^3*V2[2., s] + 6.21933657820239832*zb^27*Log[zb]^3*V2[2., s] + 6.40133085224157392*zb^28*Log[zb]^3*V2[2., s] + 6.57631098497735954*zb^29*Log[zb]^3*V2[2., s] + 6.74476335833073954*zb^30*Log[zb]^3*V2[2., s] + 6.90712744573936424*zb^31*Log[zb]^3*V2[2., s] + 7.06380147999327613*zb^32*Log[zb]^3*V2[2., s] + 7.21514731094443368*zb^33*Log[zb]^3*V2[2., s] + 7.36149458516514143*zb^34*Log[zb]^3*V2[2., s] + 7.50314435568218753*zb^35*Log[zb]^3*V2[2., s] + 7.640372210707407*zb^36*Log[zb]^3*V2[2., s] + 7.77343099480963603*zb^37*Log[zb]^3*V2[2., s] + 7.90255318344620277*zb^38*Log[zb]^3*V2[2., s] + 8.02795296158762231*zb^39*Log[zb]^3*V2[2., s] + 8.14982804885360107*zb^40*Log[zb]^3*V2[2., s] + 8.26836130676081485*zb^41*Log[zb]^3*V2[2., s] + 8.38372215807086043*zb^42*Log[zb]^3*V2[2., s] + 8.49606784358915301*zb^43*Log[zb]^3*V2[2., s] + 8.60554453791866956*zb^44*Log[zb]^3*V2[2., s] + 8.71228834246981283*zb^45*Log[zb]^3*V2[2., s] + 8.816426171351937*zb^46*Log[zb]^3*V2[2., s] + 8.918076543528862*zb^47*Log[zb]^3*V2[2., s] + 9.01735029273383517*zb^48*Log[zb]^3*V2[2., s] + 9.11435120504713951*zb^49*Log[zb]^3*V2[2., s] + 9.20917659269168496*zb^50*Log[zb]^3*V2[2., s] + 4.62037037037037037*zb*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 4.62037037037037037*zb^3*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 4.62037037037037037*zb^4*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 4.77438271604938272*zb^5*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 4.92839506172839506*zb^6*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.06040564373897707*zb^7*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.17041446208112875*zb^8*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.26208847736625514*zb^9*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.33909465020576132*zb^10*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.40443322109988777*zb^11*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.46043771043771044*zb^12*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.508903133903134*zb^13*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.55121421788088455*zb^14*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.58844797178130511*zb^15*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.62145061728395062*zb^16*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.65089415395787945*zb^17*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.67731784071653353*zb^18*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.70115876110028157*zb^19*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.72277452891487979*zb^20*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.74246031746031746*zb^21*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.76046176046176046*zb^22*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.77698482408627336*zb^23*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.79220343531937735*zb^24*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.80626543209876543*zb^25*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.81929724596391263*zb^26*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.83140761844465548*zb^27*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.84269057417205565*zb^28*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.85322781730827708*zb^29*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.86309067688378033*zb^30*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.87234169653524492*zb^31*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.88103594185583433*zb^32*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.88922208193041526*zb^33*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.89694328910015185*zb^34*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.90423799149289345*zb^35*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.91114050558495003*zb^36*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.91768157045934824*zb^37*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.92388880108178354*zb^38*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.92978707452391663*zb^39*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.935398860398861*zb^40*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.94074450466726889*zb^41*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.94584247429775885*zb^42*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.95070956892662319*zb^43*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.95536110458591079*zb^44*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.95981107369996259*zb^45*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.96407228484523171*zb^46*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.96815648519317961*zb^47*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.97207446808510638*zb^48*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.97583616780045351*zb^49*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 5.97945074326026707*zb^50*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.43364197530864198*zb*Log[zb]^4*V2[2., s] + 2.43364197530864198*zb^3*Log[zb]^4*V2[2., s] + 2.43364197530864198*zb^4*Log[zb]^4*V2[2., s] + 2.51476337448559671*zb^5*Log[zb]^4*V2[2., s] + 2.59588477366255144*zb^6*Log[zb]^4*V2[2., s] + 2.66541740152851264*zb^7*Log[zb]^4*V2[2., s] + 2.72336125808348031*zb^8*Log[zb]^4*V2[2., s] + 2.77164780521262003*zb^9*Log[zb]^4*V2[2., s] + 2.81220850480109739*zb^10*Log[zb]^4*V2[2., s] + 2.84662364384586607*zb^11*Log[zb]^4*V2[2., s] + 2.87612233445566779*zb^12*Log[zb]^4*V2[2., s] + 2.90165004748338082*zb^13*Log[zb]^4*V2[2., s] + 2.92393614615836838*zb^14*Log[zb]^4*V2[2., s] + 2.94354791299235744*zb^15*Log[zb]^4*V2[2., s] + 2.96093106995884774*zb^16*Log[zb]^4*V2[2., s] + 2.97643957274267732*zb^17*Log[zb]^4*V2[2., s] + 2.99035745985637053*zb^18*Log[zb]^4*V2[2., s] + 3.00291495198902606*zb^19*Log[zb]^4*V2[2., s] + 3.01430041152263374*zb^20*Log[zb]^4*V2[2., s] + 3.02466931216931217*zb^21*Log[zb]^4*V2[2., s] + 3.03415103415103415*zb^22*Log[zb]^4*V2[2., s] + 3.04285406398932969*zb^23*Log[zb]^4*V2[2., s] + 3.050870012524602*zb^24*Log[zb]^4*V2[2., s] + 3.05827674897119342*zb^25*Log[zb]^4*V2[2., s] + 3.06514086736308959*zb^26*Log[zb]^4*V2[2., s] + 3.07151964405050825*zb^27*Log[zb]^4*V2[2., s] + 3.0774626036971715*zb^28*Log[zb]^4*V2[2., s] + 3.083012781528107*zb^29*Log[zb]^4*V2[2., s] + 3.08820774797786292*zb^30*Log[zb]^4*V2[2., s] + 3.09308044603743528*zb^31*Log[zb]^4*V2[2., s] + 3.09765987986194079*zb^32*Log[zb]^4*V2[2., s] + 3.10197168443696221*zb^33*Log[zb]^4*V2[2., s] + 3.10603859950265179*zb^34*Log[zb]^4*V2[2., s] + 3.10988086592661756*zb^35*Log[zb]^4*V2[2., s] + 3.11351655888692926*zb^36*Log[zb]^4*V2[2., s] + 3.11696186927668409*zb^37*Log[zb]^4*V2[2., s] + 3.12023134245356468*zb^38*Log[zb]^4*V2[2., s] + 3.123338081671415*zb^39*Log[zb]^4*V2[2., s] + 3.12629392212725546*zb^40*Log[zb]^4*V2[2., s] + 3.12910958044765633*zb^41*Log[zb]^4*V2[2., s] + 3.13179478355630117*zb^42*Log[zb]^4*V2[2., s] + 3.13435838015941375*zb^43*Log[zb]^4*V2[2., s] + 3.13680843751903183*zb^44*Log[zb]^4*V2[2., s] + 3.1391523257264*zb^45*Log[zb]^4*V2[2., s] + 3.14139679131627602*zb^46*Log[zb]^4*V2[2., s] + 3.14354802176006822*zb^47*Log[zb]^4*V2[2., s] + 3.14561170212765957*zb^48*Log[zb]^4*V2[2., s] + 3.14759306500377929*zb^49*Log[zb]^4*V2[2., s] + 3.14949693457629966*zb^50*Log[zb]^4*V2[2., s], ALARM*zb^51 + 0.872875560559768397*zb*V2[2., s] - 6.10750008866846044*zb^2*V2[2., s] + 0.842716780923647352*zb^3*V2[2., s] - 6.79358317271740498*zb^4*V2[2., s] - 1.58874969334446566*zb^5*V2[2., s] + 0.0356765212412109745*zb^6*V2[2., s] + 0.510654595103486189*zb^7*V2[2., s] + 0.601169938955378375*zb^8*V2[2., s] + 0.548681987354838139*zb^9*V2[2., s] + 0.438941633416166868*zb^10*V2[2., s] + 0.306005584305889122*zb^11*V2[2., s] + 0.164732057145901066*zb^12*V2[2., s] + 0.02210296257320156*zb^13*V2[2., s] - 0.118423724790611319*zb^14*V2[2., s] - 0.255089481185571997*zb^15*V2[2., s] - 0.387009464367151006*zb^16*V2[2., s] - 0.513772320518283965*zb^17*V2[2., s] - 0.635234030826377682*zb^18*V2[2., s] - 0.751405812012055637*zb^19*V2[2., s] - 0.862390220570593441*zb^20*V2[2., s] - 0.968343251243002505*zb^21*V2[2., s] - 1.06945111469266941*zb^22*V2[2., s] - 1.16591565383542188*zb^23*V2[2., s] - 1.25794503140012957*zb^24*V2[2., s] - 1.34574773521172234*zb^25*V2[2., s] - 1.42952872612939355*zb^26*V2[2., s] - 1.50948699851892704*zb^27*V2[2., s] - 1.5858140864801518*zb^28*V2[2., s] - 1.65869320998464808*zb^29*V2[2., s] - 1.72829885633083006*zb^30*V2[2., s] - 1.794796657704251*zb^31*V2[2., s] - 1.85834346882638699*zb^32*V2[2., s] - 1.91908757778537544*zb^33*V2[2., s] - 1.97716900309539475*zb^34*V2[2., s] - 2.03271984390399907*zb^35*V2[2., s] - 2.08586466002540533*zb^36*V2[2., s] - 2.13672086540721853*zb^37*V2[2., s] - 2.18539912359426867*zb^38*V2[2., s] - 2.232003737316396*zb^39*V2[2., s] - 2.276633026896737*zb^40*V2[2., s] - 2.31937969403225941*zb^41*V2[2., s] - 2.36033116883604886*zb^42*V2[2., s] - 2.39956993899179959*zb^43*V2[2., s] - 2.4371738605564524*zb^44*V2[2., s] - 2.4732164504304697*zb^45*V2[2., s] - 2.50776716085055215*zb^46*V2[2., s] - 2.54089163648614467*zb^47*V2[2., s] - 2.5726519548679256*zb^48*V2[2., s] - 2.60310685096517905*zb^49*V2[2., s] - 2.63231192677547698*zb^50*V2[2., s] - 2.45024874250174799*zb*Log[Q2/muf2]*V2[2., s] + 6.33607691969960789*zb^2*Log[Q2/muf2]*V2[2., s] - 5.09609778964192888*zb^3*Log[Q2/muf2]*V2[2., s] + 4.09256088493459548*zb^4*Log[Q2/muf2]*V2[2., s] + 2.59558834060797577*zb^5*Log[Q2/muf2]*V2[2., s] + 1.67214401936654513*zb^6*Log[Q2/muf2]*V2[2., s] + 1.1517824341900393*zb^7*Log[Q2/muf2]*V2[2., s] + 0.825467610730674101*zb^8*Log[Q2/muf2]*V2[2., s] + 0.598689491899561821*zb^9*Log[Q2/muf2]*V2[2., s] + 0.428784568481531974*zb^10*Log[Q2/muf2]*V2[2., s] + 0.294992346446522528*zb^11*Log[Q2/muf2]*V2[2., s] + 0.186271930952914311*zb^12*Log[Q2/muf2]*V2[2., s] + 0.0962051556008581853*zb^13*Log[Q2/muf2]*V2[2., s] + 0.0207384267976885345*zb^14*Log[Q2/muf2]*V2[2., s] - 0.0428816651353826022*zb^15*Log[Q2/muf2]*V2[2., s] - 0.0966417561693154699*zb^16*Log[Q2/muf2]*V2[2., s] - 0.142045494848751729*zb^17*Log[Q2/muf2]*V2[2., s] - 0.180273579164752055*zb^18*Log[Q2/muf2]*V2[2., s] - 0.212279240658224971*zb^19*Log[Q2/muf2]*V2[2., s] - 0.238848354255203874*zb^20*Log[Q2/muf2]*V2[2., s] - 0.260639211067959406*zb^21*Log[Q2/muf2]*V2[2., s] - 0.278210041691675*zb^22*Log[Q2/muf2]*V2[2., s] - 0.292038823545775128*zb^23*Log[Q2/muf2]*V2[2., s] - 0.302538018289363758*zb^24*Log[Q2/muf2]*V2[2., s] - 0.310065845692179637*zb^25*Log[Q2/muf2]*V2[2., s] - 0.314935107054249985*zb^26*Log[Q2/muf2]*V2[2., s] - 0.317420220763631336*zb^27*Log[Q2/muf2]*V2[2., s] - 0.317762918371277645*zb^28*Log[Q2/muf2]*V2[2., s] - 0.316176914258420029*zb^29*Log[Q2/muf2]*V2[2., s] - 0.312851773752368293*zb^30*Log[Q2/muf2]*V2[2., s] - 0.307956145267676794*zb^31*Log[Q2/muf2]*V2[2., s] - 0.301640481081424546*zb^32*Log[Q2/muf2]*V2[2., s] - 0.294039342297828665*zb^33*Log[Q2/muf2]*V2[2., s] - 0.285273362467551127*zb^34*Log[Q2/muf2]*V2[2., s] - 0.275450928696734857*zb^35*Log[Q2/muf2]*V2[2., s] - 0.264669627282702982*zb^36*Log[Q2/muf2]*V2[2., s] - 0.253017491864061385*zb^37*Log[Q2/muf2]*V2[2., s] - 0.240574085034726389*zb^38*Log[Q2/muf2]*V2[2., s] - 0.227411438830493829*zb^39*Log[Q2/muf2]*V2[2., s] - 0.213594875088349749*zb^40*Log[Q2/muf2]*V2[2., s] - 0.199183723138841988*zb^41*Log[Q2/muf2]*V2[2., s] - 0.184231949426264071*zb^42*Log[Q2/muf2]*V2[2., s] - 0.168788711315043049*zb^43*Log[Q2/muf2]*V2[2., s] - 0.152898845423670201*zb^44*Log[Q2/muf2]*V2[2., s] - 0.136603299245506139*zb^45*Log[Q2/muf2]*V2[2., s] - 0.119939513503518575*zb^46*Log[Q2/muf2]*V2[2., s] - 0.102941761592353752*zb^47*Log[Q2/muf2]*V2[2., s] - 0.0856414515457441071*zb^48*Log[Q2/muf2]*V2[2., s] - 0.06806739519800405*zb^49*Log[Q2/muf2]*V2[2., s] - 0.0502460485595343969*zb^50*Log[Q2/muf2]*V2[2., s] + 1.51831033684539061*zb*Log[Q2/muf2]^2*V2[2., s] - 1.84722222222222222*zb^2*Log[Q2/muf2]^2*V2[2., s] + 2.67340292943798321*zb^3*Log[Q2/muf2]^2*V2[2., s] + 0.340648299808353576*zb^4*Log[Q2/muf2]^2*V2[2., s] + 0.10429362379373491*zb^5*Log[Q2/muf2]^2*V2[2., s] + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2*V2[2., s] - 0.006543613665368836*zb^7*Log[Q2/muf2]^2*V2[2., s] - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2*V2[2., s] - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2*V2[2., s] - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2*V2[2., s] - 0.117559298194551702*zb^11*Log[Q2/muf2]^2*V2[2., s] - 0.133604643886945973*zb^12*Log[Q2/muf2]^2*V2[2., s] - 0.146077907453518962*zb^13*Log[Q2/muf2]^2*V2[2., s] - 0.15551676668547582*zb^14*Log[Q2/muf2]^2*V2[2., s] - 0.162394555230928302*zb^15*Log[Q2/muf2]^2*V2[2., s] - 0.167116821907012876*zb^16*Log[Q2/muf2]^2*V2[2., s] - 0.170026098234647181*zb^17*Log[Q2/muf2]^2*V2[2., s] - 0.171409653179460037*zb^18*Log[Q2/muf2]^2*V2[2., s] - 0.171507731036253822*zb^19*Log[Q2/muf2]^2*V2[2., s] - 0.170521193638932256*zb^20*Log[Q2/muf2]^2*V2[2., s] - 0.168618186909873032*zb^21*Log[Q2/muf2]^2*V2[2., s] - 0.165939774742756276*zb^22*Log[Q2/muf2]^2*V2[2., s] - 0.162604619652769055*zb^23*Log[Q2/muf2]^2*V2[2., s] - 0.158712836637729439*zb^24*Log[Q2/muf2]^2*V2[2., s] - 0.154349152819696456*zb^25*Log[Q2/muf2]^2*V2[2., s] - 0.149585494458261869*zb^26*Log[Q2/muf2]^2*V2[2., s] - 0.144483106185278743*zb^27*Log[Q2/muf2]^2*V2[2., s] - 0.139094289972386044*zb^28*Log[Q2/muf2]^2*V2[2., s] - 0.133463835552511657*zb^29*Log[Q2/muf2]^2*V2[2., s] - 0.127630200478857543*zb^30*Log[Q2/muf2]^2*V2[2., s] - 0.121626486768718835*zb^31*Log[Q2/muf2]^2*V2[2., s] - 0.115481251923931254*zb^32*Log[Q2/muf2]^2*V2[2., s] - 0.109219184737927071*zb^33*Log[Q2/muf2]^2*V2[2., s] - 0.102861670382099728*zb^34*Log[Q2/muf2]^2*V2[2., s] - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2*V2[2., s] - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2*V2[2., s] - 0.08339018651667983*zb^37*Log[Q2/muf2]^2*V2[2., s] - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2*V2[2., s] - 0.07021350628169923*zb^39*Log[Q2/muf2]^2*V2[2., s] - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2*V2[2., s] - 0.05697745675405505*zb^41*Log[Q2/muf2]^2*V2[2., s] - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2*V2[2., s] - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2*V2[2., s] - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2*V2[2., s] - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2*V2[2., s] - 0.023993944807626913*zb^46*Log[Q2/muf2]^2*V2[2., s] - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2*V2[2., s] - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2*V2[2., s] - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2*V2[2., s] + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2*V2[2., s] - 0.236111111111111111*zb*Log[Q2/muf2]^3*V2[2., s] + 0.134259259259259259*zb^2*Log[Q2/muf2]^3*V2[2., s] - 0.37191358024691357*zb^3*Log[Q2/muf2]^3*V2[2., s] - 0.260030864197530864*zb^4*Log[Q2/muf2]^3*V2[2., s] - 0.235252057613168724*zb^5*Log[Q2/muf2]^3*V2[2., s] - 0.22389917695473252*zb^6*Log[Q2/muf2]^3*V2[2., s] - 0.215528680608045687*zb^7*Log[Q2/muf2]^3*V2[2., s] - 0.2080094692197867*zb^8*Log[Q2/muf2]^3*V2[2., s] - 0.200850704650858972*zb^9*Log[Q2/muf2]^3*V2[2., s] - 0.19394514664576393*zb^10*Log[Q2/muf2]^3*V2[2., s] - 0.18727753322871168*zb^11*Log[Q2/muf2]^3*V2[2., s] - 0.180850315120096265*zb^12*Log[Q2/muf2]^3*V2[2., s] - 0.174665149006317097*zb^13*Log[Q2/muf2]^3*V2[2., s] - 0.168719471016479563*zb^14*Log[Q2/muf2]^3*V2[2., s] - 0.163006964131302756*zb^15*Log[Q2/muf2]^3*V2[2., s] - 0.157518752680789718*zb^16*Log[Q2/muf2]^3*V2[2., s] - 0.152244479231245139*zb^17*Log[Q2/muf2]^3*V2[2., s] - 0.147173100989341538*zb^18*Log[Q2/muf2]^3*V2[2., s] - 0.142293430174128006*zb^19*Log[Q2/muf2]^3*V2[2., s] - 0.137594480487959402*zb^20*Log[Q2/muf2]^3*V2[2., s] - 0.133065677260785128*zb^21*Log[Q2/muf2]^3*V2[2., s] - 0.128696975394755384*zb^22*Log[Q2/muf2]^3*V2[2., s] - 0.124478916544560385*zb^23*Log[Q2/muf2]^3*V2[2., s] - 0.120402647157585351*zb^24*Log[Q2/muf2]^3*V2[2., s] - 0.116459911965006676*zb^25*Log[Q2/muf2]^3*V2[2., s] - 0.11264303264681699*zb^26*Log[Q2/muf2]^3*V2[2., s] - 0.108944878083172984*zb^27*Log[Q2/muf2]^3*V2[2., s] - 0.105358830374374951*zb^28*Log[Q2/muf2]^3*V2[2., s] - 0.101878749318005154*zb^29*Log[Q2/muf2]^3*V2[2., s] - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3*V2[2., s] - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3*V2[2., s] - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3*V2[2., s] - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3*V2[2., s] - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3*V2[2., s] - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3*V2[2., s] - 0.08005414371591445*zb^36*Log[Q2/muf2]^3*V2[2., s] - 0.07724713850592825*zb^37*Log[Q2/muf2]^3*V2[2., s] - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3*V2[2., s] - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3*V2[2., s] - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3*V2[2., s] - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3*V2[2., s] - 0.06415848622764578*zb^42*Log[Q2/muf2]^3*V2[2., s] - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3*V2[2., s] - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3*V2[2., s] - 0.05696955200165228*zb^45*Log[Q2/muf2]^3*V2[2., s] - 0.054670711394300374*zb^46*Log[Q2/muf2]^3*V2[2., s] - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3*V2[2., s] - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3*V2[2., s] - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3*V2[2., s] - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3*V2[2., s] - 3.86705401507409429*zb*Log[zb]*V2[2., s] + 12.9594038895674852*zb^2*Log[zb]*V2[2., s] - 11.3183744130783331*zb^3*Log[zb]*V2[2., s] + 8.45429169382222497*zb^4*Log[zb]*V2[2., s] + 4.88112260477026997*zb^5*Log[zb]*V2[2., s] + 2.8844353107411878*zb^6*Log[zb]*V2[2., s] + 1.89675951161700346*zb^7*Log[zb]*V2[2., s] + 1.389719916981068*zb^8*Log[zb]*V2[2., s] + 1.12639225369129804*zb^9*Log[zb]*V2[2., s] + 0.998620364727146312*zb^10*Log[zb]*V2[2., s] + 0.952994537125444888*zb^11*Log[zb]*V2[2., s] + 0.960823879725496033*zb^12*Log[zb]*V2[2., s] + 1.00543796471413867*zb^13*Log[zb]*V2[2., s] + 1.07645479553204966*zb^14*Log[zb]*V2[2., s] + 1.16701437767241548*zb^15*Log[zb]*V2[2., s] + 1.27235584370655309*zb^16*Log[zb]*V2[2., s] + 1.3890408903032985*zb^17*Log[zb]*V2[2., s] + 1.51450607179148386*zb^18*Log[zb]*V2[2., s] + 1.64679139123223639*zb^19*Log[zb]*V2[2., s] + 1.7843681028851437*zb^20*Log[zb]*V2[2., s] + 1.9260249179485065*zb^21*Log[zb]*V2[2., s] + 2.07079005212653695*zb^22*Log[zb]*V2[2., s] + 2.2178761255236807*zb^23*Log[zb]*V2[2., s] + 2.36664014769728999*zb^24*Log[zb]*V2[2., s] + 2.51655377667031084*zb^25*Log[zb]*V2[2., s] + 2.66718077267470696*zb^26*Log[zb]*V2[2., s] + 2.81815961568748955*zb^27*Log[zb]*V2[2., s] + 2.96918990993187346*zb^28*Log[zb]*V2[2., s] + 3.12002161844729824*zb^29*Log[zb]*V2[2., s] + 3.27044644764485138*zb^30*Log[zb]*V2[2., s] + 3.42029088874368798*zb^31*Log[zb]*V2[2., s] + 3.56941055214167097*zb^32*Log[zb]*V2[2., s] + 3.71768552182914918*zb^33*Log[zb]*V2[2., s] + 3.86501652234716801*zb^34*Log[zb]*V2[2., s] + 4.01132173854434616*zb^35*Log[zb]*V2[2., s] + 4.156534163786625*zb^36*Log[zb]*V2[2., s] + 4.30059937887372048*zb^37*Log[zb]*V2[2., s] + 4.44347368414736498*zb^38*Log[zb]*V2[2., s] + 4.58512252283298931*zb^39*Log[zb]*V2[2., s] + 4.72551914573684919*zb^40*Log[zb]*V2[2., s] + 4.86464347688524902*zb^41*Log[zb]*V2[2., s] + 5.00248114716782537*zb^42*Log[zb]*V2[2., s] + 5.13902266899433866*zb^43*Log[zb]*V2[2., s] + 5.27426272973809167*zb^44*Log[zb]*V2[2., s] + 5.40819958557802505*zb^45*Log[zb]*V2[2., s] + 5.54083454046273378*zb^46*Log[zb]*V2[2., s] + 5.67217149745421976*zb^47*Log[zb]*V2[2., s] + 5.80221657178400482*zb^48*Log[zb]*V2[2., s] + 5.93097775666031845*zb^49*Log[zb]*V2[2., s] + 6.05846463427386613*zb^50*Log[zb]*V2[2., s] + 6.73064041011253238*zb*Log[Q2/muf2]*Log[zb]*V2[2., s] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb]*V2[2., s] + 11.2962268298656188*zb^3*Log[Q2/muf2]*Log[zb]*V2[2., s] - 0.119153828570595195*zb^4*Log[Q2/muf2]*Log[zb]*V2[2., s] - 0.681812779920753581*zb^5*Log[Q2/muf2]*Log[zb]*V2[2., s] - 0.531333013849787138*zb^6*Log[Q2/muf2]*Log[zb]*V2[2., s] - 0.344140245718492006*zb^7*Log[Q2/muf2]*Log[zb]*V2[2., s] - 0.174068483795813624*zb^8*Log[Q2/muf2]*Log[zb]*V2[2., s] - 0.0163814101485038906*zb^9*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.13527031782471438*zb^10*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.284220120226693495*zb^11*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.431775745281016389*zb^12*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.578228462978346738*zb^13*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.723430855488623826*zb^14*Log[Q2/muf2]*Log[zb]*V2[2., s] + 0.867085389086313616*zb^15*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.00887751212845055*zb^16*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.14853099861041528*zb^17*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.28582604983492851*zb^18*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.42060045401103325*zb^19*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.55274374506354454*zb^20*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.68218910334556454*zb^21*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.808905159947199*zb^22*Log[Q2/muf2]*Log[zb]*V2[2., s] + 1.93288860048425433*zb^23*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.0541578571741437*zb^24*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.17274789956386791*zb^25*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.28870601817009528*zb^26*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.40208845764021839*zb^27*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.51295775464195443*zb^28*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.62138064951266849*zb^29*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.72742645950627503*zb^30*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.83116582049786415*zb^31*Log[Q2/muf2]*Log[zb]*V2[2., s] + 2.93266972122670802*zb^32*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.03200876890946155*zb^33*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.12925263730239731*zb^34*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.22446965826939594*zb^35*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.31772652594646882*zb^36*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.40908808901478882*zb^37*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.49861721170280476*zb^38*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.58637468819123676*zb^39*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.67241919830586368*zb^40*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.7568072949253697*zb^41*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.83959341554425591*zb^42*Log[Q2/muf2]*Log[zb]*V2[2., s] + 3.92082991202475059*zb^43*Log[Q2/muf2]*Log[zb]*V2[2., s] + 4.00056709383455065*zb^44*Log[Q2/muf2]*Log[zb]*V2[2., s] + 4.07885328106847594*zb^45*Log[Q2/muf2]*Log[zb]*V2[2., s] + 4.15573486434640139*zb^46*Log[Q2/muf2]*Log[zb]*V2[2., s] + 4.23125636931029897*zb^47*Log[Q2/muf2]*Log[zb]*V2[2., s] + 4.30546052394386348*zb^48*Log[Q2/muf2]*Log[zb]*V2[2., s] + 4.37838832733584454*zb^49*Log[Q2/muf2]*Log[zb]*V2[2., s] + 4.45007911882404497*zb^50*Log[Q2/muf2]*Log[zb]*V2[2., s] - 2.625*zb*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb]*V2[2., s] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb]*V2[2., s] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb]*V2[2., s] + 7.14485625574111145*zb*Log[zb]^2*V2[2., s] - 11.3668981481481481*zb^2*Log[zb]^2*V2[2., s] + 12.255195761913951*zb^3*Log[zb]^2*V2[2., s] - 0.329648631090164267*zb^4*Log[zb]^2*V2[2., s] - 0.814937716118272623*zb^5*Log[zb]^2*V2[2., s] - 0.513122034342540101*zb^6*Log[zb]^2*V2[2., s] - 0.178158904911810485*zb^7*Log[zb]^2*V2[2., s] + 0.129487884678465372*zb^8*Log[zb]^2*V2[2., s] + 0.4151457060479062*zb^9*Log[zb]^2*V2[2., s] + 0.686315328321566376*zb^10*Log[zb]^2*V2[2., s] + 0.947307807151187358*zb^11*Log[zb]^2*V2[2., s] + 1.20022251622191*zb^12*Log[zb]^2*V2[2., s] + 1.44600812772600922*zb^13*Log[zb]^2*V2[2., s] + 1.68507829719364378*zb^14*Log[zb]^2*V2[2., s] + 1.91762351081349005*zb^15*Log[zb]^2*V2[2., s] + 2.14375874190432844*zb^16*Log[zb]^2*V2[2., s] + 2.36358859431935399*zb^17*Log[zb]^2*V2[2., s] + 2.57723256260683993*zb^18*Log[zb]^2*V2[2., s] + 2.78483178358102149*zb^19*Log[zb]^2*V2[2., s] + 2.98654776971057824*zb^20*Log[zb]^2*V2[2., s] + 3.18255815998386327*zb^21*Log[zb]^2*V2[2., s] + 3.37305181830138608*zb^22*Log[zb]^2*V2[2., s] + 3.55822428173989706*zb^23*Log[zb]^2*V2[2., s] + 3.73827392179190763*zb^24*Log[zb]^2*V2[2., s] + 3.91339888526132311*zb^25*Log[zb]^2*V2[2., s] + 4.08379475430734614*zb^26*Log[zb]^2*V2[2., s] + 4.24965281988214681*zb^27*Log[zb]^2*V2[2., s] + 4.41115885569957398*zb^28*Log[zb]^2*V2[2., s] + 4.56849228911854687*zb^29*Log[zb]^2*V2[2., s] + 4.72182568031349006*zb^30*Log[zb]^2*V2[2., s] + 4.87132443687603374*zb^31*Log[zb]^2*V2[2., s] + 5.01714670541988162*zb^32*Log[zb]^2*V2[2., s] + 5.15944339410463338*zb^33*Log[zb]^2*V2[2., s] + 5.298358290165848*zb^34*Log[zb]^2*V2[2., s] + 5.43402824472863638*zb^35*Log[zb]^2*V2[2., s] + 5.56658340367788874*zb^36*Log[zb]^2*V2[2., s] + 5.69614746845744153*zb^37*Log[zb]^2*V2[2., s] + 5.82283797464381156*zb^38*Log[zb]^2*V2[2., s] + 5.94676657921886145*zb^39*Log[zb]^2*V2[2., s] + 6.06803934984045521*zb^40*Log[zb]^2*V2[2., s] + 6.18675705123443223*zb^41*Log[zb]^2*V2[2., s] + 6.30301542522713852*zb^42*Log[zb]^2*V2[2., s] + 6.41690546200141416*zb^43*Log[zb]^2*V2[2., s] + 6.528513660965542*zb^44*Log[zb]^2*V2[2., s] + 6.63792228023280589*zb^45*Log[zb]^2*V2[2., s] + 6.74520957416448775*zb^46*Log[zb]^2*V2[2., s] + 6.85045001876670089*zb^47*Log[zb]^2*V2[2., s] + 6.95371452497866607*zb^48*Log[zb]^2*V2[2., s] + 7.05507064006814544*zb^49*Log[zb]^2*V2[2., s] + 7.15458273747503342*zb^50*Log[zb]^2*V2[2., s] - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2*V2[2., s] - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2*V2[2., s] + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2*V2[2., s] - 5.05015432098765432*zb*Log[zb]^3*V2[2., s] + 3.53317901234567901*zb^2*Log[zb]^3*V2[2., s] - 5.01697530864197531*zb^3*Log[zb]^3*V2[2., s] - 2.09580761316872428*zb^4*Log[zb]^3*V2[2., s] - 1.24200788751714678*zb^5*Log[zb]^3*V2[2., s] - 0.739468449931412894*zb^6*Log[zb]^3*V2[2., s] - 0.34873673749335127*zb^7*Log[zb]^3*V2[2., s] - 0.0139693737577335461*zb^8*Log[zb]^3*V2[2., s] + 0.283487007914734252*zb^9*Log[zb]^3*V2[2., s] + 0.552220371459054587*zb^10*Log[zb]^3*V2[2., s] + 0.797341060651947296*zb^11*Log[zb]^3*V2[2., s] + 1.0224328387557906*zb^12*Log[zb]^3*V2[2., s] + 1.23024480882980408*zb^13*Log[zb]^3*V2[2., s] + 1.42298672663955529*zb^14*Log[zb]^3*V2[2., s] + 1.60248062571695729*zb^15*Log[zb]^3*V2[2., s] + 1.77025212563214106*zb^16*Log[zb]^3*V2[2., s] + 1.92759217885346257*zb^17*Log[zb]^3*V2[2., s] + 2.07560204503554284*zb^18*Log[zb]^3*V2[2., s] + 2.21522754916335545*zb^19*Log[zb]^3*V2[2., s] + 2.3472858941286203*zb^20*Log[zb]^3*V2[2., s] + 2.47248701186960848*zb^21*Log[zb]^3*V2[2., s] + 2.5914507700354803*zb^22*Log[zb]^3*V2[2., s] + 2.70472096471000378*zb^23*Log[zb]^3*V2[2., s] + 2.81277678421609501*zb^24*Log[zb]^3*V2[2., s] + 2.91604226187258473*zb^25*Log[zb]^3*V2[2., s] + 3.01489411620481979*zb^26*Log[zb]^3*V2[2., s] + 3.10966828910119916*zb^27*Log[zb]^3*V2[2., s] + 3.20066542612078696*zb^28*Log[zb]^3*V2[2., s] + 3.28815549248867977*zb^29*Log[zb]^3*V2[2., s] + 3.37238167916536977*zb^30*Log[zb]^3*V2[2., s] + 3.45356372286968212*zb^31*Log[zb]^3*V2[2., s] + 3.53190073999663807*zb^32*Log[zb]^3*V2[2., s] + 3.60757365547221684*zb^33*Log[zb]^3*V2[2., s] + 3.68074729258257071*zb^34*Log[zb]^3*V2[2., s] + 3.75157217784109377*zb^35*Log[zb]^3*V2[2., s] + 3.8201861053537036*zb^36*Log[zb]^3*V2[2., s] + 3.88671549740481802*zb^37*Log[zb]^3*V2[2., s] + 3.95127659172310138*zb^38*Log[zb]^3*V2[2., s] + 4.01397648079381115*zb^39*Log[zb]^3*V2[2., s] + 4.07491402442680053*zb^40*Log[zb]^3*V2[2., s] + 4.13418065338040742*zb^41*Log[zb]^3*V2[2., s] + 4.19186107903543021*zb^42*Log[zb]^3*V2[2., s] + 4.24803392179457651*zb^43*Log[zb]^3*V2[2., s] + 4.30277226895933478*zb^44*Log[zb]^3*V2[2., s] + 4.35614417123490641*zb^45*Log[zb]^3*V2[2., s] + 4.40821308567596835*zb^46*Log[zb]^3*V2[2., s] + 4.459038271764431*zb^47*Log[zb]^3*V2[2., s] + 4.50867514636691758*zb^48*Log[zb]^3*V2[2., s] + 4.55717560252356976*zb^49*Log[zb]^3*V2[2., s] + 4.60458829634584248*zb^50*Log[zb]^3*V2[2., s] + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3*V2[2., s] + 1.21682098765432099*zb*Log[zb]^4*V2[2., s] + 1.21682098765432099*zb^3*Log[zb]^4*V2[2., s] + 1.21682098765432099*zb^4*Log[zb]^4*V2[2., s] + 1.25738168724279835*zb^5*Log[zb]^4*V2[2., s] + 1.29794238683127572*zb^6*Log[zb]^4*V2[2., s] + 1.33270870076425632*zb^7*Log[zb]^4*V2[2., s] + 1.36168062904174015*zb^8*Log[zb]^4*V2[2., s] + 1.38582390260631001*zb^9*Log[zb]^4*V2[2., s] + 1.4061042524005487*zb^10*Log[zb]^4*V2[2., s] + 1.42331182192293303*zb^11*Log[zb]^4*V2[2., s] + 1.43806116722783389*zb^12*Log[zb]^4*V2[2., s] + 1.45082502374169041*zb^13*Log[zb]^4*V2[2., s] + 1.46196807307918419*zb^14*Log[zb]^4*V2[2., s] + 1.47177395649617872*zb^15*Log[zb]^4*V2[2., s] + 1.48046553497942387*zb^16*Log[zb]^4*V2[2., s] + 1.48821978637133866*zb^17*Log[zb]^4*V2[2., s] + 1.49517872992818527*zb^18*Log[zb]^4*V2[2., s] + 1.50145747599451303*zb^19*Log[zb]^4*V2[2., s] + 1.50715020576131687*zb^20*Log[zb]^4*V2[2., s] + 1.51233465608465608*zb^21*Log[zb]^4*V2[2., s] + 1.51707551707551708*zb^22*Log[zb]^4*V2[2., s] + 1.52142703199466484*zb^23*Log[zb]^4*V2[2., s] + 1.52543500626230095*zb^24*Log[zb]^4*V2[2., s] + 1.52913837448559671*zb^25*Log[zb]^4*V2[2., s] + 1.53257043368154479*zb^26*Log[zb]^4*V2[2., s] + 1.53575982202525412*zb^27*Log[zb]^4*V2[2., s] + 1.5387313018485858*zb^28*Log[zb]^4*V2[2., s] + 1.5415063907640536*zb^29*Log[zb]^4*V2[2., s] + 1.54410387398893146*zb^30*Log[zb]^4*V2[2., s] + 1.54654022301871764*zb^31*Log[zb]^4*V2[2., s] + 1.5488299399309704*zb^32*Log[zb]^4*V2[2., s] + 1.55098584221848111*zb^33*Log[zb]^4*V2[2., s] + 1.553019299751326*zb^34*Log[zb]^4*V2[2., s] + 1.55494043296330878*zb^35*Log[zb]^4*V2[2., s] + 1.55675827944346463*zb^36*Log[zb]^4*V2[2., s] + 1.55848093463834205*zb^37*Log[zb]^4*V2[2., s] + 1.56011567122678234*zb^38*Log[zb]^4*V2[2., s] + 1.5616690408357075*zb^39*Log[zb]^4*V2[2., s] + 1.56314696106362773*zb^40*Log[zb]^4*V2[2., s] + 1.56455479022382816*zb^41*Log[zb]^4*V2[2., s] + 1.56589739177815059*zb^42*Log[zb]^4*V2[2., s] + 1.56717919007970688*zb^43*Log[zb]^4*V2[2., s] + 1.56840421875951592*zb^44*Log[zb]^4*V2[2., s] + 1.5695761628632*zb^45*Log[zb]^4*V2[2., s] + 1.57069839565813801*zb^46*Log[zb]^4*V2[2., s] + 1.57177401088003411*zb^47*Log[zb]^4*V2[2., s] + 1.57280585106382979*zb^48*Log[zb]^4*V2[2., s] + 1.57379653250188964*zb^49*Log[zb]^4*V2[2., s] + 1.57474846728814983*zb^50*Log[zb]^4*V2[2., s] + 0.278875699712168869*zb^5*V2[s, s] + 0.2367780557410928*zb^6*V2[s, s] + 0.161112346281212446*zb^7*V2[s, s] + 0.0935786789173599294*zb^8*V2[s, s] + 0.0383060773743528419*zb^9*V2[s, s] - 0.00629847167969127581*zb^10*V2[s, s] - 0.0423239921609593216*zb^11*V2[s, s] - 0.0715290723786165557*zb^12*V2[s, s] - 0.0952919649503407337*zb^13*V2[s, s] - 0.114682363807585582*zb^14*V2[s, s] - 0.130534644767708782*zb^15*V2[s, s] - 0.14350498757738156*zb^16*V2[s, s] - 0.15411374019134358*zb^17*V2[s, s] - 0.162776731342314365*zb^18*V2[s, s] - 0.169828615571529025*zb^19*V2[s, s] - 0.175540468283329522*zb^20*V2[s, s] - 0.180133184556701333*zb^21*V2[s, s] - 0.183787776753384272*zb^22*V2[s, s] - 0.186653353606396867*zb^23*V2[s, s] - 0.188853348455065061*zb^24*V2[s, s] - 0.190490413720256705*zb^25*V2[s, s] - 0.191650291477696191*zb^26*V2[s, s] - 0.192404892490871117*zb^27*V2[s, s] - 0.192814759374054096*zb^28*V2[s, s] - 0.192931047661357396*zb^29*V2[s, s] - 0.19279712732917373*zb^30*V2[s, s] - 0.192449883865092989*zb^31*V2[s, s] - 0.191920780241270138*zb^32*V2[s, s] - 0.191236727655825204*zb^33*V2[s, s] - 0.190420802577997225*zb^34*V2[s, s] - 0.189492839684404791*zb^35*V2[s, s] - 0.188469924124028364*zb^36*V2[s, s] - 0.1873668017669381*zb^37*V2[s, s] - 0.186196222353909127*zb^38*V2[s, s] - 0.184969227528598482*zb^39*V2[s, s] - 0.183695393417862266*zb^40*V2[s, s] - 0.182383035590087084*zb^41*V2[s, s] - 0.181039382760043804*zb^42*V2[s, s] - 0.179670724440437037*zb^43*V2[s, s] - 0.178282536802388893*zb^44*V2[s, s] - 0.176879590251098295*zb^45*V2[s, s] - 0.1754660416111919*zb^46*V2[s, s] - 0.174045513319428199*zb^47*V2[s, s] - 0.172621161617387172*zb^48*V2[s, s] - 0.171195735405431796*zb^49*V2[s, s] - 0.169771627147234086*zb^50*V2[s, s] - 0.0880246913580246914*zb^5*Log[Q2/muf2]*V2[s, s] - 0.114753086419753086*zb^6*Log[Q2/muf2]*V2[s, s] - 0.122219702695893172*zb^7*Log[Q2/muf2]*V2[s, s] - 0.122745023935500126*zb^8*Log[Q2/muf2]*V2[s, s] - 0.120396607659982146*zb^9*Log[Q2/muf2]*V2[s, s] - 0.116775643956713916*zb^10*Log[Q2/muf2]*V2[s, s] - 0.112609245348008642*zb^11*Log[Q2/muf2]*V2[s, s] - 0.108261446820449546*zb^12*Log[Q2/muf2]*V2[s, s] - 0.103924798198055805*zb^13*Log[Q2/muf2]*V2[s, s] - 0.0997028633182140169*zb^14*Log[Q2/muf2]*V2[s, s] - 0.0956500116610664499*zb^15*Log[Q2/muf2]*V2[s, s] - 0.0917923425738547859*zb^16*Log[Q2/muf2]*V2[s, s] - 0.08813939288670028*zb^17*Log[Q2/muf2]*V2[s, s] - 0.0846909737651229311*zb^18*Log[Q2/muf2]*V2[s, s] - 0.0814412774634881899*zb^19*Log[Q2/muf2]*V2[s, s] - 0.0783813868773970942*zb^20*Log[Q2/muf2]*V2[s, s] - 0.0755008215216605481*zb^21*Log[Q2/muf2]*V2[s, s] - 0.0727884894006092219*zb^22*Log[Q2/muf2]*V2[s, s] - 0.0702332670419472549*zb^23*Log[Q2/muf2]*V2[s, s] - 0.0678243445882609688*zb^24*Log[Q2/muf2]*V2[s, s] - 0.0655514217627416*zb^25*Log[Q2/muf2]*V2[s, s] - 0.0634048092245093907*zb^26*Log[Q2/muf2]*V2[s, s] - 0.06137547028130148*zb^27*Log[Q2/muf2]*V2[s, s] - 0.0594550255353570318*zb^28*Log[Q2/muf2]*V2[s, s] - 0.0576357350881826678*zb^29*Log[Q2/muf2]*V2[s, s] - 0.0559104677809252695*zb^30*Log[Q2/muf2]*V2[s, s] - 0.0542726635879985759*zb^31*Log[Q2/muf2]*V2[s, s] - 0.0527162930787740992*zb^32*Log[Q2/muf2]*V2[s, s] - 0.0512358164130758382*zb^33*Log[Q2/muf2]*V2[s, s] - 0.0498261433822399149*zb^34*Log[Q2/muf2]*V2[s, s] - 0.04848259538067817*zb^35*Log[Q2/muf2]*V2[s, s] - 0.0472008697832328319*zb^36*Log[Q2/muf2]*V2[s, s] - 0.0459770069385505118*zb^37*Log[Q2/muf2]*V2[s, s] - 0.0448073598200397947*zb^38*Log[Q2/muf2]*V2[s, s] - 0.0436885662715275319*zb^39*Log[Q2/muf2]*V2[s, s] - 0.0426175237229223699*zb^40*Log[Q2/muf2]*V2[s, s] - 0.0415913662175226635*zb^41*Log[Q2/muf2]*V2[s, s] - 0.040607443577299916*zb^42*Log[Q2/muf2]*V2[s, s] - 0.0396633025289668032*zb^43*Log[Q2/muf2]*V2[s, s] - 0.0387566696174751594*zb^44*Log[Q2/muf2]*V2[s, s] - 0.0378854357418206925*zb^45*Log[Q2/muf2]*V2[s, s] - 0.0370476421586862692*zb^46*Log[Q2/muf2]*V2[s, s] - 0.0362414678112393696*zb^47*Log[Q2/muf2]*V2[s, s] - 0.0354652178524738426*zb^48*Log[Q2/muf2]*V2[s, s] - 0.0347173132443251953*zb^49*Log[Q2/muf2]*V2[s, s] - 0.0339962813250750982*zb^50*Log[Q2/muf2]*V2[s, s] - 0.266141975308641975*zb^5*Log[zb]*V2[s, s] - 0.330848765432098765*zb^6*Log[zb]*V2[s, s] - 0.337364155538758713*zb^7*Log[zb]*V2[s, s] - 0.324996588141429411*zb^8*Log[zb]*V2[s, s] - 0.306021518232350096*zb^9*Log[zb]*V2[s, s] - 0.284995679284516733*zb^10*Log[zb]*V2[s, s] - 0.263840834791746*zb^11*Log[zb]*V2[s, s] - 0.243421760648392042*zb^12*Log[zb]*V2[s, s] - 0.224123194754214969*zb^13*Log[zb]*V2[s, s] - 0.206093157170690748*zb^14*Log[zb]*V2[s, s] - 0.189357794323411011*zb^15*Log[zb]*V2[s, s] - 0.173880125572143302*zb^16*Log[zb]*V2[s, s] - 0.159591696624371282*zb^17*Log[zb]*V2[s, s] - 0.146410128974504261*zb^18*Log[zb]*V2[s, s] - 0.134248933026583336*zb^19*Log[zb]*V2[s, s] - 0.123022929903842071*zb^20*Log[zb]*V2[s, s] - 0.112651129884778255*zb^21*Log[zb]*V2[s, s] - 0.103058125205715371*zb^22*Log[zb]*V2[s, s] - 0.0941746174438079102*zb^23*Log[zb]*V2[s, s] - 0.0859374487763304521*zb^24*Log[zb]*V2[s, s] - 0.0782893587982434893*zb^25*Log[zb]*V2[s, s] - 0.0711786001450000297*zb^26*Log[zb]*V2[s, s] - 0.0645584925190566*zb^27*Log[zb]*V2[s, s] - 0.0583869619194937588*zb^28*Log[zb]*V2[s, s] - 0.0526260917549486072*zb^29*Log[zb]*V2[s, s] - 0.0472417001955775607*zb^30*Log[zb]*V2[s, s] - 0.0422029506228680349*zb^31*Log[zb]*V2[s, s] - 0.0374819975423497952*zb^32*Log[zb]*V2[s, s] - 0.0330536677009985569*zb^33*Log[zb]*V2[s, s] - 0.0288951746901490253*zb^34*Log[zb]*V2[s, s] - 0.0249858645709649511*zb^35*Log[zb]*V2[s, s] - 0.0213069897524748377*zb^36*Log[zb]*V2[s, s] - 0.0178415083050809653*zb^37*Log[zb]*V2[s, s] - 0.0145739059941526064*zb^38*Log[zb]*V2[s, s] - 0.0114900384994202091*zb^39*Log[zb]*V2[s, s] - 0.00857699150356817249*zb^40*Log[zb]*V2[s, s] - 0.00582295656176891545*zb^41*Log[zb]*V2[s, s] - 0.00321712088773884052*zb^42*Log[zb]*V2[s, s] - 0.0007495694028321001*zb^43*Log[zb]*V2[s, s] + 0.00158880241144468873*zb^44*Log[zb]*V2[s, s] + 0.00380636614188461371*zb^45*Log[zb]*V2[s, s] + 0.00591082968081808001*zb^46*Log[zb]*V2[s, s] + 0.00790929906118417841*zb^47*Log[zb]*V2[s, s] + 0.009808333756190191*zb^48*Log[zb]*V2[s, s] + 0.0116139962029723069*zb^49*Log[zb]*V2[s, s] + 0.0133318962157155259*zb^50*Log[zb]*V2[s, s] + 0.0296296296296296296*zb^5*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0444444444444444444*zb^6*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0522045855379188713*zb^7*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0564373897707231041*zb^8*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.058710562414266115*zb^9*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0598079561042524005*zb^10*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0601642527568453494*zb^11*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0600395489284378173*zb^12*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0595980151535707091*zb^13*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0589472256138922806*zb^14*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0581595633447485299*zb^15*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0572846632105891365*zb^16*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0563570182742296032*zb^17*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0554008123724899324*zb^18*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0544330840627136923*zb^19*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0534658482806630955*zb^20*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0525075471041693788*zb^21*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0515640580097473966*zb^22*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0506394042876624722*zb^23*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0497362615179179893*zb^24*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0488563223256193249*zb^25*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0480005613729957269*zb^26*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.047169429318992234*zb^27*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0463629956881810269*zb^28*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0455810546583250119*zb^29*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0448232037158304773*zb^30*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0440889023148113872*zb^31*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0433775157036800958*zb^32*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0426883476869517368*zb^33*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0420206650918871791*zb^34*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0413737159899049201*zb^35*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0407467431995226123*zb^36*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.040138994214425995*zb^37*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0395497284176865603*zb^38*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0389782222334085542*zb^39*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0384237727104750989*zb^40*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0378856999154757635*zb^41*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0373633484231576651*zb^42*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0368560881254562305*zb^43*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0363633145289222247*zb^44*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0358844486711877715*zb^45*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0354189367570577757*zb^46*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0349662495916786995*zb^47*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.03452588187037993*zb^48*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0340973513709666329*zb^49*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0336801980835312345*zb^50*Log[Q2/muf2]*Log[zb]*V2[s, s] + 0.0546296296296296296*zb^5*Log[zb]^2*V2[s, s] + 0.0819444444444444444*zb^6*Log[zb]^2*V2[s, s] + 0.0966490299823633157*zb^7*Log[zb]^2*V2[s, s] + 0.105048500881834215*zb^8*Log[zb]^2*V2[s, s] + 0.10987899274936312*zb^9*Log[zb]^2*V2[s, s] + 0.112508573388203018*zb^10*Log[zb]^2*V2[s, s] + 0.113707622966882226*zb^11*Log[zb]^2*V2[s, s] + 0.113947677836566725*zb^12*Log[zb]^2*V2[s, s] + 0.113533894089449645*zb^13*Log[zb]^2*V2[s, s] + 0.112671279337946005*zb^14*Log[zb]^2*V2[s, s] + 0.111501160019678538*zb^15*Log[zb]^2*V2[s, s] + 0.110122766465359058*zb^16*Log[zb]^2*V2[s, s] + 0.108606703048424181*zb^17*Log[zb]^2*V2[s, s] + 0.107003687075854832*zb^18*Log[zb]^2*V2[s, s] + 0.105350386192606122*zb^19*Log[zb]^2*V2[s, s] + 0.103673407128572821*zb^20*Log[zb]^2*V2[s, s] + 0.101992071430946396*zb^21*Log[zb]^2*V2[s, s] + 0.100320376517466465*zb^22*Log[zb]^2*V2[s, s] + 0.0986683990839912044*zb^23*Log[zb]^2*V2[s, s] + 0.0970433106662871897*zb^24*Log[zb]^2*V2[s, s] + 0.09545011972454977*zb^25*Log[zb]^2*V2[s, s] + 0.0938922185586415606*zb^26*Log[zb]^2*V2[s, s] + 0.0923717894396106297*zb^27*Log[zb]^2*V2[s, s] + 0.0908901082061270509*zb^28*Log[zb]^2*V2[s, s] + 0.0894477725300754796*zb^29*Log[zb]^2*V2[s, s] + 0.0880448743986028184*zb^30*Log[zb]^2*V2[s, s] + 0.0866811309896082356*zb^31*Log[zb]^2*V2[s, s] + 0.0853559843111804186*zb^32*Log[zb]^2*V2[s, s] + 0.08406867725119473*zb^33*Log[zb]^2*V2[s, s] + 0.0828183117159821807*zb^34*Log[zb]^2*V2[s, s] + 0.0816038931044710516*zb^35*Log[zb]^2*V2[s, s] + 0.0804243643129911534*zb^36*Log[zb]^2*V2[s, s] + 0.0792786316889242205*zb^37*Log[zb]^2*V2[s, s] + 0.07816558477315372*zb^38*Log[zb]^2*V2[s, s] + 0.0770841112382242753*zb^39*Log[zb]^2*V2[s, s] + 0.076033108102877*zb^40*Log[zb]^2*V2[s, s] + 0.0750114900564710506*zb^41*Log[zb]^2*V2[s, s] + 0.0740181955385828607*zb^42*Log[zb]^2*V2[s, s] + 0.0730521910750378899*zb^43*Log[zb]^2*V2[s, s] + 0.0721124742609022423*zb^44*Log[zb]^2*V2[s, s] + 0.0711980756954776791*zb^45*Log[zb]^2*V2[s, s] + 0.0703080601080890118*zb^46*Log[zb]^2*V2[s, s] + 0.0694415268619143173*zb^47*Log[zb]^2*V2[s, s] + 0.06859760998288297*zb^48*Log[zb]^2*V2[s, s] + 0.0677754778291746985*zb^49*Log[zb]^2*V2[s, s] + 0.0669743324921297237*zb^50*Log[zb]^2*V2[s, s], ALARM*zb^51 + 0.872875560559768397*zb*V2[1., s] - 6.10750008866846044*zb^2*V2[1., s] + 0.630646044875324056*zb^3*V2[1., s] - 7.15873414745228062*zb^4*V2[1., s] - 1.77774191075403383*zb^5*V2[1., s] - 0.0419134167346341674*zb^6*V2[1., s] + 0.502830163395907847*zb^7*V2[1., s] + 0.640367566506382343*zb^8*V2[1., s] + 0.621497446334045098*zb^9*V2[1., s] + 0.536726258998909651*zb^10*V2[1., s] + 0.422770670058928892*zb^11*V2[1., s] + 0.296125299195523658*zb^12*V2[1., s] + 0.164859198186674596*zb^13*V2[1., s] + 0.0331936122517652817*zb^14*V2[1., s] - 0.0965565060913249122*zb^15*V2[1., s] - 0.223090214568472097*zb^16*V2[1., s] - 0.345679418536628437*zb^17*V2[1., s] - 0.4639358118690308*zb^18*V2[1., s] - 0.577680254265771666*zb^19*V2[1., s] - 0.6868656912959031*zb^20*V2[1., s] - 0.791529646953906132*zb^21*V2[1., s] - 0.891763884024476101*zb^22*V2[1., s] - 0.987694479928293594*zb^23*V2[1., s] - 1.07946846651136787*zb^24*V2[1., s] - 1.16724474123567467*zb^25*V2[1., s] - 1.25118783223998873*zb^26*V2[1., s] - 1.33146361106696448*zb^27*V2[1., s] - 1.40823635689818269*zb^28*V2[1., s] - 1.48166677049388541*zb^29*V2[1., s] - 1.55191066150773525*zb^30*V2[1., s] - 1.61911811595781007*zb^31*V2[1., s] - 1.68343300691591898*zb^32*V2[1., s] - 1.7449927503141192*zb^33*V2[1., s] - 1.80392823499706279*zb^34*V2[1., s] - 1.86036387549783064*zb^35*V2[1., s] - 1.91441774991878178*zb^36*V2[1., s] - 1.96620179538331451*zb^37*V2[1., s] - 2.01582204089465615*zb^38*V2[1., s] - 2.06337886285776898*zb^39*V2[1., s] - 2.10896725252566863*zb^40*V2[1., s] - 2.15267708760196112*zb^41*V2[1., s] - 2.19459340243990694*zb^42*V2[1., s] - 2.23479665292233096*zb^43*V2[1., s] - 2.2733629733304683*zb^44*V2[1., s] - 2.31036442341949116*zb^45*V2[1., s] - 2.34586922459255483*zb^46*V2[1., s] - 2.37994198456224207*zb^47*V2[1., s] - 2.41264391025198101*zb^48*V2[1., s] - 2.44403300895327534*zb^49*V2[1., s] - 2.47416427794214632*zb^50*V2[1., s] - 2.45024874250174799*zb*Log[Q2/muf2]*V2[1., s] + 6.33607691969960789*zb^2*Log[Q2/muf2]*V2[1., s] - 5.03385499128801942*zb^3*Log[Q2/muf2]*V2[1., s] + 4.21657494529124843*zb^4*Log[Q2/muf2]*V2[1., s] + 2.71390281248726246*zb^5*Log[Q2/muf2]*V2[1., s] + 1.78121620729521454*zb^6*Log[Q2/muf2]*V2[1., s] + 1.25282706479948473*zb^7*Log[Q2/muf2]*V2[1., s] + 0.919673921944165965*zb^8*Log[Q2/muf2]*V2[1., s] + 0.6869394949545431*zb^9*Log[Q2/muf2]*V2[1., s] + 0.511757323774833129*zb^10*Log[Q2/muf2]*V2[1., s] + 0.373243672930461576*zb^11*Log[Q2/muf2]*V2[1., s] + 0.26027564450329366*zb^12*Log[Q2/muf2]*V2[1., s] + 0.16637366875253515*zb^13*Log[Q2/muf2]*V2[1., s] + 0.0874340546553285085*zb^14*Log[Q2/muf2]*V2[1., s] + 0.0206606163227456023*zb^15*Log[Q2/muf2]*V2[1., s] - 0.0359705033219147388*zb^16*Log[Q2/muf2]*V2[1., s] - 0.0839955235513085924*zb^17*Log[Q2/muf2]*V2[1., s] - 0.124623652014223868*zb^18*Log[Q2/muf2]*V2[1., s] - 0.158833043555117362*zb^19*Log[Q2/muf2]*V2[1., s] - 0.187431334549900398*zb^20*Log[Q2/muf2]*V2[1., s] - 0.211095805325035172*zb^21*Log[Q2/muf2]*V2[1., s] - 0.230401258838248054*zb^22*Log[Q2/muf2]*V2[1., s] - 0.245840147427362695*zb^23*Log[Q2/muf2]*V2[1., s] - 0.257837593137162147*zb^24*Log[Q2/muf2]*V2[1., s] - 0.266762909199692637*zb^25*Log[Q2/muf2]*V2[1., s] - 0.272938638230176347*zb^26*Log[Q2/muf2]*V2[1., s] - 0.276647772902953763*zb^27*Log[Q2/muf2]*V2[1., s] - 0.278139610912182456*zb^28*Log[Q2/muf2]*V2[1., s] - 0.277634560666366338*zb^29*Log[Q2/muf2]*V2[1., s] - 0.275328125719085107*zb^30*Log[Q2/muf2]*V2[1., s] - 0.271394236346897903*zb^31*Log[Q2/muf2]*V2[1., s] - 0.265988055377249861*zb^32*Log[Q2/muf2]*V2[1., s] - 0.259248355982184988*zb^33*Log[Q2/muf2]*V2[1., s] - 0.2512995477548792*zb^34*Log[Q2/muf2]*V2[1., s] - 0.242253411479420923*zb^35*Log[Q2/muf2]*V2[1., s] - 0.2322105909647208*zb^36*Log[Q2/muf2]*V2[1., s] - 0.2212618810564488*zb^37*Log[Q2/muf2]*V2[1., s] - 0.209489343725712311*zb^38*Log[Q2/muf2]*V2[1., s] - 0.196967278442626799*zb^39*Log[Q2/muf2]*V2[1., s] - 0.183763068508546897*zb^40*Log[Q2/muf2]*V2[1., s] - 0.169937921375120655*zb^41*Log[Q2/muf2]*V2[1., s] - 0.155547518024179684*zb^42*Log[Q2/muf2]*V2[1., s] - 0.140642584071945369*zb^43*Log[Q2/muf2]*V2[1., s] - 0.12526939328187073*zb^44*Log[Q2/muf2]*V2[1., s] - 0.109470212536393555*zb^45*Log[Q2/muf2]*V2[1., s] - 0.0932836959619604886*zb^46*Log[Q2/muf2]*V2[1., s] - 0.0767452347713733339*zb^47*Log[Q2/muf2]*V2[1., s] - 0.0598872684412819811*zb^48*Log[Q2/muf2]*V2[1., s] - 0.0427395620474215978*zb^49*Log[Q2/muf2]*V2[1., s] - 0.025329453909431355*zb^50*Log[Q2/muf2]*V2[1., s] + 1.51831033684539061*zb*Log[Q2/muf2]^2*V2[1., s] - 1.84722222222222222*zb^2*Log[Q2/muf2]^2*V2[1., s] + 2.67340292943798321*zb^3*Log[Q2/muf2]^2*V2[1., s] + 0.340648299808353576*zb^4*Log[Q2/muf2]^2*V2[1., s] + 0.10429362379373491*zb^5*Log[Q2/muf2]^2*V2[1., s] + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2*V2[1., s] - 0.006543613665368836*zb^7*Log[Q2/muf2]^2*V2[1., s] - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2*V2[1., s] - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2*V2[1., s] - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2*V2[1., s] - 0.117559298194551702*zb^11*Log[Q2/muf2]^2*V2[1., s] - 0.133604643886945973*zb^12*Log[Q2/muf2]^2*V2[1., s] - 0.146077907453518962*zb^13*Log[Q2/muf2]^2*V2[1., s] - 0.15551676668547582*zb^14*Log[Q2/muf2]^2*V2[1., s] - 0.162394555230928302*zb^15*Log[Q2/muf2]^2*V2[1., s] - 0.167116821907012876*zb^16*Log[Q2/muf2]^2*V2[1., s] - 0.170026098234647181*zb^17*Log[Q2/muf2]^2*V2[1., s] - 0.171409653179460037*zb^18*Log[Q2/muf2]^2*V2[1., s] - 0.171507731036253822*zb^19*Log[Q2/muf2]^2*V2[1., s] - 0.170521193638932256*zb^20*Log[Q2/muf2]^2*V2[1., s] - 0.168618186909873032*zb^21*Log[Q2/muf2]^2*V2[1., s] - 0.165939774742756276*zb^22*Log[Q2/muf2]^2*V2[1., s] - 0.162604619652769055*zb^23*Log[Q2/muf2]^2*V2[1., s] - 0.158712836637729439*zb^24*Log[Q2/muf2]^2*V2[1., s] - 0.154349152819696456*zb^25*Log[Q2/muf2]^2*V2[1., s] - 0.149585494458261869*zb^26*Log[Q2/muf2]^2*V2[1., s] - 0.144483106185278743*zb^27*Log[Q2/muf2]^2*V2[1., s] - 0.139094289972386044*zb^28*Log[Q2/muf2]^2*V2[1., s] - 0.133463835552511657*zb^29*Log[Q2/muf2]^2*V2[1., s] - 0.127630200478857543*zb^30*Log[Q2/muf2]^2*V2[1., s] - 0.121626486768718835*zb^31*Log[Q2/muf2]^2*V2[1., s] - 0.115481251923931254*zb^32*Log[Q2/muf2]^2*V2[1., s] - 0.109219184737927071*zb^33*Log[Q2/muf2]^2*V2[1., s] - 0.102861670382099728*zb^34*Log[Q2/muf2]^2*V2[1., s] - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2*V2[1., s] - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2*V2[1., s] - 0.08339018651667983*zb^37*Log[Q2/muf2]^2*V2[1., s] - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2*V2[1., s] - 0.07021350628169923*zb^39*Log[Q2/muf2]^2*V2[1., s] - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2*V2[1., s] - 0.05697745675405505*zb^41*Log[Q2/muf2]^2*V2[1., s] - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2*V2[1., s] - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2*V2[1., s] - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2*V2[1., s] - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2*V2[1., s] - 0.023993944807626913*zb^46*Log[Q2/muf2]^2*V2[1., s] - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2*V2[1., s] - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2*V2[1., s] - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2*V2[1., s] + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2*V2[1., s] - 0.236111111111111111*zb*Log[Q2/muf2]^3*V2[1., s] + 0.134259259259259259*zb^2*Log[Q2/muf2]^3*V2[1., s] - 0.37191358024691357*zb^3*Log[Q2/muf2]^3*V2[1., s] - 0.260030864197530864*zb^4*Log[Q2/muf2]^3*V2[1., s] - 0.235252057613168724*zb^5*Log[Q2/muf2]^3*V2[1., s] - 0.22389917695473252*zb^6*Log[Q2/muf2]^3*V2[1., s] - 0.215528680608045687*zb^7*Log[Q2/muf2]^3*V2[1., s] - 0.2080094692197867*zb^8*Log[Q2/muf2]^3*V2[1., s] - 0.200850704650858972*zb^9*Log[Q2/muf2]^3*V2[1., s] - 0.19394514664576393*zb^10*Log[Q2/muf2]^3*V2[1., s] - 0.18727753322871168*zb^11*Log[Q2/muf2]^3*V2[1., s] - 0.180850315120096265*zb^12*Log[Q2/muf2]^3*V2[1., s] - 0.174665149006317097*zb^13*Log[Q2/muf2]^3*V2[1., s] - 0.168719471016479563*zb^14*Log[Q2/muf2]^3*V2[1., s] - 0.163006964131302756*zb^15*Log[Q2/muf2]^3*V2[1., s] - 0.157518752680789718*zb^16*Log[Q2/muf2]^3*V2[1., s] - 0.152244479231245139*zb^17*Log[Q2/muf2]^3*V2[1., s] - 0.147173100989341538*zb^18*Log[Q2/muf2]^3*V2[1., s] - 0.142293430174128006*zb^19*Log[Q2/muf2]^3*V2[1., s] - 0.137594480487959402*zb^20*Log[Q2/muf2]^3*V2[1., s] - 0.133065677260785128*zb^21*Log[Q2/muf2]^3*V2[1., s] - 0.128696975394755384*zb^22*Log[Q2/muf2]^3*V2[1., s] - 0.124478916544560385*zb^23*Log[Q2/muf2]^3*V2[1., s] - 0.120402647157585351*zb^24*Log[Q2/muf2]^3*V2[1., s] - 0.116459911965006676*zb^25*Log[Q2/muf2]^3*V2[1., s] - 0.11264303264681699*zb^26*Log[Q2/muf2]^3*V2[1., s] - 0.108944878083172984*zb^27*Log[Q2/muf2]^3*V2[1., s] - 0.105358830374374951*zb^28*Log[Q2/muf2]^3*V2[1., s] - 0.101878749318005154*zb^29*Log[Q2/muf2]^3*V2[1., s] - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3*V2[1., s] - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3*V2[1., s] - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3*V2[1., s] - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3*V2[1., s] - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3*V2[1., s] - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3*V2[1., s] - 0.08005414371591445*zb^36*Log[Q2/muf2]^3*V2[1., s] - 0.07724713850592825*zb^37*Log[Q2/muf2]^3*V2[1., s] - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3*V2[1., s] - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3*V2[1., s] - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3*V2[1., s] - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3*V2[1., s] - 0.06415848622764578*zb^42*Log[Q2/muf2]^3*V2[1., s] - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3*V2[1., s] - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3*V2[1., s] - 0.05696955200165228*zb^45*Log[Q2/muf2]^3*V2[1., s] - 0.054670711394300374*zb^46*Log[Q2/muf2]^3*V2[1., s] - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3*V2[1., s] - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3*V2[1., s] - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3*V2[1., s] - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3*V2[1., s] - 3.86705401507409429*zb*Log[zb]*V2[1., s] + 12.9594038895674852*zb^2*Log[zb]*V2[1., s] - 11.1409052772758639*zb^3*Log[zb]*V2[1., s] + 8.80986225280713581*zb^4*Log[zb]*V2[1., s] + 5.19089583865230014*zb^5*Log[zb]*V2[1., s] + 3.14386522329262793*zb^6*Log[zb]*V2[1., s] + 2.1149230274176998*zb^7*Log[zb]*V2[1., s] + 1.57429446174790184*zb^8*Log[zb]*V2[1., s] + 1.28311353363927893*zb^9*Log[zb]*V2[1., s] + 1.13186447071033721*zb^10*Log[zb]*V2[1., s] + 1.06621262743061325*zb^11*Log[zb]*V2[1., s] + 1.05680741187641461*zb^12*Log[zb]*V2[1., s] + 1.08648388530286492*zb^13*Log[zb]*V2[1., s] + 1.14447550902636076*zb^14*Log[zb]*V2[1., s] + 1.2236159370292448*zb^15*Log[zb]*V2[1., s] + 1.31889639251567163*zb^16*Log[zb]*V2[1., s] + 1.42667582461936737*zb^17*Log[zb]*V2[1., s] + 1.54422368333038756*zb^18*Log[zb]*V2[1., s] + 1.66944137823589455*zb^19*Log[zb]*V2[1., s] + 1.80068458286790949*zb^20*Log[zb]*V2[1., s] + 1.93664512705544642*zb^21*Log[zb]*V2[1., s] + 2.076269622944605*zb^22*Log[zb]*V2[1., s] + 2.21870163051162572*zb^23*Log[zb]*V2[1., s] + 2.36323944520454847*zb^24*Log[zb]*V2[1., s] + 2.5093045828413327*zb^25*Log[zb]*V2[1., s] + 2.65641779490263261*zb^26*Log[zb]*V2[1., s] + 2.80418051498699303*zb^27*Log[zb]*V2[1., s] + 2.952260306023123*zb^28*Log[zb]*V2[1., s] + 3.10037930912156397*zb^29*Log[zb]*V2[1., s] + 3.248304980594284*zb^30*Log[zb]*V2[1., s] + 3.39584259755319418*zb^31*Log[zb]*V2[1., s] + 3.54282914706841471*zb^32*Log[zb]*V2[1., s] + 3.68912830917683527*zb^33*Log[zb]*V2[1., s] + 3.83462631277557172*zb^34*Log[zb]*V2[1., s] + 3.97922849383521839*zb^35*Log[zb]*V2[1., s] + 4.12285642286435924*zb^36*Log[zb]*V2[1., s] + 4.26544549682159192*zb^37*Log[zb]*V2[1., s] + 4.40694291222911477*zb^38*Log[zb]*V2[1., s] + 4.54730595285866336*zb^39*Log[zb]*V2[1., s] + 4.68650053829101269*zb^40*Log[zb]*V2[1., s] + 4.82449998979888544*zb^41*Log[zb]*V2[1., s] + 4.96128397803062349*zb^42*Log[zb]*V2[1., s] + 5.09683762336686544*zb^43*Log[zb]*V2[1., s] + 5.23115072494989055*zb^44*Log[zb]*V2[1., s] + 5.364217098520991*zb^45*Log[zb]*V2[1., s] + 5.49603400655539373*zb^46*Log[zb]*V2[1., s] + 5.62660166691840603*zb^47*Log[zb]*V2[1., s] + 5.75592282850580643*zb^48*Log[zb]*V2[1., s] + 5.88400240417361859*zb^49*Log[zb]*V2[1., s] + 6.01084715278410055*zb^50*Log[zb]*V2[1., s] + 6.73064041011253238*zb*Log[Q2/muf2]*Log[zb]*V2[1., s] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb]*V2[1., s] + 11.2715354718409274*zb^3*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.170594157788702191*zb^4*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.738191380743798848*zb^5*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.588383768307949003*zb^6*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.400628585910535902*zb^7*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.229519618982398546*zb^8*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.0705850998548390996*zb^9*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.0824034001385726979*zb^10*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.232713999135034484*zb^11*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.381616589018738968*zb^12*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.529380321524652401*zb^13*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.6758453491108368*zb^14*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.820707825465354355*zb^15*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.963650754734696496*zb^16*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.10439788153415605*zb^17*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.24273084546735179*zb^18*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.37848972395719566*zb^19*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.51156679177747381*zb^20*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.64189816600537967*zb^21*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.76945544921674308*zb^22*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.89423823442467834*zb^23*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.01626773909101881*zb^24*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.13558156432823345*zb^25*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.25222946410467852*zb^26*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.36626997480435204*zb^27*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.47776775621249918*zb^28*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.58679151023460016*zb^29*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.69341236340426864*zb^30*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.79770261888536656*zb^31*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.89973480131221613*zb^32*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.99958093284098476*zb^33*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.09731199121658409*zb^34*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.19299751075863405*zb^35*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.28670529528320758*zb^36*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.37850121844905993*zb^37*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.46844909215747589*zb^38*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.55661058770727395*zb^39*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.64304519762842562*zb^40*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.72781022866541261*zb^41*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.81096081839594434*zb^42*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.89254996956410624*zb^43*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.97262859746807991*zb^44*Log[Q2/muf2]*Log[zb]*V2[1., s] + 4.05124558674121493*zb^45*Log[Q2/muf2]*Log[zb]*V2[1., s] + 4.12844785465653477*zb^46*Log[Q2/muf2]*Log[zb]*V2[1., s] + 4.20428041871210466*zb^47*Log[Q2/muf2]*Log[zb]*V2[1., s] + 4.27878646675224166*zb^48*Log[Q2/muf2]*Log[zb]*V2[1., s] + 4.35200742827422846*zb^49*Log[Q2/muf2]*Log[zb]*V2[1., s] + 4.42398304588324308*zb^50*Log[Q2/muf2]*Log[zb]*V2[1., s] - 2.625*zb*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 7.14485625574111145*zb*Log[zb]^2*V2[1., s] - 11.3668981481481481*zb^2*Log[zb]^2*V2[1., s] + 12.2158439100620991*zb^3*Log[zb]^2*V2[1., s] - 0.411631655781522291*zb^4*Log[zb]^2*V2[1., s] - 0.904405308710865216*zb^5*Log[zb]^2*V2[1., s] - 0.603399383450907728*zb^6*Log[zb]^2*V2[1., s] - 0.26732679634822043*zb^7*Log[zb]^2*V2[1., s] + 0.0421483185793919975*zb^8*Log[zb]^2*V2[1., s] + 0.329935518063247315*zb^9*Log[zb]^2*V2[1., s] + 0.603347462926094058*zb^10*Log[zb]^2*V2[1., s] + 0.866596131787064904*zb^11*Log[zb]^2*V2[1., s] + 1.12172521568339091*zb^12*Log[zb]^2*V2[1., s] + 1.36965211075979387*zb^13*Log[zb]^2*V2[1., s] + 1.61077391125937102*zb^14*Log[zb]^2*V2[1., s] + 1.84527363692215593*zb^15*Log[zb]^2*V2[1., s] + 2.07326441445044422*zb^16*Log[zb]^2*V2[1., s] + 2.29485241230871468*zb^17*Log[zb]^2*V2[1., s] + 2.51016068472233331*zb^18*Log[zb]^2*V2[1., s] + 2.71933501614464332*zb^19*Log[zb]^2*V2[1., s] + 2.92254207806746171*zb^20*Log[zb]^2*V2[1., s] + 3.11996481862313577*zb^21*Log[zb]^2*V2[1., s] + 3.31179733989540277*zb^22*Log[zb]^2*V2[1., s] + 3.49824021606768441*zb^23*Log[zb]^2*V2[1., s] + 3.67949658321830151*zb^24*Log[zb]^2*V2[1., s] + 3.85576904624595287*zb^25*Log[zb]^2*V2[1., s] + 4.02725732851517764*zb^26*Log[zb]^2*V2[1., s] + 4.19415654936803176*zb^27*Log[zb]^2*V2[1., s] + 4.35665601070634666*zb^28*Log[zb]^2*V2[1., s] + 4.514938385184323*zb^29*Log[zb]^2*V2[1., s] + 4.66917921491847173*zb^30*Log[zb]^2*V2[1., s] + 4.81954664630282309*zb^31*Log[zb]^2*V2[1., s] + 4.96620134154324488*zb^32*Log[zb]^2*V2[1., s] + 5.10929652026071395*zb^33*Log[zb]^2*V2[1., s] + 5.24897809494018861*zb^34*Log[zb]^2*V2[1., s] + 5.38538487235616551*zb^35*Log[zb]^2*V2[1., s] + 5.51864879970597232*zb^36*Log[zb]^2*V2[1., s] + 5.64889523934527768*zb^37*Log[zb]^2*V2[1., s] + 5.77624326003156443*zb^38*Log[zb]^2*V2[1., s] + 5.90080593568077177*zb^39*Log[zb]^2*V2[1., s] + 6.02269064502661401*zb^40*Log[zb]^2*V2[1., s] + 6.141999367398892*zb^41*Log[zb]^2*V2[1., s] + 6.25882897123120112*zb^42*Log[zb]^2*V2[1., s] + 6.37327149296770985*zb^43*Log[zb]^2*V2[1., s] + 6.48541440483949499*zb^44*Log[zb]^2*V2[1., s] + 6.59534087058264549*zb^45*Log[zb]^2*V2[1., s] + 6.70312998861896542*zb^46*Log[zb]^2*V2[1., s] + 6.80885702255123876*zb^47*Log[zb]^2*V2[1., s] + 6.91259361906616741*zb^48*Log[zb]^2*V2[1., s] + 7.01440801351051584*zb^49*Log[zb]^2*V2[1., s] + 7.11436522352609089*zb^50*Log[zb]^2*V2[1., s] - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] - 5.05015432098765432*zb*Log[zb]^3*V2[1., s] + 3.53317901234567901*zb^2*Log[zb]^3*V2[1., s] - 5.01697530864197531*zb^3*Log[zb]^3*V2[1., s] - 2.09580761316872428*zb^4*Log[zb]^3*V2[1., s] - 1.24200788751714678*zb^5*Log[zb]^3*V2[1., s] - 0.739468449931412894*zb^6*Log[zb]^3*V2[1., s] - 0.34873673749335127*zb^7*Log[zb]^3*V2[1., s] - 0.0139693737577335461*zb^8*Log[zb]^3*V2[1., s] + 0.283487007914734252*zb^9*Log[zb]^3*V2[1., s] + 0.552220371459054587*zb^10*Log[zb]^3*V2[1., s] + 0.797341060651947296*zb^11*Log[zb]^3*V2[1., s] + 1.0224328387557906*zb^12*Log[zb]^3*V2[1., s] + 1.23024480882980408*zb^13*Log[zb]^3*V2[1., s] + 1.42298672663955529*zb^14*Log[zb]^3*V2[1., s] + 1.60248062571695729*zb^15*Log[zb]^3*V2[1., s] + 1.77025212563214106*zb^16*Log[zb]^3*V2[1., s] + 1.92759217885346257*zb^17*Log[zb]^3*V2[1., s] + 2.07560204503554284*zb^18*Log[zb]^3*V2[1., s] + 2.21522754916335545*zb^19*Log[zb]^3*V2[1., s] + 2.3472858941286203*zb^20*Log[zb]^3*V2[1., s] + 2.47248701186960848*zb^21*Log[zb]^3*V2[1., s] + 2.5914507700354803*zb^22*Log[zb]^3*V2[1., s] + 2.70472096471000378*zb^23*Log[zb]^3*V2[1., s] + 2.81277678421609501*zb^24*Log[zb]^3*V2[1., s] + 2.91604226187258473*zb^25*Log[zb]^3*V2[1., s] + 3.01489411620481979*zb^26*Log[zb]^3*V2[1., s] + 3.10966828910119916*zb^27*Log[zb]^3*V2[1., s] + 3.20066542612078696*zb^28*Log[zb]^3*V2[1., s] + 3.28815549248867977*zb^29*Log[zb]^3*V2[1., s] + 3.37238167916536977*zb^30*Log[zb]^3*V2[1., s] + 3.45356372286968212*zb^31*Log[zb]^3*V2[1., s] + 3.53190073999663807*zb^32*Log[zb]^3*V2[1., s] + 3.60757365547221684*zb^33*Log[zb]^3*V2[1., s] + 3.68074729258257071*zb^34*Log[zb]^3*V2[1., s] + 3.75157217784109377*zb^35*Log[zb]^3*V2[1., s] + 3.8201861053537036*zb^36*Log[zb]^3*V2[1., s] + 3.88671549740481802*zb^37*Log[zb]^3*V2[1., s] + 3.95127659172310138*zb^38*Log[zb]^3*V2[1., s] + 4.01397648079381115*zb^39*Log[zb]^3*V2[1., s] + 4.07491402442680053*zb^40*Log[zb]^3*V2[1., s] + 4.13418065338040742*zb^41*Log[zb]^3*V2[1., s] + 4.19186107903543021*zb^42*Log[zb]^3*V2[1., s] + 4.24803392179457651*zb^43*Log[zb]^3*V2[1., s] + 4.30277226895933478*zb^44*Log[zb]^3*V2[1., s] + 4.35614417123490641*zb^45*Log[zb]^3*V2[1., s] + 4.40821308567596835*zb^46*Log[zb]^3*V2[1., s] + 4.459038271764431*zb^47*Log[zb]^3*V2[1., s] + 4.50867514636691758*zb^48*Log[zb]^3*V2[1., s] + 4.55717560252356976*zb^49*Log[zb]^3*V2[1., s] + 4.60458829634584248*zb^50*Log[zb]^3*V2[1., s] + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 1.21682098765432099*zb*Log[zb]^4*V2[1., s] + 1.21682098765432099*zb^3*Log[zb]^4*V2[1., s] + 1.21682098765432099*zb^4*Log[zb]^4*V2[1., s] + 1.25738168724279835*zb^5*Log[zb]^4*V2[1., s] + 1.29794238683127572*zb^6*Log[zb]^4*V2[1., s] + 1.33270870076425632*zb^7*Log[zb]^4*V2[1., s] + 1.36168062904174015*zb^8*Log[zb]^4*V2[1., s] + 1.38582390260631001*zb^9*Log[zb]^4*V2[1., s] + 1.4061042524005487*zb^10*Log[zb]^4*V2[1., s] + 1.42331182192293303*zb^11*Log[zb]^4*V2[1., s] + 1.43806116722783389*zb^12*Log[zb]^4*V2[1., s] + 1.45082502374169041*zb^13*Log[zb]^4*V2[1., s] + 1.46196807307918419*zb^14*Log[zb]^4*V2[1., s] + 1.47177395649617872*zb^15*Log[zb]^4*V2[1., s] + 1.48046553497942387*zb^16*Log[zb]^4*V2[1., s] + 1.48821978637133866*zb^17*Log[zb]^4*V2[1., s] + 1.49517872992818527*zb^18*Log[zb]^4*V2[1., s] + 1.50145747599451303*zb^19*Log[zb]^4*V2[1., s] + 1.50715020576131687*zb^20*Log[zb]^4*V2[1., s] + 1.51233465608465608*zb^21*Log[zb]^4*V2[1., s] + 1.51707551707551708*zb^22*Log[zb]^4*V2[1., s] + 1.52142703199466484*zb^23*Log[zb]^4*V2[1., s] + 1.52543500626230095*zb^24*Log[zb]^4*V2[1., s] + 1.52913837448559671*zb^25*Log[zb]^4*V2[1., s] + 1.53257043368154479*zb^26*Log[zb]^4*V2[1., s] + 1.53575982202525412*zb^27*Log[zb]^4*V2[1., s] + 1.5387313018485858*zb^28*Log[zb]^4*V2[1., s] + 1.5415063907640536*zb^29*Log[zb]^4*V2[1., s] + 1.54410387398893146*zb^30*Log[zb]^4*V2[1., s] + 1.54654022301871764*zb^31*Log[zb]^4*V2[1., s] + 1.5488299399309704*zb^32*Log[zb]^4*V2[1., s] + 1.55098584221848111*zb^33*Log[zb]^4*V2[1., s] + 1.553019299751326*zb^34*Log[zb]^4*V2[1., s] + 1.55494043296330878*zb^35*Log[zb]^4*V2[1., s] + 1.55675827944346463*zb^36*Log[zb]^4*V2[1., s] + 1.55848093463834205*zb^37*Log[zb]^4*V2[1., s] + 1.56011567122678234*zb^38*Log[zb]^4*V2[1., s] + 1.5616690408357075*zb^39*Log[zb]^4*V2[1., s] + 1.56314696106362773*zb^40*Log[zb]^4*V2[1., s] + 1.56455479022382816*zb^41*Log[zb]^4*V2[1., s] + 1.56589739177815059*zb^42*Log[zb]^4*V2[1., s] + 1.56717919007970688*zb^43*Log[zb]^4*V2[1., s] + 1.56840421875951592*zb^44*Log[zb]^4*V2[1., s] + 1.5695761628632*zb^45*Log[zb]^4*V2[1., s] + 1.57069839565813801*zb^46*Log[zb]^4*V2[1., s] + 1.57177401088003411*zb^47*Log[zb]^4*V2[1., s] + 1.57280585106382979*zb^48*Log[zb]^4*V2[1., s] + 1.57379653250188964*zb^49*Log[zb]^4*V2[1., s] + 1.57474846728814983*zb^50*Log[zb]^4*V2[1., s], ALARM*zb^51 + 0.183791886422150237*zb*V2[1., s] - 5.67761395715601589*zb^2*V2[1., s] - 1.13377612094268031*zb^3*V2[1., s] - 7.56899140736845652*zb^4*V2[1., s] - 1.91184945193754788*zb^5*V2[1., s] - 0.100495527913442932*zb^6*V2[1., s] + 0.458375956152130401*zb^7*V2[1., s] + 0.585214919229060389*zb^8*V2[1., s] + 0.544544429901292358*zb^9*V2[1., s] + 0.433161378570339726*zb^10*V2[1., s] + 0.290950749564241182*zb^11*V2[1., s] + 0.136061090966434127*zb^12*V2[1., s] - 0.0225772238463398187*zb^13*V2[1., s] - 0.180313507572450164*zb^14*V2[1., s] - 0.334643519142849*zb^15*V2[1., s] - 0.484211377579332659*zb^16*V2[1., s] - 0.628308558316330976*zb^17*V2[1., s] - 0.766606429315995392*zb^18*V2[1., s] - 0.8990056536269*zb^19*V2[1., s] - 1.02554747973463477*zb^20*V2[1., s] - 1.14635950428812802*zb^21*V2[1., s] - 1.26162151298564203*zb^22*V2[1., s] - 1.37154347878836472*zb^23*V2[1., s] - 1.47635116953884707*zb^24*V2[1., s] - 1.57627665229178994*zb^25*V2[1., s] - 1.67155202085045123*zb^26*V2[1., s] - 1.76240528328939056*zb^27*V2[1., s] - 1.84905771669079159*zb^28*V2[1., s] - 1.93172222793922088*zb^29*V2[1., s] - 2.01060240808088556*zb^30*V2[1., s] - 2.08589206538323752*zb^31*V2[1., s] - 2.15777508763239708*zb^32*V2[1., s] - 2.22642552876986469*zb^33*V2[1., s] - 2.29200784577707547*zb^34*V2[1., s] - 2.35467723327300039*zb^35*V2[1., s] - 2.41458001852596148*zb^36*V2[1., s] - 2.47185409043745731*zb^37*V2[1., s] - 2.52662934384150291*zb^38*V2[1., s] - 2.57902812607296947*zb^39*V2[1., s] - 2.62916567681330805*zb^40*V2[1., s] - 2.67715055515720503*zb^41*V2[1., s] - 2.72308504996765092*zb^42*V2[1., s] - 2.76706557112019345*zb^43*V2[1., s] - 2.80918302033874135*zb^44*V2[1., s] - 2.84952314111050354*zb^45*V2[1., s] - 2.88816684772063334*zb^46*V2[1., s] - 2.92519053382960191*zb^47*V2[1., s] - 2.96066636127368022*zb^48*V2[1., s] - 2.99466252993472592*zb^49*V2[1., s] - 3.02724352962460452*zb^50*V2[1., s] - 2.18152621464832031*zb*Log[Q2/muf2]*V2[1., s] + 6.31594718819290977*zb^2*Log[Q2/muf2]*V2[1., s] - 4.46454307611833213*zb^3*Log[Q2/muf2]*V2[1., s] + 4.56077875087202062*zb^4*Log[Q2/muf2]*V2[1., s] + 2.92938373953466105*zb^5*Log[Q2/muf2]*V2[1., s] + 1.91454741414509454*zb^6*Log[Q2/muf2]*V2[1., s] + 1.3288395861476616*zb^7*Log[Q2/muf2]*V2[1., s] + 0.9534408911045147*zb^8*Log[Q2/muf2]*V2[1., s] + 0.688415843542282*zb^9*Log[Q2/muf2]*V2[1., s] + 0.487897511029543673*zb^10*Log[Q2/muf2]*V2[1., s] + 0.329105807748750821*zb^11*Log[Q2/muf2]*V2[1., s] + 0.199653414160542057*zb^12*Log[Q2/muf2]*V2[1., s] + 0.09218281345855604*zb^13*Log[Q2/muf2]*V2[1., s] + 0.00196076010406331968*zb^14*Log[Q2/muf2]*V2[1., s] - 0.0742724659155956634*zb^15*Log[Q2/muf2]*V2[1., s] - 0.138889669280515251*zb^16*Log[Q2/muf2]*V2[1., s] - 0.1936947608714436*zb^17*Log[Q2/muf2]*V2[1., s] - 0.240105668039712608*zb^18*Log[Q2/muf2]*V2[1., s] - 0.279265597620866237*zb^19*Log[Q2/muf2]*V2[1., s] - 0.312114330011943433*zb^20*Log[Q2/muf2]*V2[1., s] - 0.339436104004506305*zb^21*Log[Q2/muf2]*V2[1., s] - 0.361893140195940251*zb^22*Log[Q2/muf2]*V2[1., s] - 0.380049961486015982*zb^23*Log[Q2/muf2]*V2[1., s] - 0.394391574833013539*zb^24*Log[Q2/muf2]*V2[1., s] - 0.405337407322537079*zb^25*Log[Q2/muf2]*V2[1., s] - 0.413252210422640658*zb^26*Log[Q2/muf2]*V2[1., s] - 0.418454738296287963*zb^27*Log[Q2/muf2]*V2[1., s] - 0.421224752495470287*zb^28*Log[Q2/muf2]*V2[1., s] - 0.421808742623602886*zb^29*Log[Q2/muf2]*V2[1., s] - 0.420424644870755815*zb^30*Log[Q2/muf2]*V2[1., s] - 0.417265767028809035*zb^31*Log[Q2/muf2]*V2[1., s] - 0.412504077390552418*zb^32*Log[Q2/muf2]*V2[1., s] - 0.406292978319456734*zb^33*Log[Q2/muf2]*V2[1., s] - 0.398769658535628002*zb^34*Log[Q2/muf2]*V2[1., s] - 0.390057098268428121*zb^35*Log[Q2/muf2]*V2[1., s] - 0.380265786380447677*zb^36*Log[Q2/muf2]*V2[1., s] - 0.369495197024343238*zb^37*Log[Q2/muf2]*V2[1., s] - 0.357835064425782647*zb^38*Log[Q2/muf2]*V2[1., s] - 0.345366487340428788*zb^39*Log[Q2/muf2]*V2[1., s] - 0.332162889143947273*zb^40*Log[Q2/muf2]*V2[1., s] - 0.318290855041918646*zb^41*Log[Q2/muf2]*V2[1., s] - 0.303810864280450856*zb^42*Log[Q2/muf2]*V2[1., s] - 0.288777932310397903*zb^43*Log[Q2/muf2]*V2[1., s] - 0.27324217546601315*zb^44*Log[Q2/muf2]*V2[1., s] - 0.2572493087534731*zb^45*Log[Q2/muf2]*V2[1., s] - 0.240841085721529621*zb^46*Log[Q2/muf2]*V2[1., s] - 0.224055688039613422*zb^47*Log[Q2/muf2]*V2[1., s] - 0.206928071286087411*zb^48*Log[Q2/muf2]*V2[1., s] - 0.189490272509840518*zb^49*Log[Q2/muf2]*V2[1., s] - 0.171771684339145864*zb^50*Log[Q2/muf2]*V2[1., s] + 1.51831033684539061*zb*Log[Q2/muf2]^2*V2[1., s] - 1.84722222222222222*zb^2*Log[Q2/muf2]^2*V2[1., s] + 2.67340292943798321*zb^3*Log[Q2/muf2]^2*V2[1., s] + 0.340648299808353576*zb^4*Log[Q2/muf2]^2*V2[1., s] + 0.10429362379373491*zb^5*Log[Q2/muf2]^2*V2[1., s] + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2*V2[1., s] - 0.006543613665368836*zb^7*Log[Q2/muf2]^2*V2[1., s] - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2*V2[1., s] - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2*V2[1., s] - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2*V2[1., s] - 0.117559298194551702*zb^11*Log[Q2/muf2]^2*V2[1., s] - 0.133604643886945973*zb^12*Log[Q2/muf2]^2*V2[1., s] - 0.146077907453518962*zb^13*Log[Q2/muf2]^2*V2[1., s] - 0.15551676668547582*zb^14*Log[Q2/muf2]^2*V2[1., s] - 0.162394555230928302*zb^15*Log[Q2/muf2]^2*V2[1., s] - 0.167116821907012876*zb^16*Log[Q2/muf2]^2*V2[1., s] - 0.170026098234647181*zb^17*Log[Q2/muf2]^2*V2[1., s] - 0.171409653179460037*zb^18*Log[Q2/muf2]^2*V2[1., s] - 0.171507731036253822*zb^19*Log[Q2/muf2]^2*V2[1., s] - 0.170521193638932256*zb^20*Log[Q2/muf2]^2*V2[1., s] - 0.168618186909873032*zb^21*Log[Q2/muf2]^2*V2[1., s] - 0.165939774742756276*zb^22*Log[Q2/muf2]^2*V2[1., s] - 0.162604619652769055*zb^23*Log[Q2/muf2]^2*V2[1., s] - 0.158712836637729439*zb^24*Log[Q2/muf2]^2*V2[1., s] - 0.154349152819696456*zb^25*Log[Q2/muf2]^2*V2[1., s] - 0.149585494458261869*zb^26*Log[Q2/muf2]^2*V2[1., s] - 0.144483106185278743*zb^27*Log[Q2/muf2]^2*V2[1., s] - 0.139094289972386044*zb^28*Log[Q2/muf2]^2*V2[1., s] - 0.133463835552511657*zb^29*Log[Q2/muf2]^2*V2[1., s] - 0.127630200478857543*zb^30*Log[Q2/muf2]^2*V2[1., s] - 0.121626486768718835*zb^31*Log[Q2/muf2]^2*V2[1., s] - 0.115481251923931254*zb^32*Log[Q2/muf2]^2*V2[1., s] - 0.109219184737927071*zb^33*Log[Q2/muf2]^2*V2[1., s] - 0.102861670382099728*zb^34*Log[Q2/muf2]^2*V2[1., s] - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2*V2[1., s] - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2*V2[1., s] - 0.08339018651667983*zb^37*Log[Q2/muf2]^2*V2[1., s] - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2*V2[1., s] - 0.07021350628169923*zb^39*Log[Q2/muf2]^2*V2[1., s] - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2*V2[1., s] - 0.05697745675405505*zb^41*Log[Q2/muf2]^2*V2[1., s] - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2*V2[1., s] - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2*V2[1., s] - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2*V2[1., s] - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2*V2[1., s] - 0.023993944807626913*zb^46*Log[Q2/muf2]^2*V2[1., s] - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2*V2[1., s] - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2*V2[1., s] - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2*V2[1., s] + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2*V2[1., s] - 0.236111111111111111*zb*Log[Q2/muf2]^3*V2[1., s] + 0.134259259259259259*zb^2*Log[Q2/muf2]^3*V2[1., s] - 0.37191358024691357*zb^3*Log[Q2/muf2]^3*V2[1., s] - 0.260030864197530864*zb^4*Log[Q2/muf2]^3*V2[1., s] - 0.235252057613168724*zb^5*Log[Q2/muf2]^3*V2[1., s] - 0.22389917695473252*zb^6*Log[Q2/muf2]^3*V2[1., s] - 0.215528680608045687*zb^7*Log[Q2/muf2]^3*V2[1., s] - 0.2080094692197867*zb^8*Log[Q2/muf2]^3*V2[1., s] - 0.200850704650858972*zb^9*Log[Q2/muf2]^3*V2[1., s] - 0.19394514664576393*zb^10*Log[Q2/muf2]^3*V2[1., s] - 0.18727753322871168*zb^11*Log[Q2/muf2]^3*V2[1., s] - 0.180850315120096265*zb^12*Log[Q2/muf2]^3*V2[1., s] - 0.174665149006317097*zb^13*Log[Q2/muf2]^3*V2[1., s] - 0.168719471016479563*zb^14*Log[Q2/muf2]^3*V2[1., s] - 0.163006964131302756*zb^15*Log[Q2/muf2]^3*V2[1., s] - 0.157518752680789718*zb^16*Log[Q2/muf2]^3*V2[1., s] - 0.152244479231245139*zb^17*Log[Q2/muf2]^3*V2[1., s] - 0.147173100989341538*zb^18*Log[Q2/muf2]^3*V2[1., s] - 0.142293430174128006*zb^19*Log[Q2/muf2]^3*V2[1., s] - 0.137594480487959402*zb^20*Log[Q2/muf2]^3*V2[1., s] - 0.133065677260785128*zb^21*Log[Q2/muf2]^3*V2[1., s] - 0.128696975394755384*zb^22*Log[Q2/muf2]^3*V2[1., s] - 0.124478916544560385*zb^23*Log[Q2/muf2]^3*V2[1., s] - 0.120402647157585351*zb^24*Log[Q2/muf2]^3*V2[1., s] - 0.116459911965006676*zb^25*Log[Q2/muf2]^3*V2[1., s] - 0.11264303264681699*zb^26*Log[Q2/muf2]^3*V2[1., s] - 0.108944878083172984*zb^27*Log[Q2/muf2]^3*V2[1., s] - 0.105358830374374951*zb^28*Log[Q2/muf2]^3*V2[1., s] - 0.101878749318005154*zb^29*Log[Q2/muf2]^3*V2[1., s] - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3*V2[1., s] - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3*V2[1., s] - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3*V2[1., s] - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3*V2[1., s] - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3*V2[1., s] - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3*V2[1., s] - 0.08005414371591445*zb^36*Log[Q2/muf2]^3*V2[1., s] - 0.07724713850592825*zb^37*Log[Q2/muf2]^3*V2[1., s] - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3*V2[1., s] - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3*V2[1., s] - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3*V2[1., s] - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3*V2[1., s] - 0.06415848622764578*zb^42*Log[Q2/muf2]^3*V2[1., s] - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3*V2[1., s] - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3*V2[1., s] - 0.05696955200165228*zb^45*Log[Q2/muf2]^3*V2[1., s] - 0.054670711394300374*zb^46*Log[Q2/muf2]^3*V2[1., s] - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3*V2[1., s] - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3*V2[1., s] - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3*V2[1., s] - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3*V2[1., s] - 3.31985294267245906*zb*Log[zb]*V2[1., s] + 12.7893107875895501*zb^2*Log[zb]*V2[1., s] - 8.577357797026666*zb^3*Log[zb]*V2[1., s] + 10.0791789068321845*zb^4*Log[zb]*V2[1., s] + 5.83986317357968814*zb^5*Log[zb]*V2[1., s] + 3.429325775244954*zb^6*Log[zb]*V2[1., s] + 2.15861436021872591*zb^7*Log[zb]*V2[1., s] + 1.4449857538165003*zb^8*Log[zb]*V2[1., s] + 1.02422213926602902*zb^9*Log[zb]*V2[1., s] + 0.772849277535617206*zb^10*Log[zb]*V2[1., s] + 0.628081268642198738*zb^11*Log[zb]*V2[1., s] + 0.555098316493888831*zb^12*Log[zb]*V2[1., s] + 0.5330179337587244*zb^13*Log[zb]*V2[1., s] + 0.548448930545786706*zb^14*Log[zb]*V2[1., s] + 0.592314734527867743*zb^15*Log[zb]*V2[1., s] + 0.658181164929329868*zb^16*Log[zb]*V2[1., s] + 0.741321102097037515*zb^17*Log[zb]*V2[1., s] + 0.838161700279474035*zb^18*Log[zb]*V2[1., s] + 0.945941138071966342*zb^19*Log[zb]*V2[1., s] + 1.0624859440249361*zb^20*Log[zb]*V2[1., s] + 1.18606090315193718*zb^21*Log[zb]*V2[1., s] + 1.31526447693298559*zb^22*Log[zb]*V2[1., s] + 1.44895383246103952*zb^23*Log[zb]*V2[1., s] + 1.58618977577184836*zb^24*Log[zb]*V2[1., s] + 1.72619545866838332*zb^25*Log[zb]*V2[1., s] + 1.8683248621944017*zb^26*Log[zb]*V2[1., s] + 2.01203837569754163*zb^27*Log[zb]*V2[1., s] + 2.15688362639565014*zb^28*Log[zb]*V2[1., s] + 2.30248026029385284*zb^29*Log[zb]*V2[1., s] + 2.44850774090020345*zb^30*Log[zb]*V2[1., s] + 2.59469548268584302*zb^31*Log[zb]*V2[1., s] + 2.74081481145911765*zb^32*Log[zb]*V2[1., s] + 2.88667236870188245*zb^33*Log[zb]*V2[1., s] + 3.03210466742267626*zb^34*Log[zb]*V2[1., s] + 3.17697357367394667*zb^35*Log[zb]*V2[1., s] + 3.32116253754671058*zb^36*Log[zb]*V2[1., s] + 3.46457343495290707*zb^37*Log[zb]*V2[1., s] + 3.60712391012801987*zb^38*Log[zb]*V2[1., s] + 3.74874513085293178*zb^39*Log[zb]*V2[1., s] + 3.88937988556008175*zb^40*Log[zb]*V2[1., s] + 4.02898096495302786*zb^41*Log[zb]*V2[1., s] + 4.16750978140832038*zb^42*Log[zb]*V2[1., s] + 4.30493518789458095*zb^43*Log[zb]*V2[1., s] + 4.44123246492278553*zb^44*Log[zb]*V2[1., s] + 4.57638244950195129*zb^45*Log[zb]*V2[1., s] + 4.71037078449628554*zb^46*Log[zb]*V2[1., s] + 4.84318727037898593*zb^47*Log[zb]*V2[1., s] + 4.97482530432124318*zb^48*Log[zb]*V2[1., s] + 5.10528139397275995*zb^49*Log[zb]*V2[1., s] + 5.23455473528440658*zb^50*Log[zb]*V2[1., s] + 6.69038094709913614*zb*Log[Q2/muf2]*Log[zb]*V2[1., s] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb]*V2[1., s] + 10.8146093421608645*zb^3*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.6275202874687651*zb^4*Log[Q2/muf2]*Log[zb]*V2[1., s] - 1.17678356659838236*zb^5*Log[Q2/muf2]*Log[zb]*V2[1., s] - 1.00864201033705313*zb^6*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.804069726177412551*zb^7*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.6176604995502997*zb^8*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.444770896771967368*zb^9*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.279000823160936395*zb^10*Log[Q2/muf2]*Log[zb]*V2[1., s] - 0.116933996085448616*zb^11*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.0428241393127604413*zb^12*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.200647580675131489*zb^13*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.356465193751495121*zb^14*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.510048756640020271*zb^15*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.661146212028840595*zb^16*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.809537440306305132*zb^17*Log[Q2/muf2]*Log[zb]*V2[1., s] + 0.955052898073592587*zb^18*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.09757534241624802*zb^19*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.23703454162582276*zb^20*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.37339969424928275*zb^21*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.50667170840815171*zb^22*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.63687623396366808*zb^23*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.76405773676551199*zb^24*Log[Q2/muf2]*Log[zb]*V2[1., s] + 1.88827462785487377*zb^25*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.00959534542998443*zb^26*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.12809525013796419*zb^27*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.24385419288326171*zb^28*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.35695462797950203*zb^29*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.46748016298043704*zb^30*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.57551445520385978*zb^31*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.681140381830979*zb^32*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.7844394248772417*zb^33*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.88549122426560984*zb^34*Log[Q2/muf2]*Log[zb]*V2[1., s] + 2.98437326192981798*zb^35*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.08116064765956029*zb^36*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.17592598360176238*zb^37*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.26873928925005536*zb^38*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.35966797264273439*zb^39*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.44877683655820586*zb^40*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.53612811091673272*zb^41*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.62178150450469987*zb^42*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.70579427064108151*zb^43*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.78822128259100498*zb^44*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.86911511546580192*zb^45*Log[Q2/muf2]*Log[zb]*V2[1., s] + 3.94852613208584744*zb^46*Log[Q2/muf2]*Log[zb]*V2[1., s] + 4.02650257086357794*zb^47*Log[Q2/muf2]*Log[zb]*V2[1., s] + 4.10309063422218745*zb^48*Log[Q2/muf2]*Log[zb]*V2[1., s] + 4.17833457642646257*zb^49*Log[Q2/muf2]*Log[zb]*V2[1., s] + 4.25227678998636256*zb^50*Log[Q2/muf2]*Log[zb]*V2[1., s] - 2.625*zb*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb]*V2[1., s] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb]*V2[1., s] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb]*V2[1., s] + 7.07104724021655169*zb*Log[zb]^2*V2[1., s] - 11.3668981481481481*zb^2*Log[zb]^2*V2[1., s] + 11.3781460056486505*zb^3*Log[zb]^2*V2[1., s] - 1.20303326389867464*zb^4*Log[zb]^2*V2[1., s] - 1.64599098277760166*zb^5*Log[zb]^2*V2[1., s] - 1.3057143909569402*zb^6*Log[zb]^2*V2[1., s] - 0.937294798066183303*zb^7*Log[zb]^2*V2[1., s] - 0.600034675865640044*zb^8*Log[zb]^2*V2[1., s] - 0.287729471513118257*zb^9*Log[zb]^2*V2[1., s] + 0.00769242520178899194*zb^10*Log[zb]^2*V2[1., s] + 0.29092884241892475*zb^11*Log[zb]^2*V2[1., s] + 0.564359538175924231*zb^12*Log[zb]^2*V2[1., s] + 0.829149063668338934*zb^13*Log[zb]^2*V2[1., s] + 1.08588494695592644*zb^14*Log[zb]^2*V2[1., s] + 1.33490214423595661*zb^15*Log[zb]^2*V2[1., s] + 1.57643820624812826*zb^16*Log[zb]^2*V2[1., s] + 1.81070321883380732*zb^17*Log[zb]^2*V2[1., s] + 2.03790834405379633*zb^18*Log[zb]^2*V2[1., s] + 2.25827495448785483*zb^19*Log[zb]^2*V2[1., s] + 2.472035182263127*zb^20*Log[zb]^2*V2[1., s] + 2.67942910413492738*zb^21*Log[zb]^2*V2[1., s] + 2.880701002410644*zb^22*Log[zb]^2*V2[1., s] + 3.07609577278539614*zb^23*Log[zb]^2*V2[1., s] + 3.26585588783005103*zb^24*Log[zb]^2*V2[1., s] + 3.45021901481779222*zb^25*Log[zb]^2*V2[1., s] + 3.62941625090245112*zb^26*Log[zb]^2*V2[1., s] + 3.80367088783808936*zb^27*Log[zb]^2*V2[1., s] + 3.97319760745946555*zb^28*Log[zb]^2*V2[1., s] + 4.13820201559025032*zb^29*Log[zb]^2*V2[1., s] + 4.298880434928019*zb^30*Log[zb]^2*V2[1., s] + 4.4554198915948*zb^31*Log[zb]^2*V2[1., s] + 4.60799824317738081*zb^32*Log[zb]^2*V2[1., s] + 4.75678440738607894*zb^33*Log[zb]^2*V2[1., s] + 4.90193865978634973*zb^34*Log[zb]^2*V2[1., s] + 5.043612976553694*zb^35*Log[zb]^2*V2[1., s] + 5.18195140412501122*zb^36*Log[zb]^2*V2[1., s] + 5.31709044224314185*zb^37*Log[zb]^2*V2[1., s] + 5.44915943046840936*zb^38*Log[zb]^2*V2[1., s] + 5.57828093097831995*zb^39*Log[zb]^2*V2[1., s] + 5.70457110257343034*zb^40*Log[zb]^2*V2[1., s] + 5.82814006239795336*zb^41*Log[zb]^2*V2[1., s] + 5.94909223308254008*zb^42*Log[zb]^2*V2[1., s] + 6.06752667391377341*zb^43*Log[zb]^2*V2[1., s] + 6.18353739530037491*zb^44*Log[zb]^2*V2[1., s] + 6.29721365629438673*zb^45*Log[zb]^2*V2[1., s] + 6.40864024527872257*zb^46*Log[zb]^2*V2[1., s] + 6.51789774418293672*zb^47*Log[zb]^2*V2[1., s] + 6.62506277676181395*zb^48*Log[zb]^2*V2[1., s] + 6.73020824158562476*zb^49*Log[zb]^2*V2[1., s] + 6.833403530461339*zb^50*Log[zb]^2*V2[1., s] - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2*V2[1., s] - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2*V2[1., s] + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2*V2[1., s] - 5.05015432098765432*zb*Log[zb]^3*V2[1., s] + 3.53317901234567901*zb^2*Log[zb]^3*V2[1., s] - 5.01697530864197531*zb^3*Log[zb]^3*V2[1., s] - 2.09580761316872428*zb^4*Log[zb]^3*V2[1., s] - 1.24200788751714678*zb^5*Log[zb]^3*V2[1., s] - 0.739468449931412894*zb^6*Log[zb]^3*V2[1., s] - 0.34873673749335127*zb^7*Log[zb]^3*V2[1., s] - 0.0139693737577335461*zb^8*Log[zb]^3*V2[1., s] + 0.283487007914734252*zb^9*Log[zb]^3*V2[1., s] + 0.552220371459054587*zb^10*Log[zb]^3*V2[1., s] + 0.797341060651947296*zb^11*Log[zb]^3*V2[1., s] + 1.0224328387557906*zb^12*Log[zb]^3*V2[1., s] + 1.23024480882980408*zb^13*Log[zb]^3*V2[1., s] + 1.42298672663955529*zb^14*Log[zb]^3*V2[1., s] + 1.60248062571695729*zb^15*Log[zb]^3*V2[1., s] + 1.77025212563214106*zb^16*Log[zb]^3*V2[1., s] + 1.92759217885346257*zb^17*Log[zb]^3*V2[1., s] + 2.07560204503554284*zb^18*Log[zb]^3*V2[1., s] + 2.21522754916335545*zb^19*Log[zb]^3*V2[1., s] + 2.3472858941286203*zb^20*Log[zb]^3*V2[1., s] + 2.47248701186960848*zb^21*Log[zb]^3*V2[1., s] + 2.5914507700354803*zb^22*Log[zb]^3*V2[1., s] + 2.70472096471000378*zb^23*Log[zb]^3*V2[1., s] + 2.81277678421609501*zb^24*Log[zb]^3*V2[1., s] + 2.91604226187258473*zb^25*Log[zb]^3*V2[1., s] + 3.01489411620481979*zb^26*Log[zb]^3*V2[1., s] + 3.10966828910119916*zb^27*Log[zb]^3*V2[1., s] + 3.20066542612078696*zb^28*Log[zb]^3*V2[1., s] + 3.28815549248867977*zb^29*Log[zb]^3*V2[1., s] + 3.37238167916536977*zb^30*Log[zb]^3*V2[1., s] + 3.45356372286968212*zb^31*Log[zb]^3*V2[1., s] + 3.53190073999663807*zb^32*Log[zb]^3*V2[1., s] + 3.60757365547221684*zb^33*Log[zb]^3*V2[1., s] + 3.68074729258257071*zb^34*Log[zb]^3*V2[1., s] + 3.75157217784109377*zb^35*Log[zb]^3*V2[1., s] + 3.8201861053537036*zb^36*Log[zb]^3*V2[1., s] + 3.88671549740481802*zb^37*Log[zb]^3*V2[1., s] + 3.95127659172310138*zb^38*Log[zb]^3*V2[1., s] + 4.01397648079381115*zb^39*Log[zb]^3*V2[1., s] + 4.07491402442680053*zb^40*Log[zb]^3*V2[1., s] + 4.13418065338040742*zb^41*Log[zb]^3*V2[1., s] + 4.19186107903543021*zb^42*Log[zb]^3*V2[1., s] + 4.24803392179457651*zb^43*Log[zb]^3*V2[1., s] + 4.30277226895933478*zb^44*Log[zb]^3*V2[1., s] + 4.35614417123490641*zb^45*Log[zb]^3*V2[1., s] + 4.40821308567596835*zb^46*Log[zb]^3*V2[1., s] + 4.459038271764431*zb^47*Log[zb]^3*V2[1., s] + 4.50867514636691758*zb^48*Log[zb]^3*V2[1., s] + 4.55717560252356976*zb^49*Log[zb]^3*V2[1., s] + 4.60458829634584248*zb^50*Log[zb]^3*V2[1., s] + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3*V2[1., s] + 1.21682098765432099*zb*Log[zb]^4*V2[1., s] + 1.21682098765432099*zb^3*Log[zb]^4*V2[1., s] + 1.21682098765432099*zb^4*Log[zb]^4*V2[1., s] + 1.25738168724279835*zb^5*Log[zb]^4*V2[1., s] + 1.29794238683127572*zb^6*Log[zb]^4*V2[1., s] + 1.33270870076425632*zb^7*Log[zb]^4*V2[1., s] + 1.36168062904174015*zb^8*Log[zb]^4*V2[1., s] + 1.38582390260631001*zb^9*Log[zb]^4*V2[1., s] + 1.4061042524005487*zb^10*Log[zb]^4*V2[1., s] + 1.42331182192293303*zb^11*Log[zb]^4*V2[1., s] + 1.43806116722783389*zb^12*Log[zb]^4*V2[1., s] + 1.45082502374169041*zb^13*Log[zb]^4*V2[1., s] + 1.46196807307918419*zb^14*Log[zb]^4*V2[1., s] + 1.47177395649617872*zb^15*Log[zb]^4*V2[1., s] + 1.48046553497942387*zb^16*Log[zb]^4*V2[1., s] + 1.48821978637133866*zb^17*Log[zb]^4*V2[1., s] + 1.49517872992818527*zb^18*Log[zb]^4*V2[1., s] + 1.50145747599451303*zb^19*Log[zb]^4*V2[1., s] + 1.50715020576131687*zb^20*Log[zb]^4*V2[1., s] + 1.51233465608465608*zb^21*Log[zb]^4*V2[1., s] + 1.51707551707551708*zb^22*Log[zb]^4*V2[1., s] + 1.52142703199466484*zb^23*Log[zb]^4*V2[1., s] + 1.52543500626230095*zb^24*Log[zb]^4*V2[1., s] + 1.52913837448559671*zb^25*Log[zb]^4*V2[1., s] + 1.53257043368154479*zb^26*Log[zb]^4*V2[1., s] + 1.53575982202525412*zb^27*Log[zb]^4*V2[1., s] + 1.5387313018485858*zb^28*Log[zb]^4*V2[1., s] + 1.5415063907640536*zb^29*Log[zb]^4*V2[1., s] + 1.54410387398893146*zb^30*Log[zb]^4*V2[1., s] + 1.54654022301871764*zb^31*Log[zb]^4*V2[1., s] + 1.5488299399309704*zb^32*Log[zb]^4*V2[1., s] + 1.55098584221848111*zb^33*Log[zb]^4*V2[1., s] + 1.553019299751326*zb^34*Log[zb]^4*V2[1., s] + 1.55494043296330878*zb^35*Log[zb]^4*V2[1., s] + 1.55675827944346463*zb^36*Log[zb]^4*V2[1., s] + 1.55848093463834205*zb^37*Log[zb]^4*V2[1., s] + 1.56011567122678234*zb^38*Log[zb]^4*V2[1., s] + 1.5616690408357075*zb^39*Log[zb]^4*V2[1., s] + 1.56314696106362773*zb^40*Log[zb]^4*V2[1., s] + 1.56455479022382816*zb^41*Log[zb]^4*V2[1., s] + 1.56589739177815059*zb^42*Log[zb]^4*V2[1., s] + 1.56717919007970688*zb^43*Log[zb]^4*V2[1., s] + 1.56840421875951592*zb^44*Log[zb]^4*V2[1., s] + 1.5695761628632*zb^45*Log[zb]^4*V2[1., s] + 1.57069839565813801*zb^46*Log[zb]^4*V2[1., s] + 1.57177401088003411*zb^47*Log[zb]^4*V2[1., s] + 1.57280585106382979*zb^48*Log[zb]^4*V2[1., s] + 1.57379653250188964*zb^49*Log[zb]^4*V2[1., s] + 1.57474846728814983*zb^50*Log[zb]^4*V2[1., s] + 0.183791886422150237*zb*V2[3., s] - 5.67761395715601589*zb^2*V2[3., s] - 1.13377612094268031*zb^3*V2[3., s] - 7.56899140736845652*zb^4*V2[3., s] - 1.91184945193754788*zb^5*V2[3., s] - 0.100495527913442932*zb^6*V2[3., s] + 0.458375956152130401*zb^7*V2[3., s] + 0.585214919229060389*zb^8*V2[3., s] + 0.544544429901292358*zb^9*V2[3., s] + 0.433161378570339726*zb^10*V2[3., s] + 0.290950749564241182*zb^11*V2[3., s] + 0.136061090966434127*zb^12*V2[3., s] - 0.0225772238463398187*zb^13*V2[3., s] - 0.180313507572450164*zb^14*V2[3., s] - 0.334643519142849*zb^15*V2[3., s] - 0.484211377579332659*zb^16*V2[3., s] - 0.628308558316330976*zb^17*V2[3., s] - 0.766606429315995392*zb^18*V2[3., s] - 0.8990056536269*zb^19*V2[3., s] - 1.02554747973463477*zb^20*V2[3., s] - 1.14635950428812802*zb^21*V2[3., s] - 1.26162151298564203*zb^22*V2[3., s] - 1.37154347878836472*zb^23*V2[3., s] - 1.47635116953884707*zb^24*V2[3., s] - 1.57627665229178994*zb^25*V2[3., s] - 1.67155202085045123*zb^26*V2[3., s] - 1.76240528328939056*zb^27*V2[3., s] - 1.84905771669079159*zb^28*V2[3., s] - 1.93172222793922088*zb^29*V2[3., s] - 2.01060240808088556*zb^30*V2[3., s] - 2.08589206538323752*zb^31*V2[3., s] - 2.15777508763239708*zb^32*V2[3., s] - 2.22642552876986469*zb^33*V2[3., s] - 2.29200784577707547*zb^34*V2[3., s] - 2.35467723327300039*zb^35*V2[3., s] - 2.41458001852596148*zb^36*V2[3., s] - 2.47185409043745731*zb^37*V2[3., s] - 2.52662934384150291*zb^38*V2[3., s] - 2.57902812607296947*zb^39*V2[3., s] - 2.62916567681330805*zb^40*V2[3., s] - 2.67715055515720503*zb^41*V2[3., s] - 2.72308504996765092*zb^42*V2[3., s] - 2.76706557112019345*zb^43*V2[3., s] - 2.80918302033874135*zb^44*V2[3., s] - 2.84952314111050354*zb^45*V2[3., s] - 2.88816684772063334*zb^46*V2[3., s] - 2.92519053382960191*zb^47*V2[3., s] - 2.96066636127368022*zb^48*V2[3., s] - 2.99466252993472592*zb^49*V2[3., s] - 3.02724352962460452*zb^50*V2[3., s] - 2.18152621464832031*zb*Log[Q2/muf2]*V2[3., s] + 6.31594718819290977*zb^2*Log[Q2/muf2]*V2[3., s] - 4.46454307611833213*zb^3*Log[Q2/muf2]*V2[3., s] + 4.56077875087202062*zb^4*Log[Q2/muf2]*V2[3., s] + 2.92938373953466105*zb^5*Log[Q2/muf2]*V2[3., s] + 1.91454741414509454*zb^6*Log[Q2/muf2]*V2[3., s] + 1.3288395861476616*zb^7*Log[Q2/muf2]*V2[3., s] + 0.9534408911045147*zb^8*Log[Q2/muf2]*V2[3., s] + 0.688415843542282*zb^9*Log[Q2/muf2]*V2[3., s] + 0.487897511029543673*zb^10*Log[Q2/muf2]*V2[3., s] + 0.329105807748750821*zb^11*Log[Q2/muf2]*V2[3., s] + 0.199653414160542057*zb^12*Log[Q2/muf2]*V2[3., s] + 0.09218281345855604*zb^13*Log[Q2/muf2]*V2[3., s] + 0.00196076010406331968*zb^14*Log[Q2/muf2]*V2[3., s] - 0.0742724659155956634*zb^15*Log[Q2/muf2]*V2[3., s] - 0.138889669280515251*zb^16*Log[Q2/muf2]*V2[3., s] - 0.1936947608714436*zb^17*Log[Q2/muf2]*V2[3., s] - 0.240105668039712608*zb^18*Log[Q2/muf2]*V2[3., s] - 0.279265597620866237*zb^19*Log[Q2/muf2]*V2[3., s] - 0.312114330011943433*zb^20*Log[Q2/muf2]*V2[3., s] - 0.339436104004506305*zb^21*Log[Q2/muf2]*V2[3., s] - 0.361893140195940251*zb^22*Log[Q2/muf2]*V2[3., s] - 0.380049961486015982*zb^23*Log[Q2/muf2]*V2[3., s] - 0.394391574833013539*zb^24*Log[Q2/muf2]*V2[3., s] - 0.405337407322537079*zb^25*Log[Q2/muf2]*V2[3., s] - 0.413252210422640658*zb^26*Log[Q2/muf2]*V2[3., s] - 0.418454738296287963*zb^27*Log[Q2/muf2]*V2[3., s] - 0.421224752495470287*zb^28*Log[Q2/muf2]*V2[3., s] - 0.421808742623602886*zb^29*Log[Q2/muf2]*V2[3., s] - 0.420424644870755815*zb^30*Log[Q2/muf2]*V2[3., s] - 0.417265767028809035*zb^31*Log[Q2/muf2]*V2[3., s] - 0.412504077390552418*zb^32*Log[Q2/muf2]*V2[3., s] - 0.406292978319456734*zb^33*Log[Q2/muf2]*V2[3., s] - 0.398769658535628002*zb^34*Log[Q2/muf2]*V2[3., s] - 0.390057098268428121*zb^35*Log[Q2/muf2]*V2[3., s] - 0.380265786380447677*zb^36*Log[Q2/muf2]*V2[3., s] - 0.369495197024343238*zb^37*Log[Q2/muf2]*V2[3., s] - 0.357835064425782647*zb^38*Log[Q2/muf2]*V2[3., s] - 0.345366487340428788*zb^39*Log[Q2/muf2]*V2[3., s] - 0.332162889143947273*zb^40*Log[Q2/muf2]*V2[3., s] - 0.318290855041918646*zb^41*Log[Q2/muf2]*V2[3., s] - 0.303810864280450856*zb^42*Log[Q2/muf2]*V2[3., s] - 0.288777932310397903*zb^43*Log[Q2/muf2]*V2[3., s] - 0.27324217546601315*zb^44*Log[Q2/muf2]*V2[3., s] - 0.2572493087534731*zb^45*Log[Q2/muf2]*V2[3., s] - 0.240841085721529621*zb^46*Log[Q2/muf2]*V2[3., s] - 0.224055688039613422*zb^47*Log[Q2/muf2]*V2[3., s] - 0.206928071286087411*zb^48*Log[Q2/muf2]*V2[3., s] - 0.189490272509840518*zb^49*Log[Q2/muf2]*V2[3., s] - 0.171771684339145864*zb^50*Log[Q2/muf2]*V2[3., s] + 1.51831033684539061*zb*Log[Q2/muf2]^2*V2[3., s] - 1.84722222222222222*zb^2*Log[Q2/muf2]^2*V2[3., s] + 2.67340292943798321*zb^3*Log[Q2/muf2]^2*V2[3., s] + 0.340648299808353576*zb^4*Log[Q2/muf2]^2*V2[3., s] + 0.10429362379373491*zb^5*Log[Q2/muf2]^2*V2[3., s] + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2*V2[3., s] - 0.006543613665368836*zb^7*Log[Q2/muf2]^2*V2[3., s] - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2*V2[3., s] - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2*V2[3., s] - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2*V2[3., s] - 0.117559298194551702*zb^11*Log[Q2/muf2]^2*V2[3., s] - 0.133604643886945973*zb^12*Log[Q2/muf2]^2*V2[3., s] - 0.146077907453518962*zb^13*Log[Q2/muf2]^2*V2[3., s] - 0.15551676668547582*zb^14*Log[Q2/muf2]^2*V2[3., s] - 0.162394555230928302*zb^15*Log[Q2/muf2]^2*V2[3., s] - 0.167116821907012876*zb^16*Log[Q2/muf2]^2*V2[3., s] - 0.170026098234647181*zb^17*Log[Q2/muf2]^2*V2[3., s] - 0.171409653179460037*zb^18*Log[Q2/muf2]^2*V2[3., s] - 0.171507731036253822*zb^19*Log[Q2/muf2]^2*V2[3., s] - 0.170521193638932256*zb^20*Log[Q2/muf2]^2*V2[3., s] - 0.168618186909873032*zb^21*Log[Q2/muf2]^2*V2[3., s] - 0.165939774742756276*zb^22*Log[Q2/muf2]^2*V2[3., s] - 0.162604619652769055*zb^23*Log[Q2/muf2]^2*V2[3., s] - 0.158712836637729439*zb^24*Log[Q2/muf2]^2*V2[3., s] - 0.154349152819696456*zb^25*Log[Q2/muf2]^2*V2[3., s] - 0.149585494458261869*zb^26*Log[Q2/muf2]^2*V2[3., s] - 0.144483106185278743*zb^27*Log[Q2/muf2]^2*V2[3., s] - 0.139094289972386044*zb^28*Log[Q2/muf2]^2*V2[3., s] - 0.133463835552511657*zb^29*Log[Q2/muf2]^2*V2[3., s] - 0.127630200478857543*zb^30*Log[Q2/muf2]^2*V2[3., s] - 0.121626486768718835*zb^31*Log[Q2/muf2]^2*V2[3., s] - 0.115481251923931254*zb^32*Log[Q2/muf2]^2*V2[3., s] - 0.109219184737927071*zb^33*Log[Q2/muf2]^2*V2[3., s] - 0.102861670382099728*zb^34*Log[Q2/muf2]^2*V2[3., s] - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2*V2[3., s] - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2*V2[3., s] - 0.08339018651667983*zb^37*Log[Q2/muf2]^2*V2[3., s] - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2*V2[3., s] - 0.07021350628169923*zb^39*Log[Q2/muf2]^2*V2[3., s] - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2*V2[3., s] - 0.05697745675405505*zb^41*Log[Q2/muf2]^2*V2[3., s] - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2*V2[3., s] - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2*V2[3., s] - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2*V2[3., s] - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2*V2[3., s] - 0.023993944807626913*zb^46*Log[Q2/muf2]^2*V2[3., s] - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2*V2[3., s] - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2*V2[3., s] - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2*V2[3., s] + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2*V2[3., s] - 0.236111111111111111*zb*Log[Q2/muf2]^3*V2[3., s] + 0.134259259259259259*zb^2*Log[Q2/muf2]^3*V2[3., s] - 0.37191358024691357*zb^3*Log[Q2/muf2]^3*V2[3., s] - 0.260030864197530864*zb^4*Log[Q2/muf2]^3*V2[3., s] - 0.235252057613168724*zb^5*Log[Q2/muf2]^3*V2[3., s] - 0.22389917695473252*zb^6*Log[Q2/muf2]^3*V2[3., s] - 0.215528680608045687*zb^7*Log[Q2/muf2]^3*V2[3., s] - 0.2080094692197867*zb^8*Log[Q2/muf2]^3*V2[3., s] - 0.200850704650858972*zb^9*Log[Q2/muf2]^3*V2[3., s] - 0.19394514664576393*zb^10*Log[Q2/muf2]^3*V2[3., s] - 0.18727753322871168*zb^11*Log[Q2/muf2]^3*V2[3., s] - 0.180850315120096265*zb^12*Log[Q2/muf2]^3*V2[3., s] - 0.174665149006317097*zb^13*Log[Q2/muf2]^3*V2[3., s] - 0.168719471016479563*zb^14*Log[Q2/muf2]^3*V2[3., s] - 0.163006964131302756*zb^15*Log[Q2/muf2]^3*V2[3., s] - 0.157518752680789718*zb^16*Log[Q2/muf2]^3*V2[3., s] - 0.152244479231245139*zb^17*Log[Q2/muf2]^3*V2[3., s] - 0.147173100989341538*zb^18*Log[Q2/muf2]^3*V2[3., s] - 0.142293430174128006*zb^19*Log[Q2/muf2]^3*V2[3., s] - 0.137594480487959402*zb^20*Log[Q2/muf2]^3*V2[3., s] - 0.133065677260785128*zb^21*Log[Q2/muf2]^3*V2[3., s] - 0.128696975394755384*zb^22*Log[Q2/muf2]^3*V2[3., s] - 0.124478916544560385*zb^23*Log[Q2/muf2]^3*V2[3., s] - 0.120402647157585351*zb^24*Log[Q2/muf2]^3*V2[3., s] - 0.116459911965006676*zb^25*Log[Q2/muf2]^3*V2[3., s] - 0.11264303264681699*zb^26*Log[Q2/muf2]^3*V2[3., s] - 0.108944878083172984*zb^27*Log[Q2/muf2]^3*V2[3., s] - 0.105358830374374951*zb^28*Log[Q2/muf2]^3*V2[3., s] - 0.101878749318005154*zb^29*Log[Q2/muf2]^3*V2[3., s] - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3*V2[3., s] - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3*V2[3., s] - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3*V2[3., s] - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3*V2[3., s] - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3*V2[3., s] - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3*V2[3., s] - 0.08005414371591445*zb^36*Log[Q2/muf2]^3*V2[3., s] - 0.07724713850592825*zb^37*Log[Q2/muf2]^3*V2[3., s] - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3*V2[3., s] - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3*V2[3., s] - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3*V2[3., s] - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3*V2[3., s] - 0.06415848622764578*zb^42*Log[Q2/muf2]^3*V2[3., s] - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3*V2[3., s] - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3*V2[3., s] - 0.05696955200165228*zb^45*Log[Q2/muf2]^3*V2[3., s] - 0.054670711394300374*zb^46*Log[Q2/muf2]^3*V2[3., s] - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3*V2[3., s] - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3*V2[3., s] - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3*V2[3., s] - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3*V2[3., s] - 3.31985294267245906*zb*Log[zb]*V2[3., s] + 12.7893107875895501*zb^2*Log[zb]*V2[3., s] - 8.577357797026666*zb^3*Log[zb]*V2[3., s] + 10.0791789068321845*zb^4*Log[zb]*V2[3., s] + 5.83986317357968814*zb^5*Log[zb]*V2[3., s] + 3.429325775244954*zb^6*Log[zb]*V2[3., s] + 2.15861436021872591*zb^7*Log[zb]*V2[3., s] + 1.4449857538165003*zb^8*Log[zb]*V2[3., s] + 1.02422213926602902*zb^9*Log[zb]*V2[3., s] + 0.772849277535617206*zb^10*Log[zb]*V2[3., s] + 0.628081268642198738*zb^11*Log[zb]*V2[3., s] + 0.555098316493888831*zb^12*Log[zb]*V2[3., s] + 0.5330179337587244*zb^13*Log[zb]*V2[3., s] + 0.548448930545786706*zb^14*Log[zb]*V2[3., s] + 0.592314734527867743*zb^15*Log[zb]*V2[3., s] + 0.658181164929329868*zb^16*Log[zb]*V2[3., s] + 0.741321102097037515*zb^17*Log[zb]*V2[3., s] + 0.838161700279474035*zb^18*Log[zb]*V2[3., s] + 0.945941138071966342*zb^19*Log[zb]*V2[3., s] + 1.0624859440249361*zb^20*Log[zb]*V2[3., s] + 1.18606090315193718*zb^21*Log[zb]*V2[3., s] + 1.31526447693298559*zb^22*Log[zb]*V2[3., s] + 1.44895383246103952*zb^23*Log[zb]*V2[3., s] + 1.58618977577184836*zb^24*Log[zb]*V2[3., s] + 1.72619545866838332*zb^25*Log[zb]*V2[3., s] + 1.8683248621944017*zb^26*Log[zb]*V2[3., s] + 2.01203837569754163*zb^27*Log[zb]*V2[3., s] + 2.15688362639565014*zb^28*Log[zb]*V2[3., s] + 2.30248026029385284*zb^29*Log[zb]*V2[3., s] + 2.44850774090020345*zb^30*Log[zb]*V2[3., s] + 2.59469548268584302*zb^31*Log[zb]*V2[3., s] + 2.74081481145911765*zb^32*Log[zb]*V2[3., s] + 2.88667236870188245*zb^33*Log[zb]*V2[3., s] + 3.03210466742267626*zb^34*Log[zb]*V2[3., s] + 3.17697357367394667*zb^35*Log[zb]*V2[3., s] + 3.32116253754671058*zb^36*Log[zb]*V2[3., s] + 3.46457343495290707*zb^37*Log[zb]*V2[3., s] + 3.60712391012801987*zb^38*Log[zb]*V2[3., s] + 3.74874513085293178*zb^39*Log[zb]*V2[3., s] + 3.88937988556008175*zb^40*Log[zb]*V2[3., s] + 4.02898096495302786*zb^41*Log[zb]*V2[3., s] + 4.16750978140832038*zb^42*Log[zb]*V2[3., s] + 4.30493518789458095*zb^43*Log[zb]*V2[3., s] + 4.44123246492278553*zb^44*Log[zb]*V2[3., s] + 4.57638244950195129*zb^45*Log[zb]*V2[3., s] + 4.71037078449628554*zb^46*Log[zb]*V2[3., s] + 4.84318727037898593*zb^47*Log[zb]*V2[3., s] + 4.97482530432124318*zb^48*Log[zb]*V2[3., s] + 5.10528139397275995*zb^49*Log[zb]*V2[3., s] + 5.23455473528440658*zb^50*Log[zb]*V2[3., s] + 6.69038094709913614*zb*Log[Q2/muf2]*Log[zb]*V2[3., s] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb]*V2[3., s] + 10.8146093421608645*zb^3*Log[Q2/muf2]*Log[zb]*V2[3., s] - 0.6275202874687651*zb^4*Log[Q2/muf2]*Log[zb]*V2[3., s] - 1.17678356659838236*zb^5*Log[Q2/muf2]*Log[zb]*V2[3., s] - 1.00864201033705313*zb^6*Log[Q2/muf2]*Log[zb]*V2[3., s] - 0.804069726177412551*zb^7*Log[Q2/muf2]*Log[zb]*V2[3., s] - 0.6176604995502997*zb^8*Log[Q2/muf2]*Log[zb]*V2[3., s] - 0.444770896771967368*zb^9*Log[Q2/muf2]*Log[zb]*V2[3., s] - 0.279000823160936395*zb^10*Log[Q2/muf2]*Log[zb]*V2[3., s] - 0.116933996085448616*zb^11*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.0428241393127604413*zb^12*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.200647580675131489*zb^13*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.356465193751495121*zb^14*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.510048756640020271*zb^15*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.661146212028840595*zb^16*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.809537440306305132*zb^17*Log[Q2/muf2]*Log[zb]*V2[3., s] + 0.955052898073592587*zb^18*Log[Q2/muf2]*Log[zb]*V2[3., s] + 1.09757534241624802*zb^19*Log[Q2/muf2]*Log[zb]*V2[3., s] + 1.23703454162582276*zb^20*Log[Q2/muf2]*Log[zb]*V2[3., s] + 1.37339969424928275*zb^21*Log[Q2/muf2]*Log[zb]*V2[3., s] + 1.50667170840815171*zb^22*Log[Q2/muf2]*Log[zb]*V2[3., s] + 1.63687623396366808*zb^23*Log[Q2/muf2]*Log[zb]*V2[3., s] + 1.76405773676551199*zb^24*Log[Q2/muf2]*Log[zb]*V2[3., s] + 1.88827462785487377*zb^25*Log[Q2/muf2]*Log[zb]*V2[3., s] + 2.00959534542998443*zb^26*Log[Q2/muf2]*Log[zb]*V2[3., s] + 2.12809525013796419*zb^27*Log[Q2/muf2]*Log[zb]*V2[3., s] + 2.24385419288326171*zb^28*Log[Q2/muf2]*Log[zb]*V2[3., s] + 2.35695462797950203*zb^29*Log[Q2/muf2]*Log[zb]*V2[3., s] + 2.46748016298043704*zb^30*Log[Q2/muf2]*Log[zb]*V2[3., s] + 2.57551445520385978*zb^31*Log[Q2/muf2]*Log[zb]*V2[3., s] + 2.681140381830979*zb^32*Log[Q2/muf2]*Log[zb]*V2[3., s] + 2.7844394248772417*zb^33*Log[Q2/muf2]*Log[zb]*V2[3., s] + 2.88549122426560984*zb^34*Log[Q2/muf2]*Log[zb]*V2[3., s] + 2.98437326192981798*zb^35*Log[Q2/muf2]*Log[zb]*V2[3., s] + 3.08116064765956029*zb^36*Log[Q2/muf2]*Log[zb]*V2[3., s] + 3.17592598360176238*zb^37*Log[Q2/muf2]*Log[zb]*V2[3., s] + 3.26873928925005536*zb^38*Log[Q2/muf2]*Log[zb]*V2[3., s] + 3.35966797264273439*zb^39*Log[Q2/muf2]*Log[zb]*V2[3., s] + 3.44877683655820586*zb^40*Log[Q2/muf2]*Log[zb]*V2[3., s] + 3.53612811091673272*zb^41*Log[Q2/muf2]*Log[zb]*V2[3., s] + 3.62178150450469987*zb^42*Log[Q2/muf2]*Log[zb]*V2[3., s] + 3.70579427064108151*zb^43*Log[Q2/muf2]*Log[zb]*V2[3., s] + 3.78822128259100498*zb^44*Log[Q2/muf2]*Log[zb]*V2[3., s] + 3.86911511546580192*zb^45*Log[Q2/muf2]*Log[zb]*V2[3., s] + 3.94852613208584744*zb^46*Log[Q2/muf2]*Log[zb]*V2[3., s] + 4.02650257086357794*zb^47*Log[Q2/muf2]*Log[zb]*V2[3., s] + 4.10309063422218745*zb^48*Log[Q2/muf2]*Log[zb]*V2[3., s] + 4.17833457642646257*zb^49*Log[Q2/muf2]*Log[zb]*V2[3., s] + 4.25227678998636256*zb^50*Log[Q2/muf2]*Log[zb]*V2[3., s] - 2.625*zb*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb]*V2[3., s] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb]*V2[3., s] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb]*V2[3., s] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb]*V2[3., s] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb]*V2[3., s] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb]*V2[3., s] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb]*V2[3., s] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb]*V2[3., s] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb]*V2[3., s] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb]*V2[3., s] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb]*V2[3., s] + 7.07104724021655169*zb*Log[zb]^2*V2[3., s] - 11.3668981481481481*zb^2*Log[zb]^2*V2[3., s] + 11.3781460056486505*zb^3*Log[zb]^2*V2[3., s] - 1.20303326389867464*zb^4*Log[zb]^2*V2[3., s] - 1.64599098277760166*zb^5*Log[zb]^2*V2[3., s] - 1.3057143909569402*zb^6*Log[zb]^2*V2[3., s] - 0.937294798066183303*zb^7*Log[zb]^2*V2[3., s] - 0.600034675865640044*zb^8*Log[zb]^2*V2[3., s] - 0.287729471513118257*zb^9*Log[zb]^2*V2[3., s] + 0.00769242520178899194*zb^10*Log[zb]^2*V2[3., s] + 0.29092884241892475*zb^11*Log[zb]^2*V2[3., s] + 0.564359538175924231*zb^12*Log[zb]^2*V2[3., s] + 0.829149063668338934*zb^13*Log[zb]^2*V2[3., s] + 1.08588494695592644*zb^14*Log[zb]^2*V2[3., s] + 1.33490214423595661*zb^15*Log[zb]^2*V2[3., s] + 1.57643820624812826*zb^16*Log[zb]^2*V2[3., s] + 1.81070321883380732*zb^17*Log[zb]^2*V2[3., s] + 2.03790834405379633*zb^18*Log[zb]^2*V2[3., s] + 2.25827495448785483*zb^19*Log[zb]^2*V2[3., s] + 2.472035182263127*zb^20*Log[zb]^2*V2[3., s] + 2.67942910413492738*zb^21*Log[zb]^2*V2[3., s] + 2.880701002410644*zb^22*Log[zb]^2*V2[3., s] + 3.07609577278539614*zb^23*Log[zb]^2*V2[3., s] + 3.26585588783005103*zb^24*Log[zb]^2*V2[3., s] + 3.45021901481779222*zb^25*Log[zb]^2*V2[3., s] + 3.62941625090245112*zb^26*Log[zb]^2*V2[3., s] + 3.80367088783808936*zb^27*Log[zb]^2*V2[3., s] + 3.97319760745946555*zb^28*Log[zb]^2*V2[3., s] + 4.13820201559025032*zb^29*Log[zb]^2*V2[3., s] + 4.298880434928019*zb^30*Log[zb]^2*V2[3., s] + 4.4554198915948*zb^31*Log[zb]^2*V2[3., s] + 4.60799824317738081*zb^32*Log[zb]^2*V2[3., s] + 4.75678440738607894*zb^33*Log[zb]^2*V2[3., s] + 4.90193865978634973*zb^34*Log[zb]^2*V2[3., s] + 5.043612976553694*zb^35*Log[zb]^2*V2[3., s] + 5.18195140412501122*zb^36*Log[zb]^2*V2[3., s] + 5.31709044224314185*zb^37*Log[zb]^2*V2[3., s] + 5.44915943046840936*zb^38*Log[zb]^2*V2[3., s] + 5.57828093097831995*zb^39*Log[zb]^2*V2[3., s] + 5.70457110257343034*zb^40*Log[zb]^2*V2[3., s] + 5.82814006239795336*zb^41*Log[zb]^2*V2[3., s] + 5.94909223308254008*zb^42*Log[zb]^2*V2[3., s] + 6.06752667391377341*zb^43*Log[zb]^2*V2[3., s] + 6.18353739530037491*zb^44*Log[zb]^2*V2[3., s] + 6.29721365629438673*zb^45*Log[zb]^2*V2[3., s] + 6.40864024527872257*zb^46*Log[zb]^2*V2[3., s] + 6.51789774418293672*zb^47*Log[zb]^2*V2[3., s] + 6.62506277676181395*zb^48*Log[zb]^2*V2[3., s] + 6.73020824158562476*zb^49*Log[zb]^2*V2[3., s] + 6.833403530461339*zb^50*Log[zb]^2*V2[3., s] - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2*V2[3., s] - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2*V2[3., s] - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2*V2[3., s] - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2*V2[3., s] - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2*V2[3., s] - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2*V2[3., s] - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2*V2[3., s] + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2*V2[3., s] - 5.05015432098765432*zb*Log[zb]^3*V2[3., s] + 3.53317901234567901*zb^2*Log[zb]^3*V2[3., s] - 5.01697530864197531*zb^3*Log[zb]^3*V2[3., s] - 2.09580761316872428*zb^4*Log[zb]^3*V2[3., s] - 1.24200788751714678*zb^5*Log[zb]^3*V2[3., s] - 0.739468449931412894*zb^6*Log[zb]^3*V2[3., s] - 0.34873673749335127*zb^7*Log[zb]^3*V2[3., s] - 0.0139693737577335461*zb^8*Log[zb]^3*V2[3., s] + 0.283487007914734252*zb^9*Log[zb]^3*V2[3., s] + 0.552220371459054587*zb^10*Log[zb]^3*V2[3., s] + 0.797341060651947296*zb^11*Log[zb]^3*V2[3., s] + 1.0224328387557906*zb^12*Log[zb]^3*V2[3., s] + 1.23024480882980408*zb^13*Log[zb]^3*V2[3., s] + 1.42298672663955529*zb^14*Log[zb]^3*V2[3., s] + 1.60248062571695729*zb^15*Log[zb]^3*V2[3., s] + 1.77025212563214106*zb^16*Log[zb]^3*V2[3., s] + 1.92759217885346257*zb^17*Log[zb]^3*V2[3., s] + 2.07560204503554284*zb^18*Log[zb]^3*V2[3., s] + 2.21522754916335545*zb^19*Log[zb]^3*V2[3., s] + 2.3472858941286203*zb^20*Log[zb]^3*V2[3., s] + 2.47248701186960848*zb^21*Log[zb]^3*V2[3., s] + 2.5914507700354803*zb^22*Log[zb]^3*V2[3., s] + 2.70472096471000378*zb^23*Log[zb]^3*V2[3., s] + 2.81277678421609501*zb^24*Log[zb]^3*V2[3., s] + 2.91604226187258473*zb^25*Log[zb]^3*V2[3., s] + 3.01489411620481979*zb^26*Log[zb]^3*V2[3., s] + 3.10966828910119916*zb^27*Log[zb]^3*V2[3., s] + 3.20066542612078696*zb^28*Log[zb]^3*V2[3., s] + 3.28815549248867977*zb^29*Log[zb]^3*V2[3., s] + 3.37238167916536977*zb^30*Log[zb]^3*V2[3., s] + 3.45356372286968212*zb^31*Log[zb]^3*V2[3., s] + 3.53190073999663807*zb^32*Log[zb]^3*V2[3., s] + 3.60757365547221684*zb^33*Log[zb]^3*V2[3., s] + 3.68074729258257071*zb^34*Log[zb]^3*V2[3., s] + 3.75157217784109377*zb^35*Log[zb]^3*V2[3., s] + 3.8201861053537036*zb^36*Log[zb]^3*V2[3., s] + 3.88671549740481802*zb^37*Log[zb]^3*V2[3., s] + 3.95127659172310138*zb^38*Log[zb]^3*V2[3., s] + 4.01397648079381115*zb^39*Log[zb]^3*V2[3., s] + 4.07491402442680053*zb^40*Log[zb]^3*V2[3., s] + 4.13418065338040742*zb^41*Log[zb]^3*V2[3., s] + 4.19186107903543021*zb^42*Log[zb]^3*V2[3., s] + 4.24803392179457651*zb^43*Log[zb]^3*V2[3., s] + 4.30277226895933478*zb^44*Log[zb]^3*V2[3., s] + 4.35614417123490641*zb^45*Log[zb]^3*V2[3., s] + 4.40821308567596835*zb^46*Log[zb]^3*V2[3., s] + 4.459038271764431*zb^47*Log[zb]^3*V2[3., s] + 4.50867514636691758*zb^48*Log[zb]^3*V2[3., s] + 4.55717560252356976*zb^49*Log[zb]^3*V2[3., s] + 4.60458829634584248*zb^50*Log[zb]^3*V2[3., s] + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3*V2[3., s] + 1.21682098765432099*zb*Log[zb]^4*V2[3., s] + 1.21682098765432099*zb^3*Log[zb]^4*V2[3., s] + 1.21682098765432099*zb^4*Log[zb]^4*V2[3., s] + 1.25738168724279835*zb^5*Log[zb]^4*V2[3., s] + 1.29794238683127572*zb^6*Log[zb]^4*V2[3., s] + 1.33270870076425632*zb^7*Log[zb]^4*V2[3., s] + 1.36168062904174015*zb^8*Log[zb]^4*V2[3., s] + 1.38582390260631001*zb^9*Log[zb]^4*V2[3., s] + 1.4061042524005487*zb^10*Log[zb]^4*V2[3., s] + 1.42331182192293303*zb^11*Log[zb]^4*V2[3., s] + 1.43806116722783389*zb^12*Log[zb]^4*V2[3., s] + 1.45082502374169041*zb^13*Log[zb]^4*V2[3., s] + 1.46196807307918419*zb^14*Log[zb]^4*V2[3., s] + 1.47177395649617872*zb^15*Log[zb]^4*V2[3., s] + 1.48046553497942387*zb^16*Log[zb]^4*V2[3., s] + 1.48821978637133866*zb^17*Log[zb]^4*V2[3., s] + 1.49517872992818527*zb^18*Log[zb]^4*V2[3., s] + 1.50145747599451303*zb^19*Log[zb]^4*V2[3., s] + 1.50715020576131687*zb^20*Log[zb]^4*V2[3., s] + 1.51233465608465608*zb^21*Log[zb]^4*V2[3., s] + 1.51707551707551708*zb^22*Log[zb]^4*V2[3., s] + 1.52142703199466484*zb^23*Log[zb]^4*V2[3., s] + 1.52543500626230095*zb^24*Log[zb]^4*V2[3., s] + 1.52913837448559671*zb^25*Log[zb]^4*V2[3., s] + 1.53257043368154479*zb^26*Log[zb]^4*V2[3., s] + 1.53575982202525412*zb^27*Log[zb]^4*V2[3., s] + 1.5387313018485858*zb^28*Log[zb]^4*V2[3., s] + 1.5415063907640536*zb^29*Log[zb]^4*V2[3., s] + 1.54410387398893146*zb^30*Log[zb]^4*V2[3., s] + 1.54654022301871764*zb^31*Log[zb]^4*V2[3., s] + 1.5488299399309704*zb^32*Log[zb]^4*V2[3., s] + 1.55098584221848111*zb^33*Log[zb]^4*V2[3., s] + 1.553019299751326*zb^34*Log[zb]^4*V2[3., s] + 1.55494043296330878*zb^35*Log[zb]^4*V2[3., s] + 1.55675827944346463*zb^36*Log[zb]^4*V2[3., s] + 1.55848093463834205*zb^37*Log[zb]^4*V2[3., s] + 1.56011567122678234*zb^38*Log[zb]^4*V2[3., s] + 1.5616690408357075*zb^39*Log[zb]^4*V2[3., s] + 1.56314696106362773*zb^40*Log[zb]^4*V2[3., s] + 1.56455479022382816*zb^41*Log[zb]^4*V2[3., s] + 1.56589739177815059*zb^42*Log[zb]^4*V2[3., s] + 1.56717919007970688*zb^43*Log[zb]^4*V2[3., s] + 1.56840421875951592*zb^44*Log[zb]^4*V2[3., s] + 1.5695761628632*zb^45*Log[zb]^4*V2[3., s] + 1.57069839565813801*zb^46*Log[zb]^4*V2[3., s] + 1.57177401088003411*zb^47*Log[zb]^4*V2[3., s] + 1.57280585106382979*zb^48*Log[zb]^4*V2[3., s] + 1.57379653250188964*zb^49*Log[zb]^4*V2[3., s] + 1.57474846728814983*zb^50*Log[zb]^4*V2[3., s]}}

==> anc/info.txt <==
Description of the ancillary files of the article 
"Charged Current Drell-Yan production at N3LO"
By Claude Duhr, Falko Dulat and Bernhard Mistlberger

Files:
XS_zb.txt
XS_z.txt
XS_w.txt
XSReg.m
Distributions.m


Definitions:
nc= number of colours = 3
nf= number of light quark flavours = 5
zb=1-z=1-Q2/s
Q2= invariant mass squared
muf2= perturbative scale squared mu^2.
V2[1,2]= CKM matrix element squared:|V_{u d}|^2
V2[1,s]= sum of CKM matrix elements |V_{u d}|^2+|V_{u s}|^2+|V_{u b}|^2
V2[2,s]= sum of CKM matrix elements |V_{u d}|^2+|V_{c d}|^2
V2[3,s]= sum of CKM matrix elements |V_{c d}|^2+|V_{c s}|^2+|V_{c b}|^2
V2[s,s]= sum of CKM matrix elements |V_{u d}|^2+|V_{u s}|^2+|V_{u b}|^2+|V_{c d}|^2+|V_{c s}|^2+|V_{c b}|^2
All CKM matrix elements involving the top quark were set to zero.

The functions G[a1,a2,…,zb] are GPLs
The functions J[a1,a2,…,zb] are iterated integrals as defined in eq. 3.28 of arXiv:1802.00833.
The function t[i,j] are the elliptic integrals defined via eq. 3.14 of arXiv:1802.00833.




File content:
The files contain partonic coefficient functions for the production of W^- boson. 
Equivalent results for a W^+ boson can be obtained simply by charge conjugation.

The files contain a list of lists. 
For example load into Mathematica via:
lst=Get[“XSReg.m”];

The entry 
lst[[a,b]]
corresponds to the order (a-1) of the regular coefficient function of the initial state b:
b=1: d ubar
b=2: g ubar
b=3: g u
b=4: g g
b=5: u d
b=6: d d
b=7: d dbar
b=8: ubar c
b=9: ubar cbar  

Here, u, d, ubar, dbar, c, cbar and g refer to an up-quark, down quark, anti-up quark, anti-down quark, charm quark, anti-charm quark and gluon respectively.  

For example:
a=4, b=1
lst[[4,1]] corresponds to the regular N^3LO coefficient function for the d ubar initial state.

All other non-vanishing initial state combinations can be obtained from the above list.



The file XSReg.m contains the analytic results.
The file XS_zb.txt contains an expansion of the regular coefficient functions around the point zb=0=1-z.
The file XS_z.txt contains an expansion of the regular coefficient functions around the point z=0.
The file XS_w.txt contains an expansion of the regular coefficient functions around the point w=0=1/2-z.



The file Distributions.m contains a list with the distribution valued terms of the d ubar partonic coefficient function.
In this file 
delta[zb] corresponds to a Dirac delta function with argument zb.
PlusD[zb,a] corresponds to Plus distributions [Log(zb)^a/zb]_+.







